A proof of the Berkovich-Dhar conjecture modulo five

We prove the sign-pattern and limiting-transition assertions of the Berkovich--Dhar conjecture modulo five, covering both the square and the cube of the finite Borwein product. In each power, the coefficients in residue class zero are strictly positive, while the sequences in residue classes three and four have exactly one positive-to-negative sign change after zero terms are omitted. We determine all four transition constants, correct the preliminary numerical estimates in the conjecture, and give their linear corrections with explicit bounded errors. A common four-arc expansion governs both powers. Near each vanishing amplitude, strict negativity of a weighted adjacent difference determines the transition. The cubic case also has two identically vanishing components in the infinite product; a shifted saddle expansion resolves the resulting finite-product boundary terms. Positive series identities, uniform remainder estimates, and an exact integer recurrence complete the proof for every positive integer.

==> anc/README.txt <==
Supplementary files for the modulo-five square and cube

Contents and scope
main.tex is the English article. Compile it with three pdfLaTeX passes using a
standard TeX distribution with the listed packages. The Chinese companion
is distributed separately as mod5_complete_zh.zip; it is not part of this
English archive. That companion uses XeLaTeX and ctex with the standard
Fandol fonts; no fonts are bundled.
The ancillary files contain the necessary Python modules, one common GMP
full-product program, two boundary programs, five exact TSV tables, the
public local bounds, and one merged JSON file containing 54 analytic records
at 70 and 100 decimal digits. Python function names are preserved.

All commands below are run from the directory containing main.tex. Use
Python 3.10 or later. Do not use -O or set PYTHONOPTIMIZE. The preparation and
checking tools do not use a network. Installing mpmath is a separate step.

Prepare and inspect
  python -B anc/submission_tool.py check
  python -B anc/submission_tool.py prepare
  python -B anc/submission_tool.py check --require-prepared

prepare expands the merged records into their original relative paths under
anc/code/p2 and anc/code/p3. It rejects paths outside that directory and
refuses to replace a changed record. It is safe to repeat. check verifies
all manifest hashes, the merged/expanded record agreement, 600 transition
rows per power, zeros_r0=0, the two endpoint signs, and all five TSV tables.
The C full-product program checks that residue zero is nonnegative and
records every zero; acceptance additionally requires zeros_r0=0. Thus a
successful C exit alone is not the strict-positivity acceptance criterion.

Install the pinned interval library in a local directory
  python -m pip install --target .deps mpmath==1.3.0

Recompute the complete analytic bounds at either precision
Each command needs a new output directory. Both commands recompute both
powers; together they reproduce the complete stored 70/100-digit data.
  python -B anc/replay_analytic.py --sources-root anc/code --dependencies .deps --output-dir reproduced70 --square-precision 70 --cubic-precision 70 --jobs 4
  python -B anc/replay_analytic.py --sources-root anc/code --dependencies .deps --output-dir reproduced100 --square-precision 100 --cubic-precision 100 --jobs 4

Recompute the published rounded local bounds
  python -B anc/submission_tool.py run --dependencies .deps anc/check_public_local_bounds.py --data anc/local_bounds_data.json --sources-root anc/code --output reproduced/public_local_bounds.json
This checks all 44 displayed derivative enclosures, recomputes the root
data and complete EM/Gaussian budgets, and asserts the final 61/48/24/40
index bounds. It uses whole-interval bounds, not floating-point samples.

Exercise the corrected generator inputs and valid small cells
  python -B anc/check_generator_inputs.py --sources-root anc/code --dependencies .deps --output reproduced/input_validation.json
This rejects zero, negative and noninteger mesh parameters and invalid
intervals, and checks small valid runs against the supplied 70-digit data.

Independent integer routes
  python -B anc/code/p2/verify_finite_independent.py
  python -B anc/code/p3/verify_independent.py --nmax 30 --output independent_cube.json
  python -B anc/verify_cubic_edge.py --proof-dir anc/code/p3 --output independent_edge.json
These implement full Python-integer polynomials through n=20 (square) and
n=30 (cube), and an independent sparse-cubic edge calculation through n=255
with reconstruction of the stable prefix through degree 1264. They do not
replace the analytic estimates or the full n<=300 integer range.

Full exact GMP route
Install a C compiler and GMP headers/library. The following commands use a
POSIX shell; under Windows/MSYS2 use the same commands, or add .exe to the
executable names for a native compiler. Output files are deliberately named
fresh_* so that the supplied reference tables remain intact.
  cc -O3 -std=c11 anc/code/check_mod5.c -lgmp -o check_mod5
  ./check_mod5 2 300 fresh_p2.tsv
  ./check_mod5 3 300 fresh_p3.tsv
  cc -O3 -std=c11 anc/code/p2/check_edge_prefix.c -lgmp -o check_square_edge
  ./check_square_edge fresh_square_prefix.tsv
  cc -O3 -std=c11 anc/code/p3/prior_edge/check_edge_prefix.c -lgmp -o check_cubic_edge
  ./check_cubic_edge fresh_cubic_edge.tsv 255
  python -B anc/submission_tool.py check --require-prepared --fresh-p2 fresh_p2.tsv --fresh-p3 fresh_p3.tsv --fresh-square-prefix fresh_square_prefix.tsv --fresh-cubic-edge fresh_cubic_edge.tsv
The final command compares every TSV field, allowing line-ending changes,
and explicitly enforces strict positivity in residue zero for both powers.

Recorded execution provenance
This review revision reran 28 analytic generator/assembly jobs
(square at 70 digits, cube at 100 digits), after adding positive-grid
and range validation. The valid-grid numerical data are unchanged. The
cubic rational-edge record has only updated scope text pointing to main.tex.
The original manuscript preparation also reran the independent cubic edge
and full Python polynomials through n=20 (square) and n=30 (cube).
The full n<=300 GMP
ranges use completed earlier full reruns: 108,540,900 target positions for
the square and 162,811,200 for the cube. Their 600-row tables have been
checked against those historical rerun outputs and hashes; this preparation
does not claim another fresh execution of those complete GMP ranges.
The independent review supplied another complete GMP rerun; its four exact
tables were compared with the manuscript data. The merged JSON records the
source hashes and precise provenance. The replay driver supplies the cubic
rational-edge output path explicitly; no working-copy source edit is needed.
Two precisions use the same interval implementation, while the independent
integer routes use different multiplication/storage procedures.


==> anc/check_generator_inputs.py <==
"""Regression checks for invalid mesh parameters and small valid analytic cells.

Uses the supplied mpmath dependency directory, checks both CLI and Python APIs,
and compares small valid results with the saved 70-digit records. It does not
replace the complete analytic replay.
"""
from pathlib import Path
from fractions import Fraction
import argparse
import hashlib
import importlib.util
import json
import os
import subprocess
import sys
import time

if not __debug__:
    raise RuntimeError("Run without Python optimization.")
ROOT = Path(__file__).resolve().parents[1]


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--sources-root", type=Path, default=ROOT / "sources")
    parser.add_argument("--dependencies", type=Path, default=ROOT / "build/dependencies")
    parser.add_argument("--output", type=Path, default=ROOT / "verification/review_input_validation.json")
    args = parser.parse_args()
    src = args.sources_root.resolve()
    deps = args.dependencies.resolve()
    out = args.output.resolve()
    out.parent.mkdir(parents=True, exist_ok=True)
    work = out.parent / (out.stem + "_cases")
    work.mkdir(exist_ok=True)
    if not work.resolve().is_relative_to(out.parent):
        raise ValueError("Test artifacts must stay within the output directory.")
    sys.path.insert(0, str(deps))
    cases = []
    started = time.monotonic()
    initial_hashes = {str(p.relative_to(src)): hashlib.sha256(p.read_bytes()).hexdigest()
                      for p in src.rglob("*.py") if "__pycache__" not in p.parts}

    def save(status):
        report = dict(status=status, seconds=time.monotonic()-started,
                      scope="CLI/API invalid-input rejection and small valid analytic runs; no full-domain replay",
                      source_hashes=initial_hashes,
                      rejected=sum(x["kind"] in ("cli_rejection", "function_rejection") for x in cases),
                      valid_runs=sum(x["kind"] == "valid_run" for x in cases),
                      cases=cases)
        out.write_text(json.dumps(report, indent=2, ensure_ascii=False)+"\n", encoding="utf-8")

    def reject(name, fn):
        try:
            fn()
        except ValueError as exc:
            cases.append(dict(name=name, kind="function_rejection", exception="ValueError", message=str(exc)))
        else:
            raise AssertionError(f"{name}: invalid input was not rejected")

    def family(p):
        base = src / f"p{p}"
        for name in ("central_common", "certify_weighted_difference"):
            sys.modules.pop(name, None)
        sys.path.insert(0, str(base))
        weighted = base / ("prior_local/certify_weighted_difference.py" if p == 2 else "certify_weighted_difference.py")
        def load(path, name):
            spec = importlib.util.spec_from_file_location(name, path)
            mod = importlib.util.module_from_spec(spec)
            sys.modules[name] = mod
            spec.loader.exec_module(mod)
            return mod
        common = load(base/"central_common.py", "central_common")
        local = load(weighted, "certify_weighted_difference")
        core = load(base/"certify_compact_core.py", f"p{p}_core")
        tails = load(base/"certify_compact_tails.py", f"p{p}_tails")
        common.iv.dps = 70
        local.mp.mp.dps = 80
        middle = load(base/("prior_boundary/certify_middle.py" if p == 2 else "certify_middle.py"),
                      f"p{p}_middle")
        prior = load(base/"prior_local/certify_difference_tails.py", "p2_local_tails") if p == 2 else None
        return common, local, core, tails, middle, prior

    def record_valid(name, actual, expected=None):
        if expected is not None:
            assert actual == expected, f"{name}: changed numeric result"
        cases.append(dict(name=name, kind="valid_run", identical_to_saved=expected is not None))
        save("RUNNING")

    def saved(p, rel):
        return json.loads((src/f"p{p}"/rel).read_text(encoding="utf-8-sig"))

    bad_counts = [0, -1, 1.5, 1.0, True, "2", Fraction(3, 2)]
    for p in (2, 3):
        common, local, core, tails, middle, prior = family(p)
        for value in bad_counts:
            reject(f"p{p} core scells={value!r}", lambda value=value: core.core_cell(0, 1, scells=value))
            reject(f"p{p} local cells={value!r}", lambda value=value: local.core(3, cells=value))
            if p == 3:
                reject(f"p3 middle vcells={value!r}", lambda value=value: middle.cell(500, 505, vcells=value))
            if p == 2:
                reject(f"p2 local TV K={value!r}",
                       lambda value=value: prior.TV(common.Q(15,100), common.Q(1,10), K=value))
                reject(f"p2 local tail K={value!r}", lambda value=value: prior.run(3, K=value))
        for l, r, den in [(0, 0, 1000), (2, 1, 1000), (-1, 1, 1000),
                          (500, 501, 1000), (0, 1, 0), (0, 1, -1),
                          (0.0, 1, 1000), (0, 1.5, 1000), (0, 1, 1000.0)]:
            reject(f"p{p} compact core interval {(l,r,den)!r}",
                   lambda l=l,r=r,den=den: core.core_cell(l,r,den))
            reject(f"p{p} compact tail interval {(l,r,den)!r}",
                   lambda l=l,r=r,den=den: tails.certify_band(l,r,den))
        for step in (0, -1, 1.5, 1.0, True):
            reject(f"p{p} compact step={step!r}", lambda step=step: common.validate_grid(0,5,step))
        for n0 in (0,300,301.0,True):
            reject(f"p{p} core n0={n0!r}",lambda n0=n0: core.core_cell(0,1,n0=n0))
            reject(f"p{p} local n0={n0!r}",lambda n0=n0: local.core(3,n0=n0))
            reject(f"p{p} tails n0={n0!r}",lambda n0=n0: tails.certify_band(0,5,n0=n0))
        for j in (0,2,5,3.0,True):
            reject(f"p{p} local residue={j!r}", lambda j=j: local.core(j))
        for D in (-1, 1.5, True):
            reject(f"p{p} local D={D!r}", lambda D=D: local.core(3,D=D))
        t = common.box(common.Q(0),common.Q(1,1000))
        for l,r,den in [(0,1,100), (500,501,100), (10,10,100), (11,10,100), (10,11,0)]:
            reject(f"p{p} primitive cell interval {(l,r,den)}",
                   lambda l=l,r=r,den=den: tails.primitive_cell(t,None,None,l,r,den))
        for l,r,den in [(0,1,10), (70,71,1), (5,5,10), (6,5,10), (5,6,0)]:
            reject(f"p{p} root-one cell interval {(l,r,den)}",
                   lambda l=l,r=r,den=den: tails.rootone_cell(t,None,None,l,r,den))
        for l,r in [(500,500),(501,500),(499,500),(2000,2001),(500.0,501),(500,501.5)]:
            if p == 2:
                reject(f"p2 middle interval {(l,r)!r}",lambda l=l,r=r: middle.certify_cell(l,r,301))
            else:
                reject(f"p3 middle interval {(l,r)!r}",lambda l=l,r=r: middle.cell(l,r))
        if p == 2:
            reject("p2 middle crossing phase interface",lambda: middle.certify_cell(999,1001,301))
            for step in (0,-1,1.5,999):
                reject(f"p2 fixed angular step={step!r}",lambda step=step: prior.run(3,step=step))
        # Deliberately short tests preserve exactly the production cell sizes.
        expected = saved(p, "certificates/compact_core_70.json" if p == 2 else "certificates/core70_0.json")
        record_valid(f"p{p} compact first cell, scells=25",
                     core.core_cell(0,1,scells=25), expected["rows"][0])
        expected = saved(p, "certificates/compact_tails_70.json" if p == 2 else "certificates/tails_full70_0.json")
        record_valid(f"p{p} full complementary contour, first radial band",
                     tails.certify_band(0,5,details=True), expected["rows"][0])
        expected = saved(p, "prior_local/certificates/certificate_70.json" if p == 2 else "certificates/local_core_70.json")
        record_valid(f"p{p} local residue 3, cells=200",
                     local.core(3,cells=200,D=20 if p == 2 else 35),
                     expected["core" if p == 2 else "rows"][0])
        expected = saved(p, "prior_boundary/middle_certificate_70.json" if p == 2 else "certificates/middle70_500.json")
        actual = middle.certify_cell(500,501,301) if p == 2 else middle.cell(500,505,vcells=80)
        record_valid(f"p{p} first middle cell", actual, expected["rows"][0])
        if p == 2:
            tv = prior.TV(common.Q(15,100),common.box(common.Q(1,10),common.Q(101,1000)),K=200)
            assert common.lo(tv)>0
            record_valid("p2 local variation, one angular cell with K=200", common.view(tv))
        sys.path.remove(str(src/f"p{p}"))
        print(f"p{p} function rejection and small valid runs passed",flush=True)

    def cli(script, flags, name, valid=False):
        dest=work/(str(len(cases))+".json")
        dest.unlink(missing_ok=True)
        partial=Path(str(dest)+".partial")
        partial.unlink(missing_ok=True)
        env=dict(os.environ, PYTHONPATH=str(deps), PYTHONIOENCODING="utf-8", PYTHONUTF8="1")
        env.pop("PYTHONOPTIMIZE",None)
        run=subprocess.run([sys.executable,"-B",str(src/script),"--precision","70"]+flags+["--output",str(dest)],
                           env=env,cwd=work,text=True,encoding="utf-8",stdout=subprocess.PIPE,
                           stderr=subprocess.STDOUT,timeout=180)
        if valid:
            assert run.returncode==0 and dest.is_file(), (name,run.stdout)
            return json.loads(dest.read_text(encoding="utf-8"))
        assert run.returncode!=0 and not dest.exists() and not partial.exists(), (name,run.stdout)
        cases.append(dict(name=name,kind="cli_rejection",command=[script]+flags,
                          exit_code=run.returncode,no_result_or_partial_file=True,
                          message=run.stdout.strip().splitlines()[-1]))
    for p in (2,3):
        for value in ("0","-1","1.5"):
            cli(f"p{p}/certify_compact_core.py",["--scells",value,"--left","0","--right","1"],
                f"p{p} CLI scells={value}")
            script=f"p{p}/"+("prior_local/" if p==2 else "")+"certify_weighted_difference.py"
            cli(script,["--cells",value],f"p{p} CLI cells={value}")
        for script in (f"p{p}/certify_compact_core.py",f"p{p}/certify_compact_tails.py"):
            for flags in (["--step","0"],["--step","-1"],["--step","1.5"],
                          ["--left","1","--right","1"],["--left","2","--right","1"],
                          ["--left","-1","--right","1"],["--left","500","--right","501"],
                          ["--left","0.5","--right","1"]):
                cli(script,list(flags),script+" "+" ".join(flags))
        actual=cli(f"p{p}/certify_compact_core.py",
                   ["--scells","25","--left","0","--right","1"],
                   f"p{p} legal core CLI",True)
        expected=saved(p,"certificates/compact_core_70.json" if p==2 else "certificates/core70_0.json")
        assert actual["rows"]==expected["rows"][:1] and actual["ratios"]==expected["ratios"]
        record_valid(f"p{p} CLI compact first cell, scells=25",actual["rows"],expected["rows"][:1])
    for value in ("0","-1","1.5"):
        cli("p2/prior_local/certify_difference_tails.py",["--x-cells",value],f"p2 CLI x-cells={value}")
        cli("p3/certify_middle.py",["--vcells",value,"--left","500","--right","505"],f"p3 CLI vcells={value}")
    for flags in (["--step","0"],["--step","-1"],["--step","1.5"],
                  ["--left","500","--right","500"],["--left","501","--right","500"],
                  ["--left","499","--right","500"],["--left","2000","--right","2001"]):
        cli("p3/certify_middle.py",list(flags),"p3 middle CLI "+" ".join(flags))
    actual=cli("p3/certify_compact_core.py",["--scells","25","--left","0","--right","3","--step","2"],
               "p3 CLI clipped final closed cell",True)
    assert [r["t"] for r in actual["rows"]]==[[0,2,1000],[2,3,1000]]
    record_valid("p3 CLI clipped final closed cell coverage",actual["rows"])
    final_hashes={str(p.relative_to(src)):hashlib.sha256(p.read_bytes()).hexdigest()
                  for p in src.rglob("*.py") if "__pycache__" not in p.parts}
    assert final_hashes==initial_hashes, "Sources changed during the regression run"
    save("PASS")
    print(f"PASS: {len(cases)} cases; wrote {out}",flush=True)


if __name__=="__main__":
    main()



==> anc/check_public_local_bounds.py <==
"""Recalculate both powers' local inequalities from the published enclosures.

Recorded derivative suprema and arc bounds are checked against the public
upper bounds. Root and endpoint data, EM errors, Gaussian errors, coefficient
budgets and final index inequalities are freshly evaluated with intervals.
This does not replace the separate recomputation of the derivative suprema
and whole-circle arc estimates. No source files are modified.
"""
from pathlib import Path
from fractions import Fraction as Fr
import argparse
import hashlib
import importlib.util
import json
import math
import sys

if not __debug__:
    raise RuntimeError('Assertions must be enabled; do not use -O.')
ROOT = Path(__file__).resolve().parents[1]
pa = argparse.ArgumentParser(description=__doc__)
pa.add_argument('--data', type=Path, default=ROOT/'work/local_bounds_data.json')
pa.add_argument('--sources-root', type=Path, default=ROOT/'sources')
pa.add_argument('--output', type=Path, default=ROOT/'verification/public_local_bounds.json')
args = pa.parse_args()
cfg = json.loads(args.data.read_text(encoding='utf-8'))
assert cfg['schema_version'] == 1 and cfg['n0'] == 301
assert Fr(cfg['a0']) == Fr(1, 10)
assert {(r['p'], r['j']) for r in cfg['rows']} == {(2,3),(2,4),(3,3),(3,4)}
assert len(cfg['rows']) == 4 and len(cfg['derivative_keys']) == 11


def load_engine(power):
    source = args.sources_root/f'p{power}'
    source = source/'prior_local' if power == 2 else source
    sys.path.insert(0, str(source))
    sys.modules.pop('central_common', None)
    spec = importlib.util.spec_from_file_location(
        f'local_power_{power}', source/'certify_weighted_difference.py')
    mod = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(mod)
    mod.iv.dps = 100
    mod.mp.mp.dps = 110
    if power == 2:
        record = source/'certificates/certificate_100.json'
        saved = json.loads(record.read_text())
        records, tails = saved['core'], saved['complementary_arcs']
    else:
        record = source/'certificates/local_core_100.json'
        records = json.loads(record.read_text())['rows']
        tails = json.loads((source/'certificates/central_certificate_100.json').read_text())['local']
    return mod, records, tails, record


def same_interval(outer, inner):
    return Fr(outer[0]) <= Fr(inner[0]) and Fr(outer[1]) >= Fr(inner[1])


results = []
source_hashes = {}
for power in (2, 3):
    C, records, tails, source_record = load_engine(power)
    iv, Q, lo, hi = C.iv, C.Q, C.lo, C.hi

    def view(x):
        def value(t):
            s, m, e, bc = t
            if bc < 0:
                raise ArithmeticError('Non-finite interval endpoint')
            return Fr((-1 if s else 1)*m)*Fr(2)**e
        l, u = (value(t)*10**24 for t in x._mpi_)
        return [str(l.numerator//l.denominator)+'e-24',
                str(-((-u.numerator)//u.denominator))+'e-24']

    def less(x, y, reason):
        assert hi(x) < lo(iv.mpf(str(y))), reason

    def greater(x, y, reason):
        assert lo(x) > hi(iv.mpf(str(y))), reason

    def from_fraction(x):
        x = Fr(x)
        return Q(x.numerator, x.denominator)

    source_hashes[f'p{power}'] = hashlib.sha256(source_record.read_bytes()).hexdigest()
    for old, old_tail in zip(records, tails):
        j = old['residue']
        row = next(r for r in cfg['rows'] if (r['p'],r['j']) == (power,j))
        assert len(row['derivative_upper']) == 11
        for key, shown in zip(cfg['derivative_keys'],row['derivative_upper']):
            assert Fr(shown) >= Fr(old['derivative_bounds'][key][1]), (
                f'Displayed derivative bound too small: p={power}, j={j}, {key}')
        recorded_V = [str(Fr(x)*Fr(2,power)) for x in old['V']]
        assert same_interval(row['V'], recorded_V), ('V enclosure',power,j)
        assert same_interval(row['Gamma_prime'], old['Gamma_prime']), ('g enclosure',power,j)
        vals = dict(zip(cfg['derivative_keys'], map(iv.mpf,row['derivative_upper'])))
        n, a = Q(cfg['n0']), iv.mpf(cfg['a0'])
        V, gp = iv.mpf(row['V']),iv.mpf(row['Gamma_prime'])
        nu = power*V/2
        t, bracket = C.root(j)
        f, gamma, bb, _, _ = C.data(iv.mpc(t), j)
        assert lo(V) <= lo(f[2].real) and hi(V) >= hi(f[2].real)
        assert lo(gp) <= lo(gamma[1].real) and hi(gp) >= hi(gamma[1].real)
        eta = lo(nu)-power*vals['F4']*a*a/24
        greater(eta,row['eta_lower'],('eta',power,j))
        z = hi(abs(iv.mpc(t,a)))
        den = Q(2,3)
        Rlog = Q(1,120)*(8*(5*z)**2/den**2+8*(5*z)**3/den**3)
        R = 4*vals['A']*(power*Rlog+Q(power**2,2)*(vals['E1']+Rlog/n)**2
            *iv.exp(power*vals['E1']/n+power*Rlog/n**2))
        M = [iv.sqrt(hi(nu)/eta)*Q(math.factorial(2*k),4**k*math.factorial(k))/eta**k
             for k in range(6)]
        m3,m4,m5,g,D = vals['F3'],vals['F4'],vals['F5'],hi(gp),row['difference_D']
        assert D == (20 if power==2 else 35)
        ng = n*lo(nu)*a*a
        greater(ng,3,('Gaussian monotonicity',power,j))
        costs = {
            'real_phase':5*g*power*m4/24*M[3],
            'cosine':5*g/2*(power**2*m3*m3/36*M[4]+power*m3*D/3*M[3]+D*D*M[2]),
            'imag_amplitude':5*vals['Gamma3']/6*M[2],
            'real_amplitude':5*vals['Gamma2']/2*(power*m3/6*M[3]+D*M[2]),
            'B_term':5*(vals['B1']*M[1]+vals['B0']*(power*m3/6*M[2]+D*M[1])),
            'sine':125*g*M[2]/(24*n*n),
            'EM':5*R*iv.sqrt(hi(nu))/(iv.sqrt(iv.pi)*eta*iv.sqrt(n)),
            'Gaussian_extension':5*g*iv.sqrt(hi(nu)/iv.pi)*iv.exp(-ng)*(
                a*n**Q(3,2)/lo(nu)+iv.sqrt(n)/(2*lo(nu)**2*a))}
        core = sum(costs.values(),Q(0))
        tail = iv.mpf(row['difference_tail'])
        assert Fr(row['difference_tail']) > Fr(old_tail['n3_total_tail_error'][1])
        ordinary_tail = iv.mpf(row['ordinary_tail'])
        if power==2:
            assert Fr(row['ordinary_tail']) >= 2*Fr(row['difference_tail'])
        else:
            assert Fr(row['ordinary_tail']) > Fr(old_tail['n2_ordinary_tail_error'][1])
        slope = 5*gp/(power*V)
        less(core,row['core_upper'],('core',power,j))
        less(core+tail,row['difference_cap'],('difference cap',power,j))
        greater(slope,row['slope_lower'],('slope',power,j))
        greater(slope-Q(row['difference_cap'])/n,row['strict_difference'],('strict difference',power,j))
        less(5*Q(row['window'])+Q(10+j)/n+Q(5,2)/n,D,('midpoint domain',power,j))
        g2,f3,b0,b1 = (hi(abs(x)) for x in (gamma[2].real,f[3].real,bb[0].real,bb[1].real))
        H = bb[0].real-gamma[2].real/(2*power*V)+gp*f[3].real/(2*power*V**2)
        beta = power*V*H/(5*gp)
        less(abs(beta),row['beta_abs_upper'],('beta bound',power,j))
        coefficient_reports = {}
        for domain, limits in row['coefficient_limits'].items():
            D0 = Q(int(domain))
            ec = [vals['Gamma4']/24*M[2],g2*power*m4/48*M[3],
                  g2/4*(power**2*m3*m3/36*M[4]+power*m3*D0/3*M[3]+D0**2*M[2]),
                  vals['Gamma3']/6*(power*m3/6*M[3]+D0*M[2]),
                  g/6*(power**3*m3**3/216*M[5]+power**2*m3*m3*D0/12*M[4]
                       +power*m3*D0**2/2*M[3]+D0**3*M[2]),
                  g*power*m5/120*M[3],g*power*m4/24*(power*f3/6*M[4]+D0*M[3]),
                  b0*power*m4/24*M[2],
                  b0/2*(power**2*m3*m3/36*M[3]+power*m3*D0/3*M[2]+D0**2*M[1]),
                  b1*(power*m3/6*M[2]+D0*M[1]),vals['B2']/2*M[1],R*M[0]]
            P = n*lo(nu)
            W = iv.sqrt(n*hi(nu)/iv.pi)*iv.exp(-P*a*a)
            T0 = W/(P*a);T2 = W*a/P+T0/(2*P);T4 = W*a**3/P+3*T2/(2*P)
            ec.extend([n*n*((g2/2+g*D0)*T2+g*power*n*f3*T4/6+b0*T0/n),ordinary_tail])
            total = sum(ec,Q(0))
            less(total,limits['upper'],('coefficient public bound',power,j,domain))
            less(total,limits['cap'],('coefficient integer cap',power,j,domain))
            coefficient_reports[domain] = dict(total=view(total),terms=[view(x) for x in ec])
            if power==2 and domain=='11':
                left = H+9*gp/(power*V)-hi(total)/n
                right = 9*gp/(power*V)-H-hi(total)/n
                greater(left,row['endpoint_margin'][0],('left endpoint',j))
                greater(right,row['endpoint_margin'][1],('right endpoint',j))
                coefficient_reports[domain].update(left_margin=view(left),right_margin=view(right))
        near = row['coefficient_limits'][str(row['near_D'])]['cap']
        radius = from_fraction(row['witness_radius'])
        index_radius = Q(near)/slope
        less(index_radius,Fr(row['witness_radius']),('witness radius',power,j))
        narrow = 5*abs(beta)+5*(radius+1)/n
        wide = abs(beta)+(Q(j,5)+radius+1)/n
        less(narrow,row['near_D'],('coefficient witness domain',power,j))
        less(wide,row['window'],('window witness domain',power,j))
        final = index_radius+1+Q(j,5)
        less(final,row['final_radius'],('FINAL INDEX RADIUS',power,j))
        if power==3:
            alpha = -3*f[1].real/5
            muhalf = -3*C.data(iv.mpc(Q(1,2)),j)[0][1].real/5
            greater(alpha-Q(6,301)-Q(2,301**2)-muhalf,0,('lower saddle interface',j))
            less(alpha+Q(6,301)+Q(2,301**2)+Q(j,5*301**2),3,('residue-shift upper interface',j))
        results.append(dict(p=power,j=j,status='PASS',derivative_enclosures=11,
            root_bracket=bracket,V=row['V'],Gamma_prime=row['Gamma_prime'],
            eta=view(eta),EM_log_n2=view(Rlog),folded_EM=view(R),
            difference_terms={key:view(value) for key,value in costs.items()},
            core=view(core),full_difference=view(core+tail),slope=view(slope),
            beta=view(beta),coefficient=coefficient_reports,narrow_witness=view(narrow),
            wide_witness=view(wide),final_index_bound=view(final),accepted_radius=row['final_radius']))

report = dict(status='PASS',precision=100,derivative_enclosures_checked=44,
              scope=__doc__,data_sha256=hashlib.sha256(args.data.read_bytes()).hexdigest(),
              script_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
              source_record_sha256=source_hashes,rows=results)
args.output.parent.mkdir(parents=True,exist_ok=True)
args.output.write_text(json.dumps(report,indent=2)+'\n',encoding='utf-8')
print(json.dumps({key:report[key] for key in ['status','precision','derivative_enclosures_checked']}))
for row in results:
    print(row['p'],row['j'],'core',row['core'],'final',row['final_index_bound'],'<',row['accepted_radius'])


==> anc/code/check_mod5.c <==
/* Exact GMP arithmetic; no floating-point sign decisions.
   Build: cc -O3 -std=c11 check_mod5.c -lgmp -o check_mod5
   Run: ./check_mod5 POWER NMAX OUTPUT.tsv
   Stores half of reciprocal/anti-reciprocal intermediate products.
   Every coefficient in residue classes 0,3,4 modulo 5 is checked.
*/
#include <stdio.h>
#include <gmp.h>
#include <stdio.h>
#include <stdlib.h>
#include <errno.h>
static long arg(const char *s,long lo,long hi){char *e;errno=0;long x=strtol(s,&e,10);if(errno||*e||x<lo||x>hi){fprintf(stderr,"invalid argument\n");exit(2);}return x;}
int main(int argc,char **argv){
 if(argc!=4){fprintf(stderr,"Usage: %s POWER NMAX OUTPUT.tsv\n",argv[0]);return 2;}
 long p=arg(argv[1],2,3),N=arg(argv[2],1,1000),cap=5*p*N*N+2;
 FILE *out=fopen(argv[3],"w");if(!out){perror("output");return 2;}
 mpz_t *c=malloc((size_t)cap*sizeof(mpz_t));if(!c)return 2;
 for(long j=0;j<cap;j++)mpz_init(c[j]);mpz_set_ui(c[0],1);
 long D=0;int rs=1;
 fprintf(out,"power\tn\tresidue\tfirst_positive_m\tlast_positive_m\tfirst_negative_m\tlast_negative_m\tzeros\tchanges\tzeros_r0\tlast_positive_coefficient\tfirst_negative_coefficient\n");
 for(long n=1;n<=N;n++){
  for(long k=5*n-4;k<=5*n-1;k++)for(int rep=0;rep<p;rep++){
   long old=D/2,nh=(D+k)/2;
   for(long d=nh;d>old;d--){
    if(d>D)mpz_set_ui(c[d],0);else if(rs>0)mpz_set(c[d],c[D-d]);else mpz_neg(c[d],c[D-d]);
    if(d>=k)mpz_sub(c[d],c[d],c[d-k]);
   }
   for(long d=old;d>=k;d--)mpz_sub(c[d],c[d],c[d-k]);
   D+=k;rs=-rs;
   if(rs<0&&D%2==0&&mpz_sgn(c[D/2]))return 3;
  }
  if(D!=10*p*n*n||rs!=1)return 4;
  long z0=0;
  for(long d=0;d<=D;d+=5){long k=d<=D/2?d:D-d;int s=mpz_sgn(c[k]);
   if(s<0){fprintf(stderr,"NEGATIVE R0 p=%ld n=%ld d=%ld\n",p,n,d);return 5;}if(!s)z0++;
  }
  for(int r=3;r<=4;r++){
   long fp=-1,lp=-1,fn=-1,ln=-1,z=0,ch=0;int prev=0;
   for(long d=r;d<=D;d+=5){long k=d<=D/2?d:D-d;int s=mpz_sgn(c[k]);
    if(!s){z++;continue;}if(prev&&s!=prev)ch++;prev=s;
    long m=(d-r)/5;
    if(s>0){lp=m;if(fp<0)fp=m;}else {ln=m;if(fn<0)fn=m;}
   }
   if(ch!=1||lp<0||lp>=fn){fprintf(stderr,"SIGN FAILURE p=%ld n=%ld r=%d\n",p,n,r);return 1;}
   long a=5*lp+r,b=5*fn+r;if(a>D/2)a=D-a;if(b>D/2)b=D-b;
   fprintf(out,"%ld\t%ld\t%d\t%ld\t%ld\t%ld\t%ld\t%ld\t%ld\t%ld",p,n,r,fp,lp,fn,ln,z,ch,z0);
   gmp_fprintf(out,"\t%Zd\t%Zd\n",c[a],c[b]);
  }
  fflush(out);
  if(n%25==0)fprintf(stderr,"p=%ld n=%ld PASS\n",p,n);
 }
 fclose(out);for(long j=0;j<cap;j++)mpz_clear(c[j]);free(c);
 fprintf(stderr,"ALL PASS p=%ld 1<=n<=%ld\n",p,N);return 0;
}


==> anc/code/p2/assemble_compact.py <==
#!/usr/bin/env python3
"""Combine directed enclosures; verify coverage and strict sign margins.
This script does not manufacture integral bounds: all bound values come
from the separate core and complementary-contour certificates.
"""
from central_common import *
import argparse

def assemble(core,tails):
 assert len(core['rows'])==500
 assert [r['t'] for r in core['rows']]==[[i,i+1,1000] for i in range(500)]
 assert len(tails['rows'])==100
 assert [r['t'] for r in tails['rows']]==[[i,i+5,1000] for i in range(0,500,5)]
 n=301;blocks={3:(140,153),4:(170,183)};caps={3:3,4:2};Lcaps={3:Q(13,10),4:Q(7,10)}
 ratios=core['ratios']
 for j in [3,4]:assert lo(iv.mpf(ratios[str(j)]['L']))>Lcaps[j]
 worst_relative=Q(0);worst_at=None;min_margins=[Q(1000)]*5;block_bmax={3:Q(0),4:Q(0)};block_amax={3:Q(0),4:Q(0)}
 rows=[]
 for r in core['rows']:
  i=r['t'][0];T=hi(iv.mpf(tails['rows'][i//5]['total']));a=hi(iv.mpf(r['a']));bb=[hi(iv.mpf(x))+T for x in r['b']]
  gam=[iv.mpf(x) for x in r['Gamma']];checks=[]
  for j in range(5):
   if j in blocks and blocks[j][0]<=i<blocks[j][1]:
    assert a<1,(i,j,'a')
    assert bb[j]<caps[j],(i,j,'b',view(bb[j]))
    block_bmax[j]=max(block_bmax[j],bb[j]);block_amax[j]=max(block_amax[j],a)
    # |m-alpha*n²|>3n implies n |A(t)-alpha|>3-j/(5n).
    margin=(1-Q(1,n))*Lcaps[j]*(3-Q(j,5*n))-caps[j]
    assert lo(margin)>0
    checks.append(dict(residue=j,kind='outside-window implication',n_times_margin=view(margin)))
    min_margins[j]=min(min_margins[j],lo(margin))
   else:
    sg=1 if j==0 else -1 if j in [1,2] else (-1 if i<blocks[j][0] else 1)
    gmin=lo(sg*gam[j]);gmax=hi(abs(gam[j]));assert gmin>0,(i,j,'phase',view(gam[j]))
    rel=(a+bb[j]/gmin)/n
    # error <=a|Gamma|/n+b/n; using actual |Gamma| in the relative estimate
    assert hi(rel)<Q(1,2),(i,j,'relative',view(rel))
    margin=n*gmin-a*gmin-bb[j]
    assert lo(margin)>0
    if hi(rel)>worst_relative:worst_relative=hi(rel);worst_at=[i,j]
    min_margins[j]=min(min_margins[j],lo(margin))
    checks.append(dict(residue=j,kind='relative error < 1/2',sign=sg,relative=view(rel),n_times_margin=view(margin)))
  rows.append(dict(t=r['t'],tail_band=tails['rows'][i//5]['t'],checks=checks))
 return dict(status='PASS',scope='Every n>=301, every t in [0,1/2] satisfying d=-2n²Fprime(t), d integer: residue 0 positive; 1,2 negative; 3,4 correct outside |m-alpha_j*n²|<=3n. The critical windows are supplied by the separate weighted-difference certificate.',
   core_precision=core['precision'],tail_precision=tails['precision'],core_cells=500,tail_bands=100,
   worst_offblock_relative_error=view(worst_relative),worst_offblock_at=worst_at,
   block_constants={str(j):dict(interval=[*blocks[j],1000],a_max=view(block_amax[j]),b_plus_tail_max=view(block_bmax[j]),L_lower=view(Lcaps[j])) for j in [3,4]},
   minimum_n_times_margins=[view(x) for x in min_margins],rows=rows)

if __name__=='__main__':
 p=argparse.ArgumentParser();p.add_argument('--core',required=True);p.add_argument('--tails',required=True);p.add_argument('--precision',type=int,default=70);p.add_argument('--output',required=True);ar=p.parse_args();iv.dps=ar.precision
 with open(ar.core) as f:c=json.load(f)
 with open(ar.tails) as f:t=json.load(f)
 out=assemble(c,t)
 with open(ar.output,'w') as f:json.dump(out,f,indent=2)
 print(out['status'],'worst',out['worst_offblock_relative_error'],out['worst_offblock_at']);print(out['block_constants'])


==> anc/code/p2/central_common.py <==
"""Directed interval primitives for the mod-5 square compact contour.
All polynomial, logarithm and series evaluations use mpmath.iv. The ordinary
mp context is used only to obtain EXACT Bernoulli rational numbers.
"""
import math, json
from fractions import Fraction
import mpmath as mp
iv=mp.iv
I=iv.mpc(0,1)
def Q(a,b=1): return iv.mpf(a)/b
def lo(x): return x.a
def hi(x): return x.b
def box(a,b): return iv.mpf([lo(a),hi(b)])
def view(x):
 def frac(t):
  s,m,e,bc=t
  if bc<0: raise ArithmeticError("Non-finite interval endpoint cannot be serialized")
  return Fraction((-1 if s else 1)*m)*Fraction(2)**e
 scale=10**24; l,u=(frac(t)*scale for t in x._mpi_)
 return [str(l.numerator//l.denominator)+'e-24',str(-((-u.numerator)//u.denominator))+'e-24']
def require_int(name, value, minimum=1):
 """Reject booleans, nonintegers and integer parameters below their domain."""
 if isinstance(value, bool) or not isinstance(value, int) or (minimum is not None and value < minimum):
  raise ValueError(f"{name} must be an integer >= {minimum}")
 return value

def validate_interval(l, r, den, lower, upper):
 """Validate exact rational endpoints before constructing interval objects."""
 require_int('left', l, None);require_int('right', r, None)
 require_int('denominator', den)
 if not Fraction(lower) <= Fraction(l,den) < Fraction(r,den) <= Fraction(upper):
  raise ValueError(f"require {lower} <= left/den < right/den <= {upper}")

def validate_grid(l, r, step, den=1000, lower=0, upper=Fraction(1,2)):
 validate_interval(l,r,den,lower,upper);require_int('step',step)
 return (r-l+step-1)//step

def check_coverage(rows, key, l, r, step, den):
 expected=[(k,min(k+step,r),den) for k in range(l,r,step)]
 if not expected or [tuple(row[key]) for row in rows] != expected:
  raise AssertionError('closed interval coverage differs from the requested grid')

def validate_box(name, x, lower, upper):
 if not (lo(x)>=lo(Q(lower.numerator,lower.denominator)) and
         hi(x)<=hi(Q(upper.numerator,upper.denominator))):
  raise ValueError(f"{name} must be a finite interval in [{lower}, {upper}]")

def asfloat(x):return float(x.mid)
def maxhi(*xs):return max(hi(x) for x in xs)
def li2_unit(u,N=160):
 """Caller proves the TRUE input has modulus <=1.
 Abel and absolute k^-2 tails, as well as the geometric tail, are all valid.
 Complex rectangular interval inputs may have corners outside the unit disk;
 that does not invalidate using the separately known true-modulus bound.
 """
 require_int('N',N)
 p=iv.mpc(1);s=iv.mpc(0)
 for k in range(1,N+1):p*=u;s+=p/(k*k)
 rho=min(hi(abs(u)),Q(1));r=rho**(N+1)/N
 distance=lo(abs(1-u))
 if distance>0:r=min(r,hi(2*rho**(N+1)/((N+1)**2*distance)))
 if rho<1:r=min(r,hi(rho**(N+1)/((N+1)**2*(1-rho))))
 e=box(-hi(r),hi(r))
 return s+iv.mpc(e,e)

_BERNOULLI={}
def Fseries(z,order=4,K=85):
 """Log-sinh Bernoulli series, |z|<2*pi/25, with explicit tails."""
 require_int('order',order,0);require_int('K',K)
 if order>2*K:raise ValueError('order must not exceed 2*K')
 global _BERNOULLI
 key=(iv.dps,K)
 if key not in _BERNOULLI:
  coeff=[]
  for k in range(1,K+1):
   num,den=mp.bernfrac(2*k)
   coeff.append(Q(int(num)*(25**(2*k)-5**(2*k)),int(den)*(2*k)*math.factorial(2*k)*(2*k+1)))
  _BERNOULLI[key]=coeff
 coeff=_BERNOULLI[key]
 # Horner per derivative, using powers z^(2k-r); split parity.
 ans=[];zz=z*z;rad=hi(abs(z));L=25/(2*iv.pi)
 for r in range(order+1):
  low=max(1,(r+1)//2);p=iv.mpc(0)
  for k in range(K,low-1,-1):
   fac=math.factorial(2*k)//math.factorial(2*k-r)
   p=p*zz+coeff[k-1]*fac
  p*=z**(2*low-r)
  if r==0:p+=iv.log(5)-5*z
  if r==1:p-=5
  kk=K+1
  fac=math.factorial(2*kk)//math.factorial(2*kk-r)
  first=2*L**(2*kk)*rad**(2*kk-r)*Q(fac,kk*(2*kk+1))
  rat=hi((L*rad)**2*Q(2*(kk+1),2*kk-r+1)**r)
  assert rat<1,('series disk',view(rad),r)
  rem=hi(first/(1-rat));ee=box(-rem,rem)
  ans.append(p+iv.mpc(ee,ee))
 return ans

def Fdata(z,order=4):
 if hi(abs(z))<Q(21,100):return Fseries(z,order)
 u=iv.exp(-5*z)
 F=(2*iv.pi**2/75+li2_unit(u**5)/25-li2_unit(u)/5)/z
 if order==0:return [F]
 den=sum((u**k for k in range(5)),iv.mpc(0))
 raw=[sum(((-5*k)**r*u**k for k in range(5)),iv.mpc(0))/den for r in range(1,order)]
 ell=[iv.log(den)]
 if order>=2:ell.append(raw[0])
 if order>=3:ell.append(raw[1]-raw[0]**2)
 if order>=4:ell.append(raw[2]-3*raw[1]*raw[0]+2*raw[0]**3)
 out=[F]
 for r in range(1,order+1):out.append((ell[r-1]-r*out[-1])/z)
 return out

def Fouter(z):
 u=iv.exp(-5*z)
 return (2*iv.pi**2/75+li2_unit(u**5)/25-li2_unit(u)/5)/z

_ROOTS={}
def setup():
 key=iv.dps
 if key not in _ROOTS:
  zs={}
  for h in range(1,5):
   for a in range(1,5):
    # reduced residue minimizes argument widths without changing root
    zs[h,a]=iv.exp(2*I*iv.pi*((h*a)%5)/5)
  _ROOTS[key]=zs
 return _ROOTS[key]

def amplitudes(z,order=2):
 """Return all five Gamma_j derivatives, B_j, and EM amplitude bounds."""
 zs=setup();u=iv.exp(-5*z)
 gg=[[iv.mpc(0) for _ in range(order+1)] for j in range(5)]
 bb=[iv.mpc(0) for j in range(5)]
 Emax=Q(0);Amax=Q(0);emax=Q(-100)
 for h in range(1,5):
  ee=[iv.mpc(0) for _ in range(order+1)];b0=iv.mpc(0)
  for a in range(1,5):
   za=zs[h,a];w=za*u;b1=Q(a,5)-Q(1,2);b2=Q(a*a,25)-Q(a,5)+Q(1,6)
   ee[0]+=b1*(iv.log(1-w)-iv.log(1-za))
   if order>=1:ee[1]+=5*b1*w/(1-w)
   if order>=2:ee[2]-=25*b1*w/(1-w)**2
   b0+=b2*(w/(1-w)-za/(1-za))
  E=5*z*b0/2;A=iv.exp(2*ee[0]);der=[A]
  if order>=1:der.append(2*ee[1]*A)
  if order>=2:der.append((2*ee[2]+4*ee[1]**2)*A)
  for j in range(5):
   wt=iv.exp(-2*I*iv.pi*((h*j)%5)/5)
   for r in range(order+1):gg[j][r]+=wt*der[r]
   bb[j]+=wt*2*E*A
  Emax=max(Emax,hi(abs(E)));Amax=max(Amax,hi(abs(A)));emax=max(emax,hi(ee[0].real))
 return gg,bb,Emax,Amax,emax

def Rlog(zmax,den):
 return Q(1,120)*(8*(5*zmax)**2/den**2+8*(5*zmax)**3/den**3)

def real_gamma(t):
 u=iv.exp(-5*t);v=(1-u)/(1+u);a=iv.sqrt(1+2/iv.sqrt(5));b=iv.sqrt(1-2/iv.sqrt(5))
 A=iv.atan2(a*v,Q(1));B=iv.atan2(b*v,Q(1));U=A+2*B;W=2*A-B
 return [4*iv.cos((2*U+3*iv.pi*j)/5)*iv.cos((2*W-iv.pi*j)/5) for j in range(5)]

class FJet:
 """Taylor model centered on an exact nonnegative rational t0.
 On |z-t0|<=1/5, F is analytic and |F|<16. Indeed each of the
 four logs has |1-zeta^a exp(-5zx)|>=1/4, <=4 and |arg|<pi.
 Coefficients are computed at increased precision, but every operation,
 including polylog tails, remains directed interval arithmetic.
 """
 def __init__(self,tnum,tden,K=64):
  require_int('tnum',tnum,0);require_int('tden',tden);require_int('K',K,2)
  self.K=K;self.num=tnum;self.den=tden
  old=iv.dps
  af=tnum/tden
  iv.dps=old+40+(0 if af==0 else max(0,math.ceil((K+2)*(-math.log10(af)))))
  self.t0=Q(tnum,tden)
  t=self.t0
  if tnum==0:
   self.cf=[iv.log(5),Q(-5)]+[Q(0)]*(K-1)
   for k in range(1,K//2+1):
    num,den=mp.bernfrac(2*k)
    self.cf[2*k]=Q(int(num)*(25**(2*k)-5**(2*k)),int(den)*(2*k)*math.factorial(2*k)*(2*k+1))
  else:
   if hi(t)<Q(13,100):f0=Fseries(iv.mpc(t),0,K=300)[0].real
   else:
    N=math.ceil((iv.dps+20)*math.log(10)/(5*af))
    u=iv.exp(-5*t)
    f0=((2*iv.pi**2/75+li2_unit(iv.mpc(u**5),N)/25-li2_unit(iv.mpc(u),N)/5)/t).real
   exp=[iv.exp(-5*a*t) for a in range(5)]
   D=[sum((exp[a]*Q((-5*a)**r,math.factorial(r)) for a in range(5)),Q(0)) for r in range(K)]
   ell=[iv.log(D[0])]
   for r in range(1,K):
    ell.append(D[r]/D[0]-sum((k*ell[k]*D[r-k] for k in range(1,r)),Q(0))/(r*D[0]))
   cf=[f0]
   for r in range(K):cf.append((ell[r]/(r+1)-cf[-1])/t)
   self.cf=cf
  # Exact truth satisfies Cauchy bound; the numerical enclosures should
  # in addition be narrow enough for useful evaluations (not an assumption).
  for k,x in enumerate(self.cf):
   assert hi(abs(x))<17*5**k,('Taylor coefficient width',k,tnum,tden,view(x))
  iv.dps=old
 def eval(self,z,order=4):
  require_int('order',order,0)
  if order>self.K:raise ValueError('order must not exceed Taylor degree K')
  w=z-self.t0;rad=hi(abs(w));R=Q(1,5);q=hi(rad/R)
  assert q<1
  out=[];K=self.K
  for r in range(order+1):
   p=iv.mpc(0)
   for k in range(K,r-1,-1):p=p*w+self.cf[k]*(math.factorial(k)//math.factorial(k-r))
   first=16*Q(math.factorial(K+1),math.factorial(K+1-r))*rad**(K+1-r)/R**(K+1)
   ratio=q*Q(K+2,K+2-r)
   assert ratio<1
   rem=hi(first/(1-ratio));ee=box(-rem,rem)
   out.append(p+iv.mpc(ee,ee))
  return out

def li2exp(a,b,N=160):
 """Li2(exp(-a+i*b)), true a>=0. Powers are evaluated by their original
 exponential arguments, avoiding rectangular-complex multiplication wrapping.
 """
 require_int('N',N)
 assert lo(a)>=0
 # Terms beyond geometric decay are cheap to omit, with a rigorously
 # recomputed remainder; the heuristic only chooses a valid truncation order.
 amin=asfloat(lo(a));N=min(N,max(35,int(25/max(amin,1e-10))+1))
 re=im=Q(0)
 for k in range(1,N+1):
  amp=iv.exp(-k*a)/(k*k);re+=amp*iv.cos(k*b);im+=amp*iv.sin(k*b)
 rho=hi(iv.exp(-a));rr=rho**(N+1)/N
 u=iv.exp(iv.mpc(-a,b));dst=lo(abs(1-u))
 if dst>0:rr=min(rr,hi(2*rho**(N+1)/((N+1)**2*dst)))
 if rho<1:rr=min(rr,hi(rho**(N+1)/((N+1)**2*(1-rho))))
 ee=box(-hi(rr),hi(rr))
 return iv.mpc(re+ee,im+ee)

def Fouter_ts(t,s):
 return (2*iv.pi**2/75+li2exp(25*t,25*s)/25-li2exp(5*t,5*s)/5)/iv.mpc(t,-s)


==> anc/code/p2/certify_compact_core.py <==
#!/usr/bin/env python3
"""Ordinary moving-saddle estimate on 0<=t<=1/2, including t=0.
The result is |c*r^d/B-Gamma_j| <= (a*|Gamma_j|+b_j)/n
for the core |s|<=1/10. Complementary contours are separate.
"""
from central_common import *
import argparse,time

def core_cell(l,r,den=1000,scells=40,n0=301):
 validate_interval(l,r,den,0,Fraction(1,2));require_int('scells',scells);require_int('n0',n0,301)
 t=box(Q(l,den),Q(r,den));jet=FJet(l+r,2*den);fd=jet.eval(iv.mpc(t),2);V=fd[2].real
 assert lo(V)>0
 gam=real_gamma(t)
 M3=M4=E=A=Q(0)
 G1=[Q(0)]*5;G2=[Q(0)]*5;B0=[Q(0)]*5
 visited=0
 for k in range(scells):
  s=box(Q(k,10*scells),Q(k+1,10*scells));z=iv.mpc(t,-s)
  visited+=1
  ff=jet.eval(z,4);gg,bb,ee,aa,_=amplitudes(z,2)
  M3=max(M3,hi(abs(ff[3])));M4=max(M4,hi(abs(ff[4])));E=max(E,ee);A=max(A,aa)
  for j in range(5):
   G1[j]=max(G1[j],hi(abs(gg[j][1])));G2[j]=max(G2[j],hi(abs(gg[j][2])));B0[j]=max(B0[j],hi(abs(bb[j])))
 assert visited==scells and k+1==scells, 'incomplete core angular grid'
 a=Q(1,10);eta=lo(V)-M4*a*a/12
 assert lo(eta)>0,('envelope',l,r,view(eta))
 def moment(k):return iv.sqrt(hi(V)/eta)*Q(math.factorial(2*k),4**k*math.factorial(k))/eta**k
 mu=[moment(k) for k in range(4)]
 aa=M4/12*mu[2]+M3*M3/18*mu[3]
 # Gaussian extension n * sqrt(nV/pi) int_{|s|>a} exp(-nVs^2) ds.
 # Formula n^(1/2) exp(-n V a²)/(a sqrt(pi V)), decreasing once n V a²>1/2.
 assert lo(Q(n0)*lo(V)*a*a)>Q(1,2)
 ext=iv.sqrt(Q(n0)*hi(V)/iv.pi)/(lo(V)*a)*iv.exp(-n0*lo(V)*a*a)
 aa+=ext
 rr=Rlog(hi(abs(iv.mpc(t,a))),Q(2,3));eps=2*E/n0+2*rr/n0**2
 Rfold=4*A*(2*rr+2*(E+rr/n0)**2*iv.exp(eps))
 bs=[G2[j]/2*mu[1]+G1[j]*M3/3*mu[2]+B0[j]*mu[0]+Rfold/n0*mu[0] for j in range(5)]
 return dict(t=[l,r,den],n0=n0,scells=scells,V=view(V),F=view(fd[0].real),Adegree=view(-2*fd[1].real/5),
   Gamma=[view(g) for g in gam],M3=view(M3),M4=view(M4),eta=view(eta),
   a=view(aa),b=[view(x) for x in bs],Rfold=view(Rfold),
   amplitude_derivatives=dict(G1=[view(v) for v in G1],G2=[view(v) for v in G2],B0=[view(v) for v in B0]))

def ratios():
 rows={}
 for j,left,right in [(3,140,153),(4,170,183)]:
  mn=Q(1000);mx=Q(0)
  visited=0
  for k in range(left,right):
   visited+=1
   t=box(Q(k,1000),Q(k+1,1000));f=Fdata(iv.mpc(t),2);g,_,_,_,_=amplitudes(iv.mpc(t),1)
   L=5*g[j][1].real/(2*f[2].real)
   mn=min(mn,lo(L));mx=max(mx,hi(L))
  assert visited==right-left, 'incomplete slope grid'
  assert mn>0
  rows[j]=dict(block=[left,right,1000],L=view(box(mn,mx)))
 return rows

if __name__=='__main__':
 p=argparse.ArgumentParser();p.add_argument('--precision',type=int,default=45);p.add_argument('--scells',type=int,default=40);p.add_argument('--step',type=int,default=1);p.add_argument('--left',type=int,default=0);p.add_argument('--right',type=int,default=500);p.add_argument('--output',default='compact_core.json');ar=p.parse_args()
 try:
  require_int('precision',ar.precision);require_int('scells',ar.scells)
  expected=validate_grid(ar.left,ar.right,ar.step)
 except ValueError as exc:p.error(str(exc))
 iv.dps=ar.precision
 st=time.time();out=[]
 for l in range(ar.left,ar.right,ar.step):
  row=core_cell(l,min(l+ar.step,ar.right),scells=ar.scells);out.append(row)
  if l%10==0:print(l,'a',row['a'],'b3,4',row['b'][3:], 'elapsed',time.time()-st,flush=True)
 assert len(out)==expected
 check_coverage(out,'t',ar.left,ar.right,ar.step,1000)
 with open(ar.output,'w') as f:json.dump(dict(scope='CORE ONLY',precision=ar.precision,ratios=ratios(),rows=out),f,indent=2)


==> anc/code/p2/certify_compact_tails.py <==
#!/usr/bin/env python3
"""Full complementary contour for a real radial interval t in [0,1/2].
Primitive arcs use shifted EM or a smoothed logarithm + variation bound.
Root 1 uses the same smooth variation bound, with angular half-periods kept
separate. Far arcs use the EXACT factor 1+exp(-5t), not a replacement by 2.
All results bound n times the ordinary normalized coefficient error, n>=301.
"""
from central_common import *
import argparse,time
RHO=Q(49,50)
_CACHE={}
def constants():
 key=iv.dps
 if key not in _CACHE:
  rho=Q(49,50)
  def dilreal(r):return (iv.pi**2/6-iv.log(r)*iv.log(1-r)-li2_unit(iv.mpc(1-r))).real
  _CACHE[key]=(rho,dilreal(rho),dilreal(rho**5))
 return _CACHE[key]

def smoothF(z):
 rho,C1,C5=constants()
 return (li2exp(25*z.real-5*iv.log(rho),-25*z.imag)-C5)/(25*z) -(li2exp(5*z.real-iv.log(rho),-5*z.imag)-C1)/(5*z)

def smoothI(a,b):
 rho,C1,C5=constants();z=iv.mpc(a,-b)
 return ((li2exp(a-iv.log(rho),b)-C1)/z).real

def variation(t,bmax,primitive=True):
 """Variation in x of the four log factors, using a=5t, |b|<=bmax.
 Radial variation <=log((1-rho*exp(-amax))/(1-rho)). Angular derivative
 r*|sin(phi)|/(1-2r cos(phi)+r²) is increasing in r<1. Replace r on
 each monotonic half-period by its value at the earliest possible start.
 Last partial half-period is extended to its full endpoint (safe).
 """
 rho,_,_=constants();a=5*t; amin=lo(a);amax=hi(a);b=hi(bmax)
 assert b>0
 radial=iv.log((1-rho*iv.exp(-amax))/(1-rho))
 total=Q(0)
 hs=range(1,5) if primitive else [0]*4
 for h in hs:
  theta0=2*iv.pi*h/5;current=theta0;offset=Q(0);k=(2*h)//5+1
  angular=Q(0)
  # Extend the last segment as necessary. Strict <= loop guarantees coverage.
  while lo(offset)<b:
   end=k*iv.pi
   rr=rho*iv.exp(-amin*max(Q(0),lo(offset))/b)
   # cos is monotone between consecutive multiples of pi.
   Ds=1-2*rr*iv.cos(current)+rr*rr;De=1-2*rr*iv.cos(end)+rr*rr
   assert lo(Ds)>0 and lo(De)>0
   angular+=hi(abs(iv.log(De)-iv.log(Ds)))/2
   current=end;offset=end-theta0;k+=1
   assert k<100
  total+=hi(radial)+angular
 return hi(total)

def denom_bound(t,smax):
 """Distance for all x in [0,1] and all four primitive factors."""
 d=Q(0);s=hi(smax)
 theta=lo(2*iv.pi/5-5*s)
 if theta>0:
  d=max(d,lo(iv.sin(min(theta,lo(iv.pi/2)))))
 if lo(t)>0:
  # x<=pi/(25s): phase stays at least pi/5 from 0.
  # x beyond that: radius <=exp(-pi*t/(5s)).
  d=max(d,min(lo(iv.sin(iv.pi/5)),lo(1-iv.exp(-iv.pi*lo(t)/(5*s)))))
 return d

def primitive_cell(t,Freal,V,l,r,den,n0=301,jet=None):
 validate_interval(l,r,den,Fraction(1,10),5);require_int('n0',n0,301)
 validate_box('t',t,Fraction(0),Fraction(1,2))
 s=box(Q(l,den),Q(r,den));z=iv.mpc(t,-s);n=Q(n0)
 candidates=[];d=denom_bound(t,hi(s))
 if d>0:
  ff=jet.eval(z,0)[0] if jet is not None and hi(s)<=Q(15,100) else Fouter_ts(t,s);loss=lo(Freal-ff.real)
  if loss>0:
   _,_,E,_,emax=amplitudes(z,0)
   T=emax+E/n+Rlog(hi(abs(z)),d)/n**2
   candidates.append(('EM',loss,hi(T)))
 # Smoothing is important when t=0 and a root is crossed.
 fs=smoothF(z);rho,_,_=constants();loss=lo(Freal-fs.real+2*iv.log(rho))
 if loss>0:candidates.append(('smooth',loss,variation(t,5*hi(s))))
 assert candidates,('no positive gap',view(t),l,r,den)
 method,loss,T=max(candidates,key=lambda row:asfloat(n*row[1]-row[2]))
 net=lo(n*loss-T)
 # Choosing candidates by a float does not affect validity; the selected
 # candidate is itself a directed interval bound and is checked below.
 assert lo(2*n*loss)>Q(3,2),('decay',view(t),l,r,den,view(loss))
 C=8*iv.sqrt(hi(V)/iv.pi)*n**Q(3,2)*Q(r-l,den)*iv.exp(-2*net)
 return C,dict(s=[l,r,den],method=method,loss=view(loss),variation=view(T),net=view(net),n1_error=view(C))

def rootone_cell(t,Freal,V,l,r,den,n0=301):
 validate_interval(l,r,den,Fraction(1,2),70);require_int('n0',n0,301)
 validate_box('t',t,Fraction(0),Fraction(1,2))
 b=box(Q(l,den),Q(r,den));rho,_,_=constants();n=Q(n0)
 ii=smoothI(5*t,b);loss=lo(Freal-4*ii+2*iv.log(rho));T=variation(t,hi(b),False)
 assert loss>0,('root1 gap',view(t),l,r,den,view(loss))
 assert lo(2*n*loss)>Q(3,2)
 net=lo(n*loss-T)
 C=Q(2,5)*iv.sqrt(hi(V)/iv.pi)*n**Q(3,2)*Q(r-l,den)*iv.exp(-2*net)
 return C,dict(b=[l,r,den],loss=view(loss),variation=view(T),net=view(net),n1_error=view(C))

def certify_band(l,r,den=1000,n0=301,details=False):
 validate_interval(l,r,den,0,Fraction(1,2));require_int('n0',n0,301)
 t=box(Q(l,den),Q(r,den));jet=FJet(l+r,2*den);f=jet.eval(iv.mpc(t),2);ff=f[0].real;V=f[2].real;n=Q(n0)
 assert lo(V)>0
 prim=[(k,k+2,1000) for k in range(100,200,2)]
 prim += [(k,k+1,100) for k in range(20,50)]
 prim += [(k,k+5,100) for k in range(50,500,5)]
 rows=[];Cp=Q(0);worst=Q(100000)
 for sl,sr,sd in prim:
  C,row=primitive_cell(t,ff,V,sl,sr,sd,n0,jet);Cp+=C;rows.append(row);worst=min(worst,lo(iv.mpf(row['net'])))
 assert len(rows)==170 and [tuple(row['s']) for row in rows]==prim, 'incomplete primitive grid'
 assert Fraction(prim[0][0],prim[0][2])==Fraction(1,10) and Fraction(prim[-1][1],prim[-1][2])==5
 assert all(Fraction(a[1],a[2])==Fraction(b[0],b[2]) for a,b in zip(prim,prim[1:]))
 # Far arc bounds, retaining the exact finite geometric numerator.
 assert hi(iv.exp(5*t/(2*n)))<Q(101,100)
 # H(t)=int_0^1 exp(-10tx) dx, monotone. Avoid 0/0 using endpoint values.
 def Hpoint(x):return Q(1) if x==0 else (1-iv.exp(-10*x))/(10*x)
 H=box(lo(Hpoint(hi(t))),hi(Hpoint(lo(t))))
 u=iv.exp(-5*t)
 M=(1+hi(u))*max(hi(Q(101,100)*iv.pi/140),hi(1/(2*n)+Q(101,100)*iv.pi/200))
 gap=lo(ff-2*iv.log(1+hi(H)+1/n+2*M))
 assert lo(2*n*gap)>Q(5,2),('far',l,r,den,view(gap))
 Cf=iv.sqrt(4*iv.pi*hi(V))*n**Q(5,2)*iv.exp(-2*n*gap)
 # Root-one arc |b|<=70. For |b|<=1/2 every actual factor has modulus<=1.
 C1=Q(1,5)*iv.sqrt(hi(V)/iv.pi)*n**Q(3,2)*iv.exp(-2*n*lo(ff))
 assert lo(2*n*ff)>Q(3,2)
 rrows=[];rnet=Q(100000)
 intervals=[(k,k+1,10) for k in range(5,100)]+[(k,k+1,1) for k in range(10,70)]
 for bl,br,bd in intervals:
  C,row=rootone_cell(t,ff,V,bl,br,bd,n0);C1+=C;rrows.append(row);rnet=min(rnet,lo(iv.mpf(row['net'])))
 assert len(rrows)==155 and [tuple(row['b']) for row in rrows]==intervals, 'incomplete root-one grid'
 assert Fraction(intervals[0][0],intervals[0][2])==Fraction(1,2) and Fraction(intervals[-1][1],intervals[-1][2])==70
 assert all(Fraction(a[1],a[2])==Fraction(b[0],b[2]) for a,b in zip(intervals,intervals[1:]))
 out=dict(t=[l,r,den],n0=n0,V=view(V),F=view(ff),primitive=view(Cp),primitive_min_net=view(worst),far_gap=view(gap),far=view(Cf),rootone=view(C1),rootone_min_net=view(rnet),total=view(Cp+Cf+C1),primitive_cells=len(rows),rootone_cells=len(rrows))
 if details:out['primitive_rows']=rows;out['rootone_rows']=rrows
 return out

if __name__=='__main__':
 p=argparse.ArgumentParser();p.add_argument('--precision',type=int,default=45);p.add_argument('--step',type=int,default=5);p.add_argument('--left',type=int,default=0);p.add_argument('--right',type=int,default=500);p.add_argument('--details',action='store_true');p.add_argument('--output',default='compact_tails.json');ar=p.parse_args()
 try:
  require_int('precision',ar.precision);expected=validate_grid(ar.left,ar.right,ar.step)
 except ValueError as exc:p.error(str(exc))
 iv.dps=ar.precision
 rows=[];st=time.time()
 for l in range(ar.left,ar.right,ar.step):
  row=certify_band(l,min(l+ar.step,ar.right),details=ar.details);rows.append(row)
  print(l,'C',row['total'],'minnets',row['primitive_min_net'],row['rootone_min_net'],'elapsed',time.time()-st,flush=True)
  check_coverage(rows,'t',ar.left,min(l+ar.step,ar.right),ar.step,1000)
  with open(ar.output+'.partial','w') as f:json.dump(dict(precision=ar.precision,rows=rows),f)
 assert len(rows)==expected
 check_coverage(rows,'t',ar.left,ar.right,ar.step,1000)
 with open(ar.output,'w') as f:json.dump(dict(scope='COMPLEMENTARY CONTOUR ONLY',precision=ar.precision,rows=rows),f,indent=2)


==> anc/code/p2/check_edge_prefix.c <==
/* Exact GMP prefix certificate for the modulus-five square.
   It checks every n=1,...,529 and every d <= min(5299,floor(2*n*n/15)).
   This includes every t>=2 saddle coefficient with d<5300.
   All arithmetic deciding a sign is integer arithmetic. */
#include <stdio.h>
#include <stdlib.h>
#include <gmp.h>
int main(int argc, char **argv) {
  if (argc != 2) { fprintf(stderr,"usage: %s OUTPUT.tsv\n",argv[0]); return 2; }
  enum {D=5299,N=529};
  FILE *f=fopen(argv[1],"w"); if(!f) {perror("output");return 2;}
  mpz_t *a=malloc((D+1)*sizeof(mpz_t)); if(!a)return 2;
  for(int i=0;i<=D;i++)mpz_init(a[i]);mpz_set_ui(a[0],1);
  long long total=0; int deg=0;
  fprintf(f,"n\tdegree_cutoff\tchecked\tzeros\tzero_degrees\n");
  for(int n=1;n<=N;n++) {
    for(int k=5*n-4;k<=5*n-1;k++)for(int rep=0;rep<2;rep++) {
      deg+=k;int top=deg<D?deg:D;
      for(int d=top;d>=k;d--)mpz_sub(a[d],a[d],a[d-k]);
    }
    int cutoff=2*n*n/15; if(cutoff>D)cutoff=D;int zeros=0;
    for(int d=0;d<=cutoff;d++) {
      int s=mpz_sgn(a[d]);int wanted=(d%5==1||d%5==2)?-1:1;
      if((d==9 && s!=0)||(d!=9 && s!=wanted)) {
        fprintf(stderr,"FAIL n=%d d=%d sign=%d wanted=%d\n",n,d,s,wanted);return 1;
      }
      if(!s)zeros++;
    }
    total+=cutoff+1;
    fprintf(f,"%d\t%d\t%d\t%d\t%s\n",n,cutoff,cutoff+1,zeros,zeros?"9":"");
  }
  fprintf(stderr,"PASS n=1..%d total_checked=%lld\n",N,total);
  fclose(f); for(int i=0;i<=D;i++)mpz_clear(a[i]);free(a);return 0;
}


==> anc/code/p2/edge_prefix_rechecked.tsv <==
n	degree_cutoff	checked	zeros	zero_degrees
1	0	1	0	
2	0	1	0	
3	1	2	0	
4	2	3	0	
5	3	4	0	
6	4	5	0	
7	6	7	0	
8	8	9	0	
9	10	11	1	9
10	13	14	1	9
11	16	17	1	9
12	19	20	1	9
13	22	23	1	9
14	26	27	1	9
15	30	31	1	9
16	34	35	1	9
17	38	39	1	9
18	43	44	1	9
19	48	49	1	9
20	53	54	1	9
21	58	59	1	9
22	64	65	1	9
23	70	71	1	9
24	76	77	1	9
25	83	84	1	9
26	90	91	1	9
27	97	98	1	9
28	104	105	1	9
29	112	113	1	9
30	120	121	1	9
31	128	129	1	9
32	136	137	1	9
33	145	146	1	9
34	154	155	1	9
35	163	164	1	9
36	172	173	1	9
37	182	183	1	9
38	192	193	1	9
39	202	203	1	9
40	213	214	1	9
41	224	225	1	9
42	235	236	1	9
43	246	247	1	9
44	258	259	1	9
45	270	271	1	9
46	282	283	1	9
47	294	295	1	9
48	307	308	1	9
49	320	321	1	9
50	333	334	1	9
51	346	347	1	9
52	360	361	1	9
53	374	375	1	9
54	388	389	1	9
55	403	404	1	9
56	418	419	1	9
57	433	434	1	9
58	448	449	1	9
59	464	465	1	9
60	480	481	1	9
61	496	497	1	9
62	512	513	1	9
63	529	530	1	9
64	546	547	1	9
65	563	564	1	9
66	580	581	1	9
67	598	599	1	9
68	616	617	1	9
69	634	635	1	9
70	653	654	1	9
71	672	673	1	9
72	691	692	1	9
73	710	711	1	9
74	730	731	1	9
75	750	751	1	9
76	770	771	1	9
77	790	791	1	9
78	811	812	1	9
79	832	833	1	9
80	853	854	1	9
81	874	875	1	9
82	896	897	1	9
83	918	919	1	9
84	940	941	1	9
85	963	964	1	9
86	986	987	1	9
87	1009	1010	1	9
88	1032	1033	1	9
89	1056	1057	1	9
90	1080	1081	1	9
91	1104	1105	1	9
92	1128	1129	1	9
93	1153	1154	1	9
94	1178	1179	1	9
95	1203	1204	1	9
96	1228	1229	1	9
97	1254	1255	1	9
98	1280	1281	1	9
99	1306	1307	1	9
100	1333	1334	1	9
101	1360	1361	1	9
102	1387	1388	1	9
103	1414	1415	1	9
104	1442	1443	1	9
105	1470	1471	1	9
106	1498	1499	1	9
107	1526	1527	1	9
108	1555	1556	1	9
109	1584	1585	1	9
110	1613	1614	1	9
111	1642	1643	1	9
112	1672	1673	1	9
113	1702	1703	1	9
114	1732	1733	1	9
115	1763	1764	1	9
116	1794	1795	1	9
117	1825	1826	1	9
118	1856	1857	1	9
119	1888	1889	1	9
120	1920	1921	1	9
121	1952	1953	1	9
122	1984	1985	1	9
123	2017	2018	1	9
124	2050	2051	1	9
125	2083	2084	1	9
126	2116	2117	1	9
127	2150	2151	1	9
128	2184	2185	1	9
129	2218	2219	1	9
130	2253	2254	1	9
131	2288	2289	1	9
132	2323	2324	1	9
133	2358	2359	1	9
134	2394	2395	1	9
135	2430	2431	1	9
136	2466	2467	1	9
137	2502	2503	1	9
138	2539	2540	1	9
139	2576	2577	1	9
140	2613	2614	1	9
141	2650	2651	1	9
142	2688	2689	1	9
143	2726	2727	1	9
144	2764	2765	1	9
145	2803	2804	1	9
146	2842	2843	1	9
147	2881	2882	1	9
148	2920	2921	1	9
149	2960	2961	1	9
150	3000	3001	1	9
151	3040	3041	1	9
152	3080	3081	1	9
153	3121	3122	1	9
154	3162	3163	1	9
155	3203	3204	1	9
156	3244	3245	1	9
157	3286	3287	1	9
158	3328	3329	1	9
159	3370	3371	1	9
160	3413	3414	1	9
161	3456	3457	1	9
162	3499	3500	1	9
163	3542	3543	1	9
164	3586	3587	1	9
165	3630	3631	1	9
166	3674	3675	1	9
167	3718	3719	1	9
168	3763	3764	1	9
169	3808	3809	1	9
170	3853	3854	1	9
171	3898	3899	1	9
172	3944	3945	1	9
173	3990	3991	1	9
174	4036	4037	1	9
175	4083	4084	1	9
176	4130	4131	1	9
177	4177	4178	1	9
178	4224	4225	1	9
179	4272	4273	1	9
180	4320	4321	1	9
181	4368	4369	1	9
182	4416	4417	1	9
183	4465	4466	1	9
184	4514	4515	1	9
185	4563	4564	1	9
186	4612	4613	1	9
187	4662	4663	1	9
188	4712	4713	1	9
189	4762	4763	1	9
190	4813	4814	1	9
191	4864	4865	1	9
192	4915	4916	1	9
193	4966	4967	1	9
194	5018	5019	1	9
195	5070	5071	1	9
196	5122	5123	1	9
197	5174	5175	1	9
198	5227	5228	1	9
199	5280	5281	1	9
200	5299	5300	1	9
201	5299	5300	1	9
202	5299	5300	1	9
203	5299	5300	1	9
204	5299	5300	1	9
205	5299	5300	1	9
206	5299	5300	1	9
207	5299	5300	1	9
208	5299	5300	1	9
209	5299	5300	1	9
210	5299	5300	1	9
211	5299	5300	1	9
212	5299	5300	1	9
213	5299	5300	1	9
214	5299	5300	1	9
215	5299	5300	1	9
216	5299	5300	1	9
217	5299	5300	1	9
218	5299	5300	1	9
219	5299	5300	1	9
220	5299	5300	1	9
221	5299	5300	1	9
222	5299	5300	1	9
223	5299	5300	1	9
224	5299	5300	1	9
225	5299	5300	1	9
226	5299	5300	1	9
227	5299	5300	1	9
228	5299	5300	1	9
229	5299	5300	1	9
230	5299	5300	1	9
231	5299	5300	1	9
232	5299	5300	1	9
233	5299	5300	1	9
234	5299	5300	1	9
235	5299	5300	1	9
236	5299	5300	1	9
237	5299	5300	1	9
238	5299	5300	1	9
239	5299	5300	1	9
240	5299	5300	1	9
241	5299	5300	1	9
242	5299	5300	1	9
243	5299	5300	1	9
244	5299	5300	1	9
245	5299	5300	1	9
246	5299	5300	1	9
247	5299	5300	1	9
248	5299	5300	1	9
249	5299	5300	1	9
250	5299	5300	1	9
251	5299	5300	1	9
252	5299	5300	1	9
253	5299	5300	1	9
254	5299	5300	1	9
255	5299	5300	1	9
256	5299	5300	1	9
257	5299	5300	1	9
258	5299	5300	1	9
259	5299	5300	1	9
260	5299	5300	1	9
261	5299	5300	1	9
262	5299	5300	1	9
263	5299	5300	1	9
264	5299	5300	1	9
265	5299	5300	1	9
266	5299	5300	1	9
267	5299	5300	1	9
268	5299	5300	1	9
269	5299	5300	1	9
270	5299	5300	1	9
271	5299	5300	1	9
272	5299	5300	1	9
273	5299	5300	1	9
274	5299	5300	1	9
275	5299	5300	1	9
276	5299	5300	1	9
277	5299	5300	1	9
278	5299	5300	1	9
279	5299	5300	1	9
280	5299	5300	1	9
281	5299	5300	1	9
282	5299	5300	1	9
283	5299	5300	1	9
284	5299	5300	1	9
285	5299	5300	1	9
286	5299	5300	1	9
287	5299	5300	1	9
288	5299	5300	1	9
289	5299	5300	1	9
290	5299	5300	1	9
291	5299	5300	1	9
292	5299	5300	1	9
293	5299	5300	1	9
294	5299	5300	1	9
295	5299	5300	1	9
296	5299	5300	1	9
297	5299	5300	1	9
298	5299	5300	1	9
299	5299	5300	1	9
300	5299	5300	1	9
301	5299	5300	1	9
302	5299	5300	1	9
303	5299	5300	1	9
304	5299	5300	1	9
305	5299	5300	1	9
306	5299	5300	1	9
307	5299	5300	1	9
308	5299	5300	1	9
309	5299	5300	1	9
310	5299	5300	1	9
311	5299	5300	1	9
312	5299	5300	1	9
313	5299	5300	1	9
314	5299	5300	1	9
315	5299	5300	1	9
316	5299	5300	1	9
317	5299	5300	1	9
318	5299	5300	1	9
319	5299	5300	1	9
320	5299	5300	1	9
321	5299	5300	1	9
322	5299	5300	1	9
323	5299	5300	1	9
324	5299	5300	1	9
325	5299	5300	1	9
326	5299	5300	1	9
327	5299	5300	1	9
328	5299	5300	1	9
329	5299	5300	1	9
330	5299	5300	1	9
331	5299	5300	1	9
332	5299	5300	1	9
333	5299	5300	1	9
334	5299	5300	1	9
335	5299	5300	1	9
336	5299	5300	1	9
337	5299	5300	1	9
338	5299	5300	1	9
339	5299	5300	1	9
340	5299	5300	1	9
341	5299	5300	1	9
342	5299	5300	1	9
343	5299	5300	1	9
344	5299	5300	1	9
345	5299	5300	1	9
346	5299	5300	1	9
347	5299	5300	1	9
348	5299	5300	1	9
349	5299	5300	1	9
350	5299	5300	1	9
351	5299	5300	1	9
352	5299	5300	1	9
353	5299	5300	1	9
354	5299	5300	1	9
355	5299	5300	1	9
356	5299	5300	1	9
357	5299	5300	1	9
358	5299	5300	1	9
359	5299	5300	1	9
360	5299	5300	1	9
361	5299	5300	1	9
362	5299	5300	1	9
363	5299	5300	1	9
364	5299	5300	1	9
365	5299	5300	1	9
366	5299	5300	1	9
367	5299	5300	1	9
368	5299	5300	1	9
369	5299	5300	1	9
370	5299	5300	1	9
371	5299	5300	1	9
372	5299	5300	1	9
373	5299	5300	1	9
374	5299	5300	1	9
375	5299	5300	1	9
376	5299	5300	1	9
377	5299	5300	1	9
378	5299	5300	1	9
379	5299	5300	1	9
380	5299	5300	1	9
381	5299	5300	1	9
382	5299	5300	1	9
383	5299	5300	1	9
384	5299	5300	1	9
385	5299	5300	1	9
386	5299	5300	1	9
387	5299	5300	1	9
388	5299	5300	1	9
389	5299	5300	1	9
390	5299	5300	1	9
391	5299	5300	1	9
392	5299	5300	1	9
393	5299	5300	1	9
394	5299	5300	1	9
395	5299	5300	1	9
396	5299	5300	1	9
397	5299	5300	1	9
398	5299	5300	1	9
399	5299	5300	1	9
400	5299	5300	1	9
401	5299	5300	1	9
402	5299	5300	1	9
403	5299	5300	1	9
404	5299	5300	1	9
405	5299	5300	1	9
406	5299	5300	1	9
407	5299	5300	1	9
408	5299	5300	1	9
409	5299	5300	1	9
410	5299	5300	1	9
411	5299	5300	1	9
412	5299	5300	1	9
413	5299	5300	1	9
414	5299	5300	1	9
415	5299	5300	1	9
416	5299	5300	1	9
417	5299	5300	1	9
418	5299	5300	1	9
419	5299	5300	1	9
420	5299	5300	1	9
421	5299	5300	1	9
422	5299	5300	1	9
423	5299	5300	1	9
424	5299	5300	1	9
425	5299	5300	1	9
426	5299	5300	1	9
427	5299	5300	1	9
428	5299	5300	1	9
429	5299	5300	1	9
430	5299	5300	1	9
431	5299	5300	1	9
432	5299	5300	1	9
433	5299	5300	1	9
434	5299	5300	1	9
435	5299	5300	1	9
436	5299	5300	1	9
437	5299	5300	1	9
438	5299	5300	1	9
439	5299	5300	1	9
440	5299	5300	1	9
441	5299	5300	1	9
442	5299	5300	1	9
443	5299	5300	1	9
444	5299	5300	1	9
445	5299	5300	1	9
446	5299	5300	1	9
447	5299	5300	1	9
448	5299	5300	1	9
449	5299	5300	1	9
450	5299	5300	1	9
451	5299	5300	1	9
452	5299	5300	1	9
453	5299	5300	1	9
454	5299	5300	1	9
455	5299	5300	1	9
456	5299	5300	1	9
457	5299	5300	1	9
458	5299	5300	1	9
459	5299	5300	1	9
460	5299	5300	1	9
461	5299	5300	1	9
462	5299	5300	1	9
463	5299	5300	1	9
464	5299	5300	1	9
465	5299	5300	1	9
466	5299	5300	1	9
467	5299	5300	1	9
468	5299	5300	1	9
469	5299	5300	1	9
470	5299	5300	1	9
471	5299	5300	1	9
472	5299	5300	1	9
473	5299	5300	1	9
474	5299	5300	1	9
475	5299	5300	1	9
476	5299	5300	1	9
477	5299	5300	1	9
478	5299	5300	1	9
479	5299	5300	1	9
480	5299	5300	1	9
481	5299	5300	1	9
482	5299	5300	1	9
483	5299	5300	1	9
484	5299	5300	1	9
485	5299	5300	1	9
486	5299	5300	1	9
487	5299	5300	1	9
488	5299	5300	1	9
489	5299	5300	1	9
490	5299	5300	1	9
491	5299	5300	1	9
492	5299	5300	1	9
493	5299	5300	1	9
494	5299	5300	1	9
495	5299	5300	1	9
496	5299	5300	1	9
497	5299	5300	1	9
498	5299	5300	1	9
499	5299	5300	1	9
500	5299	5300	1	9
501	5299	5300	1	9
502	5299	5300	1	9
503	5299	5300	1	9
504	5299	5300	1	9
505	5299	5300	1	9
506	5299	5300	1	9
507	5299	5300	1	9
508	5299	5300	1	9
509	5299	5300	1	9
510	5299	5300	1	9
511	5299	5300	1	9
512	5299	5300	1	9
513	5299	5300	1	9
514	5299	5300	1	9
515	5299	5300	1	9
516	5299	5300	1	9
517	5299	5300	1	9
518	5299	5300	1	9
519	5299	5300	1	9
520	5299	5300	1	9
521	5299	5300	1	9
522	5299	5300	1	9
523	5299	5300	1	9
524	5299	5300	1	9
525	5299	5300	1	9
526	5299	5300	1	9
527	5299	5300	1	9
528	5299	5300	1	9
529	5299	5300	1	9


==> anc/code/p2/exact_p2_300_rechecked.tsv <==
power	n	residue	first_positive_m	last_positive_m	first_negative_m	last_negative_m	zeros	changes	zeros_r0	last_positive_coefficient	first_negative_coefficient
2	1	3	0	0	1	3	0	1	0	2	-2
2	1	4	0	0	2	3	1	1	0	1	-4
2	2	3	0	3	4	15	0	1	0	4	-2
2	2	4	0	5	6	15	3	1	0	4	-13
2	3	3	0	9	10	35	0	1	0	6	-2
2	3	4	0	10	11	35	1	1	0	4	-22
2	4	3	0	17	18	63	0	1	0	39	-96
2	4	4	0	17	18	63	1	1	0	24	-65
2	5	3	0	27	28	99	0	1	0	273	-590
2	5	4	0	26	27	99	1	1	0	291	-164
2	6	3	0	39	40	143	0	1	0	6060	-1986
2	6	4	0	38	39	143	1	1	0	739	-3490
2	7	3	0	54	55	195	0	1	0	37998	-55437
2	7	4	0	51	52	195	1	1	0	25222	-12063
2	8	3	0	71	72	255	0	1	0	362758	-722532
2	8	4	0	67	68	255	1	1	0	80764	-353591
2	9	3	0	90	91	323	0	1	0	6832062	-6007446
2	9	4	0	84	85	323	1	1	0	3009876	-1337124
2	10	3	0	112	113	399	0	1	0	3202780	-173298623
2	10	4	0	104	105	399	1	1	0	11938502	-42558738
2	11	3	0	135	136	483	0	1	0	1585189673	-536415050
2	11	4	0	125	126	483	1	1	0	451624100	-148423685
2	12	3	0	161	162	575	0	1	0	22015746381	-6994021420
2	12	4	0	149	150	575	1	1	0	2335641278	-5566935992
2	13	3	0	190	191	675	0	1	0	21241268458	-418263462049
2	13	4	0	174	175	675	1	1	0	79484025462	-13280048492
2	14	3	0	220	221	783	0	1	0	3505739243818	-2423396118900
2	14	4	0	202	203	783	1	1	0	524928902805	-739711720512
2	15	3	0	253	254	899	0	1	0	36475856286742	-51348458756610
2	15	4	0	232	233	899	1	1	0	88997682203	-17306390713414
2	16	3	0	288	289	1023	0	1	0	656960696758942	-630887607507195
2	16	4	0	263	264	1023	1	1	0	125950704401106	-91571836355597
2	17	3	0	325	326	1155	0	1	0	16530719815901542	-2207566192745774
2	17	4	0	297	298	1155	1	1	0	555393403186218	-2507403996516564
2	18	3	0	365	366	1295	0	1	0	150455154370055199	-142877913863461768
2	18	4	0	332	333	1295	1	1	0	31179236175733019	-8353286728890456
2	19	3	0	407	408	1443	0	1	0	1908417831474464330	-2626406409948236056
2	19	4	0	370	371	1443	1	1	0	228937622264921167	-337913463033712640
2	20	3	0	451	452	1599	0	1	0	41615721578384672481	-27787988095577801332
2	20	4	0	410	411	1599	1	1	0	341089854944202885	-7828266730995158046
2	21	3	0	498	499	1763	0	1	0	62449535958854437622	-1064584582330602672295
2	21	4	0	451	452	1763	1	1	0	73584453411610717660	-35582985749370283643
2	22	3	0	546	547	1935	0	1	0	13071238417229384196748	-3869533324633537185460
2	22	4	0	495	496	1935	1	1	0	517280672598555237364	-1077529782438737241630
2	23	3	0	597	598	2115	0	1	0	205475228096936959513315	-63950853606499282370014
2	23	4	0	540	541	2115	1	1	0	21570456135411489260905	-146970959157174462534
2	24	3	0	651	652	2303	0	1	0	131735821253558934031437	-4372113864761876204783934
2	24	4	0	588	589	2303	1	1	0	210679867356978581615584	-110157670476156031792544
2	25	3	0	706	707	2499	0	1	0	39033385191867204843613746	-31184023289912995309513097
2	25	4	0	638	639	2499	1	1	0	1610508955273335491566057	-3144756123537364228807522
2	26	3	0	764	765	2703	0	1	0	413851144460979046308977874	-734670551926059811173458410
2	26	4	0	690	691	2703	1	1	0	2650973080979764579375754	-68049688520709229786949364
2	27	3	0	824	825	2915	0	1	0	8088679404927092146089800860	-10512071987864169553179277070
2	27	4	0	743	744	2915	1	1	0	727920787559105801929031842	-261828471676652207531075651
2	28	3	0	886	887	3135	0	1	0	233722275941933686470155178582	-64898070164714922034319515881
2	28	4	0	799	800	3135	1	1	0	6640108390256242516900390104	-8199069703402588246231524201
2	29	3	0	951	952	3363	0	1	0	1987498232454043342761427715568	-3011180268622767714214931084680
2	29	4	0	857	858	3363	1	1	0	38986088717836088961456710278	-184062503630698864365359105331
2	30	3	0	1018	1019	3599	0	1	0	23699435186354950413300813866504	-59136686907495354571281318124100
2	30	4	0	916	917	3599	1	1	0	2892773580014083850007237476358	-281146592050444383712485642634
2	31	3	0	1087	1088	3843	0	1	0	603640165417807849919428282302900	-756888278442970746222638966007666
2	31	4	0	978	979	3843	1	1	0	31347930074277189145679972018222	-16686045859192958520989318923170
2	32	3	0	1158	1159	4095	0	1	0	19424297596821977978314775293305786	-2741752954351746786222344870787883
2	32	4	0	1042	1043	4095	1	1	0	297306154319680147424915587714256	-431170989118362569922425640503230
2	33	3	0	1232	1233	4355	0	1	0	214848579774125593044117656845353636	-159679201901857701041200051189960785
2	33	4	0	1108	1109	4355	1	1	0	1960746450502148940514582308438999	-9109708960285874866754715067713640
2	34	3	0	1308	1309	4623	0	1	0	3417208443426452490682254818933999992	-2854026767532844078839318575788615360
2	34	4	0	1175	1176	4623	1	1	0	153310989389765819443089556117053248	-6922261105423953599172887659854308
2	35	3	0	1386	1387	4899	0	1	0	82158801427349979912249241687210205610	-21993589429805857850827313151462592751
2	35	4	0	1245	1246	4899	1	1	0	1813093759697383780265515463840101938	-635118997576888409771983376875873781
2	36	3	0	1467	1468	5183	0	1	0	537969382648925684469036855168404390333	-1249088548811882019449501039552970351002
2	36	4	0	1317	1318	5183	1	1	0	20134756193175027337496885569623880384	-17335709599600881287179170758693000238
2	37	3	0	1550	1551	5475	0	1	0	2663275718712904849987900777951946292742	-27727075716775824988986048340758518822636
2	37	4	0	1391	1392	5475	1	1	0	199094170115107859660289918521469926628	-375348999815756526933953674859877340559
2	38	3	0	1635	1636	5775	0	1	0	72669686686862248732685050844214366540811	-439982586797075109383300898375007580535860
2	38	4	0	1467	1468	5775	1	1	0	1480470252893362267793234290675160363996	-7340132877364598749817633895512806723752
2	39	3	0	1722	1723	6083	0	1	0	3993801915562926817240359949174194057528138	-4590069728786671105386641627040670048704648
2	39	4	0	1545	1546	6083	1	1	0	100564411443906133158907265229324026154	-135549063854787521055655783830631303150646
2	40	3	0	1812	1813	6399	0	1	0	9688657697986955022175400053999714250870422	-138289119105839271259707485588727515932054303
2	40	4	0	1624	1625	6399	1	1	0	1677059433933026161817003331331245386534241	-323902210905770528800452716765654400974120
2	41	3	0	1903	1904	6723	0	1	0	2279876599897253210143661165840346957355976795	-163363212291431428867779921110398896512757114
2	41	4	0	1706	1707	6723	1	1	0	21237232836452934920453874701908478202140270	-9659187575620475844803263661043759578493752
2	42	3	0	1998	1999	7055	0	1	0	3077696982378914411916671398815183595040403540	-39882377315022479051015497026380087166356213422
2	42	4	0	1790	1791	7055	1	1	0	261872978500432411148041626337072961491821413	-215824288282848573123422936664809960818829580
2	43	3	0	2094	2095	7395	0	1	0	346286004991509050530478333442467282688898752932	-378023002706056720742163895449758377739771874900
2	43	4	0	1876	1877	7395	1	1	0	3108675597524071024979168184518179920372181765	-4286590639125330290381422760890902957855293354
2	44	3	0	2193	2194	7743	0	1	0	2012070456920252857567311605960615400026447598378	-10526539382741249404113030487670695031221515443110
2	44	4	0	1964	1965	7743	1	1	0	34805505202506458866644118760939752043364892761	-79823157404056556733130955668719185601162927030
2	45	3	0	2294	2295	8099	0	1	0	24222815237704904091819709534213904775563506615922	-191251198688793318986618150967569444952442961193111
2	45	4	0	2054	2055	8099	1	1	0	351951714594653857261920304958017567045571205783	-1426956354109014015609603331592239982547289254370
2	46	3	0	2397	2398	8463	0	1	0	1223929412646863073974181817018692905477950424169933	-2453847708266540762872381998457621306056585659657330
2	46	4	0	2146	2147	8463	1	1	0	2842318392963609914844795469732165195955282264508	-24796393300745525488133992697158326909552985268020
2	47	3	0	2502	2503	8835	0	1	0	51600457067239463068608259840265470504925274564124590	-10773094296236418592566267393396348002594737298305297
2	47	4	0	2240	2241	8835	1	1	0	7946786748093220245104898166688001574514485501205	-421955611822040128430458327440524764049158427516642
2	48	3	0	2610	2611	9215	0	1	0	639332076233847867024112494214211546191747965475531706	-444402331321887165980507607424745314395842296027499610
2	48	4	0	2335	2336	9215	1	1	0	6086310524374324816647023651792847269869088190003596	-370286808841445265288607626837692286347176239987773
2	49	3	0	2720	2721	9603	0	1	0	11691918150301742742141803918326001438661564051691734904	-7010714838264253257087899987301643637667987163880024033
2	49	4	0	2433	2434	9603	1	1	0	88338600568256543985887024680668367952436313304312006	-12380074984164650277783673873187507602805588528961303
2	50	3	0	2832	2833	9999	0	1	0	299441916124299892191185283593414407369765946476910301286	-21276875676779951300528679470121561728400663001398572213
2	50	4	0	2533	2534	9999	1	1	0	1293354186214668698496496188642452724585753528852723734	-279340166890261164690005005066288259701016332354391639
2	51	3	0	2947	2948	10403	0	1	0	2856680579108277433340508980240564086011876979280283935862	-2768048113990122595311859161923895492267404960212490250718
2	51	4	0	2635	2636	10403	1	1	0	19135264353126012810401325450826246593065242633940873500	-5445410376368345013243012377014264488085892655519330148
2	52	3	0	3064	3065	10815	0	1	0	34886547168624589678970815598889837490220067672453824337306	-63103016090822640061890701079284565605309973433197534028881
2	52	4	0	2739	2740	10815	1	1	0	286593986272549414608078894627302276362538473446264287854	-97949997349196898155865656434988824673948944090641155112
2	53	3	0	3183	3184	11235	0	1	0	805024765945096071587224150447565987404827988433532921353070	-891434971689690961687237635940378226311120813643388348109680
2	53	4	0	2845	2846	11235	1	1	0	4352073373709251311547126471743986818211610083149562832732	-1669209639187026836744333606165178660554999404639139110447
2	54	3	0	3304	3305	11663	0	1	0	25285796986176689817869567707525241241036637287328463534647042	-3911538759082811624313253520698836220855955001816547130518722
2	54	4	0	2953	2954	11663	1	1	0	67087444937912704506985964268961631214751568573463989875772	-27277642774312043248597370745383002946399182154423453028499
2	55	3	0	3428	3429	12099	0	1	0	269289447888377069886662001802701325807613069765788563842488138	-243777875188079238959998051395489356344310863308560686604829573
2	55	4	0	3063	3064	12099	1	1	0	1050490997922372598860556241084308645640943132366094672980268	-429645811899451996174069715656227743453388056438325294058962
2	56	3	0	3554	3555	12543	0	1	0	4089660348724361728842170815292826767026064147360474840019304094	-4870635776633527052200821802751896528583197866394867909244468728
2	56	4	0	3175	3176	12543	1	1	0	16709688228166624670337482848288588241472041535068021752203038	-6525698346130125191867516373693665746160917048010286467468723
2	57	3	0	3682	3683	12995	0	1	0	102553547820268338009739146881667946545292786846421900226597024712	-53021506355714383054398053397148396325709422276105670208534710711
2	57	4	0	3289	3290	12995	1	1	0	269843607150434575355674082800812095456401975462898013405452130	-95200382184315680446132102441074760704101515751962302039723812
2	58	3	0	3813	3814	13455	0	1	0	368840293154057518751329876230471163793982919946195750395257559292	-2385435101425173706242807694514782046811595815553494307049079101040
2	58	4	0	3405	3406	13455	1	1	0	4419002619485113781261145844863699934060016106534589152342248756	-1320547664746132498383557495263140832380975050263368728017553127
2	59	3	0	3945	3946	13923	0	1	0	41537403236858271446350122977473137453706909335296652090730991832244	-5754574053621210720360387091762073472412934288025597391305225658088
2	59	4	0	3523	3524	13923	1	1	0	73269952298812200448923096402783492032781931505740661520354119858	-17040572592664450646223442821642763983441397865085947618754838399
2	60	3	0	4080	4081	14399	0	1	0	739754376374811450958031830840870314351361549158198765257482031335402	-88027168210250332845870060899001897165641899778743953327598217763438
2	60	4	0	3643	3644	14399	1	1	0	1227820868210240497226076346683798072274761205742953382942640697338	-194237863349621159784591008613745774038859056853034072171597126342
2	61	3	0	4218	4219	14883	0	1	0	2643654681594825140650225734562137990031276412985780625653672966319566	-12113233942061429513273952809419957837311611033709736085908500460955580
2	61	4	0	3765	3766	14883	1	1	0	20755799996809071819619704965858212376035677653116295047646303625476	-1652377268028762160073808544540937209923863026588775512327701217901
2	62	3	0	4357	4358	15375	0	1	0	187939256028927253141497379346535647576115358857483638061184360764617429	-67532748256519282676515831396020160360949457871954799114150682151738668
2	62	4	0	3889	3890	15375	1	1	0	353310294461317109394707360595472845309331430636585012514374785795284	-32997578913352906339299555769760046238874334324621995020481147005
2	63	3	0	4499	4500	15875	0	1	0	2535659052913214680230641664589888017745952771814647224113238488234619627	-1967875735332833455484532862504806250131933644331361676227154662013967472
2	63	4	0	4016	4017	15875	1	1	0	470593923602782898899227032867409060716210075902954011635198681032877	-5261224077540447181954361581039291573670900472106732509241431035209632
2	64	3	0	4643	4644	16383	0	1	0	52289818718303673187709210676104626101252131989573819340698526359518637722	-26673584632484638359868212438409620681361011967495571138354384405439282822
2	64	4	0	4144	4145	16383	1	1	0	15829732617922395545528480064245777578014658067670157754081778245683439	-74635878888937328047419207570056801844279702353038777072218322458718212
2	65	3	0	4790	4791	16899	0	1	0	48102215243130895854836684489060820793281481106300356427736576234454484302	-1360402496206946338068592616339345454404751638484179216244141345367445508954
2	65	4	0	4274	4275	16899	1	1	0	398078696605143655416043563326475494133571542343363998263378656331530988	-1030678111593973291531824774276425642752943406496949591806644417763626456
2	66	3	0	4938	4939	17423	0	1	0	16445550976612590657634857295448475257524334787711777940965531209384670690818	-7997238682988076384443746818226740924984773430718633218947742088683112496179
2	66	4	0	4406	4407	17423	1	1	0	8875797277883361499502777352138174919655013995076233107047144612776562198	-13703432360696358686046284024403482033758327584704973715012148338184023158
2	67	3	0	5089	5090	17955	0	1	0	252067004205767822123646731949433373362323099423571238782078321853000783497109	-179378262203746799744807297467170268278304704839672931349383300977068649642976
2	67	4	0	4540	4541	17955	1	1	0	185128240850259949029717382218647655853770041562169158277003281456501399506	-171921387976140385948186403629467666249503666849690062495089630758513340106
2	68	3	0	5242	5243	18495	0	1	0	5815600208272160820849383845418260906650897787089462488131808057794758357748900	-1761499440367198686075619568738713077657364755994646150273048253994717935553513
2	68	4	0	4676	4677	18495	1	1	0	3699872913610156662260887919548610247993323553994229334995023323213229380319	-1949621930212629294794370550012854043151341176341225413155010802697397845440
2	69	3	0	5398	5399	19043	0	1	0	29900191338329238259115772080324110029103087501402870557751660767924507088230460	-105343640899884383130959222528536294548325198114605356753062957448216323912489881
2	69	4	0	4814	4815	19043	1	1	0	71770228420337483152171610328580984329315849720543970257165233673821499805503	-17672569348748284733839493965096868673911597481952970105026303908603998387646
2	70	3	0	5555	5556	19599	0	1	0	2226971356315886400810279863262638057560949807765792609400582306576928158106075168	-125182894163907918539424786708093394053482806944480503648490562609006134728312308
2	70	4	0	4954	4955	19599	1	1	0	1361787886579310205817600204418020513493176490924993635806899279975972262888460	-55079713850841207943822484389201436213209868787380605616833717141504826344650
2	71	3	0	5715	5716	20163	0	1	0	39161999799945381201258645852526933604586329110035063382473339355752568654868549434	-2408312503918440054474825821203891191129168130683787312977041439656191209639846910
2	71	4	0	5097	5098	20163	1	1	0	2944959868768516898080468393527905301960386311796077316552604052372262059503192	-20071045780425433436837312336928004846805110733129661430475714827657528194611174
2	72	3	0	5878	5879	20735	0	1	0	154592416254734109274049765863156164956036189000619178529236562260854601177649354718	-591487810406393054254982220233865293496238029001920227029717414735418006347191277803
2	72	4	0	5241	5242	20735	1	1	0	111311388721372921716871463162285086120229234142431941691966078177772152414793046	-253574062499612967801921189986444241381617262279748826873772173616530847564093737
2	73	3	0	6042	6043	21315	0	1	0	9718215841790078973926920569888962957691828141197031894859169451235446092286067438044	-3341355125430548275684496376110478434782258514281381762409525145686288375765989317422
2	73	4	0	5387	5388	21315	1	1	0	2856362667284809189175766477415081534287191352686237997354723092991129485417488218	-2931482666006514849366832348312769009430218068637802902805532439370917268070746187
2	74	3	0	6209	6210	21903	0	1	0	128055155507879096677958603616833699971918020102403011977251795548553983620101043568835	-104055842528873920967129947236848721999453905755011279358155959448005830551244883076228
2	74	4	0	5535	5536	21903	1	1	0	63694809973736733266377860886664522848966203423578097269660776045449725814242479422	-28160690736456251884827502312378854142879616532203546869833927061230612952707999353
2	75	3	0	6378	6379	22499	0	1	0	2590397048065405322743796688175604867340081667917265540333937302296967460166129223600356	-1515590326246059789562565817269210463116992600033868051937781825675314921671511195012312
2	75	4	0	5685	5686	22499	1	1	0	1319849881191028678402022289308269827985979318281387083405037070698628208284738345508	-138680941312307238327327002448834544099457325339570778518037460981666127665837280765
2	76	3	0	6549	6550	23103	0	1	0	71070312519070941573807394397979040639558635174824377874632236486290292072573391214519060	-1235876685387304454972491317659372588569133852416170755574940630049741318858654066279576
2	76	4	0	5838	5839	23103	1	1	0	2968481745786035937666998606095031329354155137764701994847997442951740780059944971157	-20740967296744124572213459570492690339729856394238186622382737494875747197473287165082
2	77	3	0	6723	6724	23715	0	1	0	777333602085241207037947514171412424072701204825141769739811402382738221733880671918223762	-514636242856651829534071577571396791187437756868766008554526896889884906823195740849365518
2	77	4	0	5992	5993	23715	1	1	0	133736253323311513971313172503134678478612001254873296885149033362109244206939158058450	-243006822436574735783894693789151720591592193516325261143233807591689693969091439147740
2	78	3	0	6899	6900	24335	0	1	0	11336709779204603554830714986853112427856027519116406311356911290015906927351510725021773126	-11641213321032790294564247734794634420684261373036634741613702951301007959412606447697616514
2	78	4	0	6148	6149	24335	1	1	0	3573026349995725978720458953316529390776220096614597695213902140643961578118126332386287	-2416308350630759787404095151369439702487387688543647367948195387123987437177253638761422
2	79	3	0	7077	7078	24963	0	1	0	267027584994257268600506434439971814704461966399975859769397470080796173919296433485371299319	-139821655258649478212234945242371984858503358000520301305267179606169415928435744414974176664
2	79	4	0	6306	6307	24963	1	1	0	80980634065793512314053113325879971733461420455056153305325616774990164940734360216861372	-14280617978629218873550517641350878103898104694694914426662505445943505801593661161023728
2	80	3	0	7258	7259	25599	0	1	0	666647515728838593702388446527736837090416162275379783447507902427784233207339912648102959998	-6637668982380109592240780851628018884298965934022485707397830400066036011032495008163309960288
2	80	4	0	6467	6468	25599	1	1	0	175369988125076630839243192739839441533557726726607433518061024640363063307026485003803154	-1373934413074454294535792537318055484182632039711665955071154051280399900659591706860661327
2	81	3	0	7440	7441	26243	0	1	0	101949869068291681536291731913979240619789322971997356648846250861024842333587087084065267321964	-26271134379053286719626265164748723110996585214004531619880465201637916728158693722631905794236
2	81	4	0	6629	6630	26243	1	1	0	9495986424929685309284990176003830996263357819960798258441999047628142435266935997823608196	-15162546488162098105237376817211522177963060423589594130910228642243861126571112366585303897
2	82	3	0	7625	7626	26895	0	1	0	1758206433869278954098402058720545048961486395218874745350450920717328161076862686725996065852595	-523782389143089480319297016330503066608645738127395085991979779444994745222581542614990767195436
2	82	4	0	6793	6794	26895	1	1	0	262762459820297870191111273451189515835799343099756700329002757151865709519113359397062995734	-129873934788787078014061966866474890557429133384117308633341726165197340387157721824335414300
2	83	3	0	7813	7814	27555	0	1	0	751708879368973681098828101655518306549192626722322409707927607000650002514884893807816399720276	-40403903938295975905720886437994039538369451071604679968527371978735543176669540266503973426601478
2	83	4	0	6959	6960	27555	1	1	0	6040217027668296027095554235195918921408902369578767968438528498217200222776473766490276812664	-214420636626295242744326501631589043640400190199593906518597010404296315377924215810706487623
2	84	3	0	8002	8003	28223	0	1	0	387515689630681494822209726133550511735580767801275419417746319803581800731458004803396032710467256	-338738472180820158616670114762999721202523038977417223982202858297888028268574039028881123315795994
2	84	4	0	7128	7129	28223	1	1	0	27383922566512321808414542490840777768193594275258040568200632738999618387145686093100601200552	-74391001027709537567403602186472220235993235110548646018911547720713719655651925116729225340786
2	85	3	0	8194	8195	28899	0	1	0	4182646426738155427508051434802178615102563667072536482585259056503789070865587613999704993634963924	-8803033548870323253092535533233690360566933864344667011636030332645091767932781003791389842444379786
2	85	4	0	7298	7299	28899	1	1	0	947783348839825096450469670591737690454622320323824785731313314286693449599322553850648486142511	-674496030123832891895125470691422642816575108164761639377983926200563197799680261008094080732364
2	86	3	0	8388	8389	29583	0	1	0	88124442780586186238848507453737768717023321718992752424999596236577544703751203639688354784974154720	-143096790250538151480578346994747841987828902724000125326153500254687621592768343370361192189051192694
2	86	4	0	7470	7471	29583	1	1	0	23595174480310618979220562950034055882018898883239124997110537248596563106260198458899081726853422	-2274341311799764665090740823706059439963572724317331638910565377652017555680545194798329128732324
2	87	3	0	8584	8585	30275	0	1	0	2917474464188826634999316303927253384688723524226964606121283357643665454595018506253072687819180516622	-1183060474571157557766649557113186172846095055195608617357653518641916116587999416081817887270710878247
2	87	4	0	7645	7646	30275	1	1	0	104322201627456220926330098712309886619569769330867991865783831856449084440387691627322619623457390	-316750543321465694161694850431273136513878684869841491415487681505631005220242947217105235472774612
2	88	3	0	8783	8784	30975	0	1	0	23008004461668596252181933724055698354688344866643260564212375341850520848603034254129587586657974561468	-50636389102583803449675712975021485552113208530227643941986496339631847478111745004630329382805632383880
2	88	4	0	7821	7822	30975	1	1	0	3994455183665173456216913206498143119206193131714005588654534813597107267932202825549996504912233824	-2724171201515648107200499794149353225241578766436975017604674874928465815396772999763510311196942839
2	89	3	0	8984	8985	31683	0	1	0	243527922132084020579998123611007718208230806475828756218070383834128595850145594360263668530729466998032	-1073661915056850125649854004331145433240024597842332787943608714296134593857481466057560630390089460535318
2	89	4	0	7999	8000	31683	1	1	0	102348853876335946731026580625052136350215094775528667280465973188225432227452276614945835442786565968	-4894853182005543482409548105159886021083655981251810856094664001385277054771930495050931342497391222
2	90	3	0	9187	9188	32399	0	1	0	7677493613362080666548229672384437450716154653585812308547340652405963673808618496489631969503317046783892	-15788077727956667153078486225059248405431521515719612014474112169267645338582570476095123490658120402266704
2	90	4	0	8180	8181	32399	1	1	0	560649998001815456191693494025556795546143088022424287879297535047575991161683082669584693272279603620	-1185469185794955862618490101857500401981500829798877438547837994445689924510123546384693865874698345608
2	91	3	0	9392	9393	33123	0	1	0	308657558793868145966814062368339994324135634195005733441218735128983616956938945374094276702543705273521912	-107773426701407217423074161939436997347148123959791503068500033492830500838405533491582366568626685211862583
2	91	4	0	8362	8363	33123	1	1	0	19526270838077151670120595118067877961381138420107969759289969053119914833216523896256814499044163137723	-8361499439425989532169991799469568812295832657225268222362113439358355520605334600822782566651414062990
2	92	3	0	9600	9601	33855	0	1	0	3182638481171071358102616719900073946457197101115402793450124368268739916016032596665801442361119704321476610	-4297448207802731263311951866400695584418163909792937243221056772603237886448276064741469015043601156342304138
2	92	4	0	8547	8548	33855	1	1	0	41297720277697642032751570841036411140213495745239063693351516096396381694038428142015561905681757885880	-412818479108935114662304611276413638782581077603116045832114359926409107557666870598287446395908902052684
2	93	3	0	9810	9811	34595	0	1	0	51014167786106731420315981621598486967897860433077917725260339335436159744410336846125319755826372351140103574	-82818763403374410844263668257648046524486567666998760691350137720671073382359793145468892733800837512101526789
2	93	4	0	8733	8734	34595	1	1	0	3552136474892323615478503967785100472721562129302035068839917890316398404941189050617383079625623128754140	-3704728936155503493707284745904819229083535525573726822799641967160398274171091705754553599704991829296432
2	94	3	0	10022	10023	35343	0	1	0	1449664311893739004037092350864387374723928833194033516617205786019467079507585155190491956077275890397144477462	-935779144226866480760389208626932070313114085840891650854824045786249592600795389094045380639035303495777023770
2	94	4	0	8921	8922	35343	1	1	0	104601463545845280593525188435964710548170465933806340117802747589671608978457134332392742235227333647499782	-11405670805537205604680203825171672093627116983738926107198355819632392162116153876655879744348678505584570
2	95	3	0	10237	10238	36099	0	1	0	4571671464923799230592508322300347688840899068642145070332657399245262365913753122830518673961356947497397800610	-38443824170871840016269450705895515163795477457513143361803607396327851858202917948082912191712143972741761590630
2	95	4	0	9112	9113	36099	1	1	0	607931643839947897191538246922117164523207967846498519023961160169204924437926925525823971575957919625615736	-1281691705172749720847173398029002637417817036641555099318808626592346596082914686542336224049496464831957600
2	96	3	0	10453	10454	36863	0	1	0	665591340681161812582288761184621398909792513910651865008981402011438542870271578169162756926709767161604960091851	-95470914354877371979040150558008890506589847209582977369825121037545904591387097125806063726004226118320009903262
2	96	4	0	9304	9305	36863	1	1	0	22783447668829745519094123575517616018171274489819706730615927895549391951497090175550553567334002498037328428	-7439832356779660910918181190365044423982445956663114454293200071103831442636225085368734812654419255349968630
2	97	3	0	10672	10673	37635	0	1	0	12451554648717478264077759435961886017982394065248888473378317271285145927715806324480186812820174037039839258002602	-1170172185212742029976288066768994843271876766981361125549410101530840382088538579848704289236856924940981049461611
2	97	4	0	9499	9500	37635	1	1	0	96725758814121095645005638929711364236308908907567343248226172834878411336265051423285504120949324356642305740	-395641552496929961024215277321426109976079323834279594851235007549288631745821058302649629696322139531762537977
2	98	3	0	10894	10895	38415	0	1	0	55132147092240192960450749214255810720837317060753544661485458988250725012505539045686704314740447505128295662227914	-191421880283849138485876796264248354631658159561465545276677846736163494948983971561915726171308603285562821914043006
2	98	4	0	9695	9696	38415	1	1	0	5111701151326348771167908157292205424915435984951294121827228382853659791665777035434010067293188951761641246226	-2767462291416453941143511175423255375096740091690857421596232152053792871649449908520817031516337555001693023718
2	99	3	0	11117	11118	39203	0	1	0	3526036568447204971412726354850417281127190067397814402661302156644290587540097769800235420392945699390393588084322025	-854718932984458385809229846069498556333413425766260167772572648290446418881413227531199093253533263444718129148306246
2	99	4	0	9894	9895	39203	1	1	0	14555195495814634169669442420092369829405674839743989166149250084861458438240077935603103564691769146381874714978	-113821821000951072778770447860881737229802534221213321868500848709317365688976468783738565833124456085879842477612
2	100	3	0	11343	11344	39999	0	1	0	51669813661834179153067612467765606804800379766555887369734461677438227074046941766549714397101648050415949360303545334	-27038897496129558769809613852951669557672192575345609423127476123487723267586931770314493403365411429292282035135710612
2	100	4	0	10094	10095	39999	1	1	0	1204853072894940500474141526687220419556447957004908622806695282321849042103751270633743202271047756554815357140996	-850548268496136327336948084194504452147515051206552255540282956742042761625751805726402642445111810827947031685442
2	101	3	0	11571	11572	40803	0	1	0	1098879161110064526338090748014624279119258901032735382587336159741849214454583727924921605356792744590537848949194652256	-310194744541784928159723493260636610997039698396506665248550590830517731546467418532614255434024610758930491531130712334
2	101	4	0	10297	10298	40803	1	1	0	2422480392448316683852277035610559710651329712252684515861362402137286850326892719197340528021412840209101982260642	-31071387698904558205816396461987554842021177678371369338463168140944807805558148005514425214080286160119124636532011
2	102	3	0	11802	11803	41615	0	1	0	4436183268133920058443849088815097896662859661291158196746805217164555775364190888742884735923814351299994571369873699726	-21062969436948616865655651319073380654199454456942443645198356286688783642641777822725288587459662640362125066522382477069
2	102	4	0	10501	10502	41615	1	1	0	303653324695907523322706792490927641598027131856748247460530348488379171282890942700518995669709171694081214232913146	-232868178768296126873285234498684492527865317019653739678196001037864650793765588061953757706592047415223107710958913
2	103	3	0	12034	12035	42435	0	1	0	380271108571655204579601521888609920760156946294073111448466911447016132842755934262734830245647602100867289101295388088002	-73037841335467625771037405343323949331574991357797412233682444307333863600589541014618984225535374004951691996866944339617
2	103	4	0	10708	10709	42435	1	1	0	640231675419893000803722627257061739340420926817647664062951290913278386113886913141635839804562885317737753978190411	-8103942451800113209972002974460627308223102698484510411132907261393966001091501123078168756251787848719643554004179674
2	104	3	0	12269	12270	43263	0	1	0	6307539237779130598000915976146545630167344654890912651987461363590124712967593302367365155446641868405483736158439949480990	-1837918749772911222443778891538351785134262539868320024184770696261703308394947030392403381510710162323819875817947496038788
2	104	4	0	10916	10917	43263	1	1	0	82406047300132433294267846670724955100493737126181559105229945012640183493043139565490859806659219713470805164545909809	-57729146682926129186851531908259114239846563033709812159981205915325718366398909689963976424663338449738861402888174186
2	105	3	0	12506	12507	44099	0	1	0	143254519744186628751609262877368952812927832160769711885992302828804221353773004208376006984902917850756994789662469397745254	-2605718539232531162604571178755430936474091205436862228348472965086093525875853129452424696853160624800587248041575202322208
2	105	4	0	11127	11128	44099	1	1	0	265140410118206428390756799561305622659987966062125243023075177257833150684816723567149506399134664845023595706488049988	-2019106161352422798335220263781537850729895110222398351910682486999824458852988796638680278600662737701197937724769730835
2	106	3	0	12746	12747	44943	0	1	0	1209140290012104670126104768081393222922360661544582581292122654744886143919575283261864238025217431569423809181903543305050284	-1430050963739258979627790649416757165380034151760906241710358864998307363256118074967773870725320384649946204693349616216715260
2	106	4	0	11339	11340	44943	1	1	0	23896486463378501908551627733083845587199708898740830224591018057695466374658141221569135234895600702693581896084842437430	-12728059271865064073235374245816041104654787346771825461009601805019097194677326946880183806701760354120816637029573536729
2	107	3	0	12988	12989	45795	0	1	0	9862223937166729678993815119799151115218553074828081053036919081165912524802378621056852708754406038560962147882361283081174346	-37723662828931497678181648918330071836391015320298271684852334518380234931975444542177554692661598832198475830082915542692146512
2	107	4	0	11554	11555	45795	1	1	0	120011111174096210826748918766599057207712246866559784327676394205673921034104149194934727111209174876414082345809914742470	-477069375389291860713270504419740651751361539126955177973121492561289559849167140195581114532141340644775989865691102601804
2	108	3	0	13232	13233	46655	0	1	0	193784479072960822921440216367473669259950848093800054714832702646885086841695820894971428925620638950463375293874315404304614412	-661295175719567892073074660074352817426879687112289818525159230762334617958400442473681483076864404949541850333800863986252136901
2	108	4	0	11770	11771	46655	1	1	0	7272945984903463540547159013931172414699361706780699058946063451158214486008712190067315729871176229236115425527171943512271	-2304668838552938456390192286340285237047701719302765544104894628694185003737301776334511930366902539961346039158315844499730
2	109	3	0	13478	13479	47523	0	1	0	7909921659068697338307199644715025905571436862324578908679795417939658382085627930913208027573823094922788102599516681389550490974	-7404386926129001383115220035314099733929074485472514817362827427549418180918100736815307599600555649067707832299709911016307957541
2	109	4	0	11989	11990	47523	1	1	0	51248583824626673223381503131212848662942907135969874446314886596895721125546963212428377991457217248537210048467129647507976	-104916289112080785307808999073944237567832261933787198224910753180124128383936613916641987148470708531147600010187427303029460
2	110	3	0	13727	13728	48399	0	1	0	21878514880461301529618656693748280194553542019685036227893023570294982594293838963704753107944860424503576549160667269843012968313	-255156366771240468699428418440189337567004625534288417332318013287680337576360038012760741770894701777722883514475057538005629850288
2	110	4	0	12209	12210	48399	1	1	0	2277897745559129460100828391285271045569425400575412547658947897166655144085924224272268113374711888810110691218600275656299078	-228197563633210597356956133482677995337678381941631118089728386451567896423639129492642124275629441637694856145605962119372240
2	111	3	0	13977	13978	49283	0	1	0	4491562187717411224174908015880457115576737755224557433204227052458116197162531575799568324050154523001275920725817903548980743377268	-438083403415401381110850740920683171525386748861978737475097186175681172507797875849950867236854048265368353741327659598120469810964
2	111	4	0	12432	12433	49283	1	1	0	20346299902978561054400020475162852365443481238904623236091990344309178343525976457121200625741018570156391421297396222776708350	-20522243778693431709255014035899497435631916653156342442667379883617078643255941865852689452213541154244020247041695611382488640
2	112	3	0	14231	14232	50175	0	1	0	1319055067062637723561853777152522638428277549774862817557075848350287005398704549808405695822981781156988968476423189263778422503968	-88437183926594867854264340806189961958626287401240349049707980401348557092551312795453441556778153458890787261261475333229238425012914
2	112	4	0	12657	12658	50175	1	1	0	66576240469636224594492284378748061949461516307367448004791686010364792718535959828015878873469882044991480227763928334471332618	-599889155834501900531174631957879661914763523166789074872001528283395958071431016250641772613526953334945271539599192662267469720
2	113	3	0	14486	14487	51075	0	1	0	622725675420170108869563736347116819544674215979598189763204742234311870691581151090871993338177263990479055105222184847502832383015462	-985093983869790646145037550512917992489640960223564675062386045350972862118636730088500324627303946171425633132827734005120996339046255
2	113	4	0	12883	12884	51075	1	1	0	7601826676437080019732735584523958968623271453126018079604640727402120299103923833382453281767732711585951091684129271148936152724	-3099681722017836811102257057966449305314155216903285372030420628731553733760992808729136518426891452452807194020924960244580513112
2	114	3	0	14744	14745	51983	0	1	0	977239354311435050901565485940658635714767891291296904376445683255396099699674118406740088741838821895792303801621705801509395907622350	-28103525216892610147538862923590825979021248122776311371502384211427729624053566486635097966703072603466404954762386566695236938699412782
2	114	4	0	13112	13113	51983	1	1	0	57972663563258536540577037917772826656495877182258704551602290609161433864108663569961515473221746790779939740515945657643079732351	-116569548620936201040869933956202432320496128464077138116570634763976462215606395532869336468450844421667954939516998402820178034434
2	115	3	0	15003	15004	52899	0	1	0	491498591626786748664737235431918916092847613918677087405753616519918448653595754286727569188106326939788321316454302775066276816877068366	-26193664855971829412174380511339395806040663322393882668749148694904469228914128917942198240143912001881866900426533485784440360673464888
2	115	4	0	13342	13343	52899	1	1	0	2708640955981481295434981437656738623840092162444307750980826034859208765584283188254028042342292481096701894802791044083863575105534	-95149191245854740975258212423080886369272630684457064274612801014081191563468529215366269264201979782081935428429501263447002591426
2	116	3	0	15266	15267	53823	0	1	0	1279423331517170597847055137259636865083099841663042492372600438601023136070859771138851890879206130992042764880871151254275428790094555368	-8143059776043772340844212580930519131876064436649106673285418164263802496602957182146013498362879332303779014478303630999893117974097911196
2	116	4	0	13575	13576	53823	1	1	0	27787196106835927455081342716388588879970886256796293412953688875047599880234158012849958045451612953980779926006668535585208681794332	-17949807037005670875491509852745500992128643182443780499554164136180788854516712862107308616355954083131354407923161036221948266642076
2	117	3	0	15530	15531	54755	0	1	0	100070469758224640630382753224167605712835278025821399158471388891816162218989037410008740057538677201589039257336260578354314676111703033014	-68751065944149293625083180509154989952845936435912975793018408816393375086180091437357684611225373007179196804355773552498822938455521382951
2	117	4	0	13810	13811	54755	1	1	0	195089853996275405063556679802141888346042683543136417510996845266056171349843518785742269339884295304524148961021940029217161470089231	-550999413886117048823439596849781008552526702797323724686915055222680719857813893413248863869111969997857419636020696364158745859809588
2	118	3	0	15797	15798	55695	0	1	0	981812384658932860884742909477257266104738014590805188699299768377459301502144366921187954135104475543882011536104482571562335440012598835168	-2071347526660642907141856369230870478072406955367980897854550496288895574885756290617063980819387046861219913307018882517669608566587399640410
2	118	4	0	14046	14047	55695	1	1	0	11111080882486019181054409949372075875967813119096803002861485191854471965031523144930001834186346025857652663778598704968947762885994232	-880426894881829698238120387149183893193103230380128914456598099931380462029922263577530829009420366958402931072293322371962093308692016
2	119	3	0	16066	16067	56643	0	1	0	17678565542849701720317591459823363648859519757324218000349097177035004720304596332247886840060426894464958812148517998465165009093683752321814	-37366275664789475790822810036440141477101086244414423738001038885981555883290330948410148380289919264470870768473105463842649865070679246299066
2	119	4	0	14285	14286	56643	1	1	0	117391878008434320896457263671085648668546842540194542824281075659803602406326861578439510266247424979651247294239569011451666253400653884	-78251039764133053883161215304410973134483060856446373028166848156331376323828118427530542488397852152611007519670711012270464501190344540
2	120	3	0	16337	16338	57599	0	1	0	585259146034590065410494631296097556705879998944105362879119471698640700339893223042739875279910517895363080006095041654400386472198091071293074	-404122033900585233165992502729185715579667642910174288451634228280524872205990692164723316560249716398984205834457747456895744271907306164228388
2	120	4	0	14526	14527	57599	1	1	0	911559986848704793558907915454662757180702858070105382207173289737696495787579769394169382407329585523192926493173765989384548688123458419	-2280400542988320583800387714387253762266300391139517286219579669442667486516296718920132754866457109816392144724188107091645685125026623844
2	121	3	0	16611	16612	58563	0	1	0	2399874900507097423630396403591336809154898869084412319849837171638798071952802045699918571899017978091311604005660485493361592750448127323807721	-15545381176476876357001874488704384185964560846967725861856097214679463990324194164055937373504145143852085252501881383090939484865987360946949568
2	121	4	0	14768	14769	58563	1	1	0	50446267582870402508580526858757664777387184078620398169310747621046040132796141337650582718833195484270657896500100207630504570754410273742	-883603412010617816529373488112157350502874273497553817939188141116556824502941312620145546528512829000415514058293750721313566814396074192
2	122	3	0	16886	16887	59535	0	1	0	303474780906825388024998889460916068338255296763475976551735258244203364042743606232928754851344158283650469628509491761273486172723644363529876442	-17161045348451153695698891434014354918574505355605425127946428890465740802790796901437116412991342409615410658807301347974766810397327675082380133
2	122	4	0	15013	15014	59535	1	1	0	576066194431481592292949650669787641632856119557985918201292702093845538910169230726931073872568312953282247518440471135002217725632298783498	-261522638509181644454790833074946082661405353349359617820213413611127791602398855160355164400470531515059733866308642437688064055711162003464
2	123	3	0	17165	17166	60515	0	1	0	174775425676519940121709870229561005992054567060215625091401851319322837429351025338714827715992170250272278839430656803676244282043723821632001971	-5674973296293294784800899890084254491881431513560681642991882281547232844630758390541509335770722573180721742209726349343208090804124284372160786476
2	123	4	0	15260	15261	60515	1	1	0	5529292134297803647520237167123013319160347823273529438865632081068633805977351986763276043515746522295576037251158066696743635249865228153448	-8138438145325743934214183574451391612692856749683376068712260272308764328540298533573670365865893979435466350883797729263784271891977666598180
2	124	3	0	17445	17446	61503	0	1	0	40256627993708412045262222286644444651969452584480228846343016840815579934111709172194565359025564193217749700631604384999559116417397915845543156092	-64892488341380905801128561300395817372952095811136800896696887965663632740622778521923410554781200498775190193397497511966721564776986764817459806804
2	124	4	0	15509	15510	61503	1	1	0	29657245039467173278757736018125412831180743242412909713397215051665940669354901679129034815043523653234869176323610937310741346463088535254526	-193375013095541840081114460538192110494434269262064019520245381603290960847162620162293935247989593224325319752809030012439707964858974021403243
2	125	3	0	17728	17729	62499	0	1	0	17735020100389371588986193805822242199355391599679962004828968284735595800175604921536198837176080513404652960759469744545893840431806153070575767344	-1888990965838079339136329006297510474317098660928466323123875118526476415167129129994902067494548209845929550541315685938522405669674190109403485947337
2	125	4	0	15759	15760	62499	1	1	0	3126262073375962824872888380689587490766330822879402985108341170555814871267141985211763440784125094422459861447286967529646732244107575594514070	-462652508886226683771717998404373705577522266820556947091077828368816139468403555323935142439228833721295922128944831969224331705092151128478233
2	126	3	0	18012	18013	63503	0	1	0	30836000703145576844827259731026283000680546559554917946205445784155767797271998076971065672670620579067448074618664897745013769743846074062708935609838	-3240896460655130892999520229867602591910415081956779491837574098601501663739990644009162528583349408541904752321325301156264196961901224780615662628120
2	126	4	0	16012	16013	63503	1	1	0	36250078980723747547413334531760482443543590162599958248254215624650358423667773606396494919739437065072286512559101892148092286891054146881296869	-22323524751749966815818501721622109648188627758969597313484887492292504860415913547936473796799704588704511687635758361579320235129404890238316656
2	127	3	0	18300	18301	64515	0	1	0	44722958279329081107918247348043645478338407028815336752799770090421775655867369666589626922198317245571572303658838659045646452210751315146591423331452	-576733615064352123839660029838594654882970055197861850513548330029940970055384650899224592334886540364727543892128212305547003198369988665756873939357750
2	127	4	0	16267	16268	64515	1	1	0	361458540186338013123062471452866837306313343261922019858653911663729358702262638012940319088551075044490492173069343701106139046580158152720008552	-594519349078577404588569278071249227804103731999545730790823743954493069427981109098338202686506924905379202516945514884865553909839736861126769241
2	128	3	0	18589	18590	65535	0	1	0	5684124234675757820221740734447040508034520807060935321571215781086048309459447212618198042558754786640701696981332657541934507431883453044610457639454081	-5487364363608179623073733445565099049522439130307009312215792566021687520131951740721880004904660949232314135814699044030157159472644756636032650569372328
2	128	4	0	16524	16525	65535	1	1	0	2319003458917516966596438094889181261070801189978441937698967584369522321515721271218174993680122265047459706783292500422076672495220711520874226358	-13283762433168307359626471531516395399399621735440979861303415895688717609372982704939242916654399637775000447550176505064303196244553627253610884896
2	129	3	0	18881	18882	66563	0	1	0	44167133530313730776904740505825339443055069312002674797713150274994267646658463673751880898763891019445875755303472698898695717201897624872234877659758726	-158373252270759844486216258101752654248420871447398489095198165429042471624454850034241165313939904632726782269479675901479912453145473449772783130615159450
2	129	4	0	16782	16783	66563	1	1	0	233486637666663853927861502642547758953200924055307958628119723842366296215542431804713462147685448417590062204283062925645306359818885349440663271951	-17741135015028839548607350245084103045306802033547438058256026433680711981897491985305236595077771588341502687109101991832565153906363995600201410608
2	130	3	0	19175	19176	67599	0	1	0	724483294972390351019020814902197185603356344957358871972508412046360760314422888937372165496106570169143764307096933828734710668190312485871853839880158701	-2937056740743320356571514659967980396949565077771294142772219941478056460809500794472446808226751346366002549167484250221497699446656040039625289498500027896
2	130	4	0	17043	17044	67599	1	1	0	2950091218204326378977313569182505427870813879866185993588041650870072083157250616042115501222949203534057856654976188683401689426202702423643538536054	-1150896985126094150635966417017688241480533465366949646496245401337390209635208730415563399898672283308168896295020803521354136064992508055599818372841
2	131	3	0	19471	19472	68643	0	1	0	29573182122844724344506527354376530105715374839390254376907827180595244141658732147418368949961427198135895256659490451666478389623262950110380729750070982792	-36434862597860709077412209555238998970410459877060977864205853532510320206866947596261026253666913927792263728578908286092297228440123608664194790256961736392
2	131	4	0	17306	17307	68643	1	1	0	34845221077968817833502472604334785049517032155935206522023421006278520450041220278527638725676637553171805516388006976018314482263269953799304715725009	-32099786832085474394254538288163343642082725547060159477464963210117849770545155703364715825334008926163929840487441550414589232818220203747466296791146
2	132	3	0	19769	19770	69695	0	1	0	1152049126118904625556212195918315198593322829519343637593745781738457522593569135121077824992738938966055750542425254290241632663340532893552376302308982082490	-34638150841158280411546202317528837767961309446345138574717681402149548107356739206204017118997294323268052600886323903386179957212274651829863780742044547100
2	132	4	0	17571	17572	69695	1	1	0	363604872289988806113725807328556728823348334861358013517353380507434539863501759628465842396075304577868842024026627181048817635500706317865987786600300	-729236916499363471680181624913190816394555720288934578270902462693662707049864479421348578611152046337212485449950078878863330884414836418033765707024829
2	133	3	0	20070	20071	70755	0	1	0	16401827369914650945299289044618797687883540001104245917464939570165059364991592957046806762858067645627663637146505091911458178033834012039328640388364753295514	-5109724903273372263371995408536111959636954686637666148595168246006437823601935860920408865624821309337103652425340133080115878301725942997311093369174328882085
2	133	4	0	17838	17839	70755	1	1	0	2781316444108674981775445522211361564249639401103959346500638487514711911617250752003638045474224223761817873446996793771742429745290784388618175552658730	-15059157301179960318148561162523461713564999303459241016974204214527514125714111764602152196936443522569941675450487362663892003080268150536635275403232564
2	134	3	0	20373	20374	71823	0	1	0	321236026810840731999830969769422492075662891285602323684040820962326497461685338912600839658380584071759671757273488066462842236005934961811906104621089485579139	-67627929685761724086614171896362825023147179111097330400829872204470108370704288812048457745339063546875952921100166607109323440918524475541449651344331433980200
2	134	4	0	18106	18107	71823	1	1	0	284546532053852472243620508021861694541261608778695900047975859932375767188497332983342126170094480365338431839719980829175592006862929788177081787562553892	-2920042695463370314324502821841429863615780495105668698004529390228678600988835688423662339834408248024103960160436095328677002406434405678392588441376818
2	135	3	0	20679	20680	72899	0	1	0	1137190528459121992408209133105850906679070779825050060109026920848194404701474178660587274672131305848357228460208993226726977560883295528241392613965824617370518	-5949286450923195033234080628728996894113622876426631251943803764997790975722077836425504678713140601410239504485347336722747862517582285710354963844143609831408114
2	135	4	0	18377	18378	72899	1	1	0	3908363815245029694704529778213833059527887504113971746034359112838791868126104187922366552782461336998094284062940213303907558756193550948324103177698749670	-785200702045242879185667841635486575781415771504675500541495267975725245710369566840989492486716081263492588232912768832047275840301269286267428263232220124
2	136	3	0	20986	20987	73983	0	1	0	97528324768067468613110701364034635844576743240334138969407071002721420679754924378836130323537461180917458289798194875211410968298625931566982330563872065007132346	-29876935982106371285552638861190526984771233207087058415995314501462172077975832839086137042499928426909237248891832862851480289994812144881229586876031403469601152
2	136	4	0	18650	18651	73983	1	1	0	52609160162126634081746646452093010668200555877405113838141034247509503217127604335884213025526553244198102718237648962958097311085528882762500814455862017898	-24026133186338191603209673460394252666209035810175605941423242569857976387276890430361593070783112097691371248061318661730483838434773326758606551431615705612
2	137	3	0	21296	21297	75075	0	1	0	1481060811947182038932131458707955910943659685206365691016238842699586126503692235054761388693139812728163942368616308984544069017687074417370466872875751948356361484	-828001216285037921641304141182368576182587515984674072057503833890545287139775658531412910666072442131872760261739192221313749417658987240101334136215161196906184625
2	137	4	0	18925	18926	75075	1	1	0	689617874307881387354725475308996815013352768306007148573014194833981742855176394447517879701742854817602110994698432411425706733686843160956587072319568810322	-561694997013223547757963259542678071703177562614347581131148730515038977301702566734424419497697670703351081729876199676669566106120303375671844741336620381913
2	138	3	0	21608	21609	76175	0	1	0	32923884455834387799095573190643004410745818231319680603295348773234569604956590996759934965719171679391712185853484034309445123242731747601370461558428936379387223090	-8812362134950021890228968248894316692028274714553048992115502092447577100807470428162872422788874547730262672353741162490143136135387849400108163893044503573042586922
2	138	4	0	19202	19203	76175	1	1	0	8714932028857320126599956301326585480071379860719257266505450986467249750566478102976776310583229990353460906458961175443901583958413491155417479370201097640898	-11717237583845852951463917903779825230598937993299728691960988974093101297256475788804641307101909626024087967059278871120365748581937846302647369709565616158562
2	139	3	0	21923	21924	77283	0	1	0	157307120081535513797433630308471548466335991176208330034497343899706506169527635809247579957340440614121425266425180067048537349325193910371530374853809242458033158242	-603020348223798975749810783528793569731318384229271110039977829417772675119674747247286613150491158875602069506124777136806577794282878460695329347232558054126676485884
2	139	4	0	19481	19482	77283	1	1	0	104320362142325954930912338887423379471999919318064008069574645925168139351418901203148825603562013263311066485470112767575562179949933030449296993966838311359872	-229317204126229366124678212888335120961165052167667228753819958153213988015566612271740495157022418373472520720185024239392225518787517206938626881175512289957766
2	140	3	0	22239	22240	78399	0	1	0	12251675366553597589727587932087083462428100421921133001874554703782817727505366184516675893784510541966856325838649269276031132472621176546115976508138560629801702083445	-1418780626999207776932970852029721077196548358697060117009926516233974537624763748724307203875166844829783664472128884226032220743869602282324099664511996493000153735554
2	140	4	0	19762	19763	78399	1	1	0	1141403824570722333790415801392265843876666816149736867890181949465605332751139200846309459878513000588583576281422144747219634598195055851913176803375006327515250	-4306728696801281476681818628053301557269187718537885041235371118354862940538844993811899072660117894040671761148247573643351927863186569068534989920362698817827032
2	141	3	0	22558	22559	79523	0	1	0	212030129012799464549539637222910896497038890177783326047417175805675560987355952114585152866546497099267067660210143424464445094578001816510907671314408761283031694146996	-35689504107281970439858971951955734039262329053462585428212447897596307896635590511878033591683668120291724185428465809957265345321382840012042780830814929784149318775997
2	141	4	0	20045	20046	79523	1	1	0	10406609716602973787128341668368676701049304962413598436596146161857644965178089895837885632517393632176688693789084232233956283861566638525216219943009600974144036	-78561217956721187991394665344962962006489907735773395159613746163317496902134266811656176179933525187638829461434615726315930809098462773824410787870445104570338303
2	142	3	0	22880	22881	80655	0	1	0	393274279284141686739648150649022320844182670025979390852434610888801703557966769455235313798384311741578253625310824267866199343718702902036591374406611358123843186307294	-4130084287181572638484338428096104070072219849297863206969925160959025656789500473235594480764553975029679429964344322828163076249678799486260380579970797423810871141315375
2	142	4	0	20330	20331	80655	1	1	0	50906469570775385866776968373302302270709159967765758960775690984812432856251553800513801938578754534400841431850057927145462840893930870692529712659001990078023542	-1401978520255436613916389806660878265379692403117536209324000926920559166834368871131437548271930756650322879819491039758344115723875305639573716868380894428646661102
2	143	3	0	23203	23204	81795	0	1	0	47930716127073944883540259284920908467506210365596085681520284547769628879038466060653961082868961101315668833171438413065557410137540410308205735051494182511394760217065606	-33608198395626248559089846565278493433535091099888046451595881769258678946486584135790466436715164298731152716907272002294891431423559817537821247521244450958016262651778364
2	143	4	0	20616	20617	81795	1	1	0	22576070537200186016141160134370308398020206633925441632129438424376096072872546556113092031669278878093962489202720694758706044309545302637343596693076680526395849561	-861903211523885959270267739039708396187329744598998559101776011065188099675565342967400913578288392091603118167732967354609476545495695270742494234898888068934613230
2	144	3	0	23529	23530	82943	0	1	0	533964194930500271395372842522811440393006786593936191596950823729529244920992770707287538041421178241124677600454198599851133647072721596310557527904643871713389602248432772	-947113792475765480846179954315011619414244303665782892990991717748878776256846200919187406227301606456548288042128685236679373716980552465390451715403521479116878712192809072
2	144	4	0	20905	20906	82943	1	1	0	345164596137364722823305361507301256990663442254128379565232638928990988829589236529300920914224795963715762775848345836930840901068465748957400919722229174843816992426	-37645008835910692587973602287313911710425958396182570816895765893197895788583961450724682113604582357008139534744401818889993435669606501797210953655367719449014546329
2	145	3	0	23857	23858	84099	0	1	0	10841410525665854163281237218600138206011089162690221966217588997984204401461982172526114109681426622228899745350489314253885343678596443584923141552455957327525064147338899225	-15991512444945708769952752755326533411025511833102028379786581689997439123152162930542904459646939790808112686967211480312875843099949028078177084543368525822454382708672563176
2	145	4	0	21196	21197	84099	1	1	0	5319389936021637637590024221852580281636142114670046403713387482543020168331290820063132380687214820760298847990118695778694404114902900303033472846012594107423390369362	-933181134532906803677842913922566556363232548374818215533393159405038598504425071504666138091194899319018840440303937033080585763386798332782249557752222929692671074648
2	146	3	0	24187	24188	85263	0	1	0	348508097791699381227436895613038412292213402349168751381310624390268539639155226739737289773077459109182668472370666880916483158753390761161492483995250802033086789218934938466	-136398579484594982998396176482024528934789851038720398322319788947024294024509069173976271927249287280203384735935120668635550702336206375613991823879325786903746267748224562052
2	146	4	0	21489	21490	85263	1	1	0	82773079184733506841034796278718434780460523186628629242205989268940637815489639897504054256285083834574816104138544928373412076265655711735214780857703175910370380033092	-19355607978971806348470928479574086006433484388519360097724294106630919513743004484777019472356596843607214327857927443839216363390757534567232923194789328401746782219712
2	147	3	0	24520	24521	86435	0	1	0	2684398419510398441638631131508873074014654117604420335250711156535260177719208236980760852631201374484005098364813580475609155024513871996726750837902645661315864723061311963688	-6143924475805234976289057072364187922326609305198717290038723079628582910089332367801919310667834476509837933010304166926679172410477597493305991071549992489240391468499936425973
2	147	4	0	21784	21785	86435	1	1	0	1302574118657303907188111558382987932947776075268260581803883884532617146626091934982904072660438091383566105851390289156214728737316278222771870079997802808776091969934272	-365634637287122432273090722191312242843289814459910204342164060105933348719708798816537763409237703219426876351772548448646121493408560780911661174750595298589114519453046
2	148	3	0	24855	24856	87615	0	1	0	25774537759009731235074463769411368254156520999520829956034923744350157127854242665226766848552720248021725669053762213064089189938729804354072396394946801525580219792358009990518	-134544561718493511221399138297470944296497613577512845499319865418795277291260387494616200671337985369825311642886784095774369080723610095818397389086195170320975616168207975851940
2	148	4	0	22081	22082	87615	1	1	0	20758284884922542436992079386843618147751504137704879097957021327245430470247279449179285619274291326242334285103180175100900046246078348699330484436916042316275068870763424	-6491733087327411010910571461700081985295941821791615457055224249681361566434792902495737263111485480885455883298449785382050442110187565024185536562167495547107957856965315
2	149	3	0	25192	25193	88803	0	1	0	835416242948261872769095172582508536238131391099398065498782883597642837423554483418724513163953806083049893193989937804639354254612783235909292613382992388693308406515061089609452	-2068629037589293764864133073813497190452206716860914498246856637232780403381463172502259224461407681715498174052789435891358502399631763066514862889969563041366981531189095084964365
2	149	4	0	22380	22381	88803	1	1	0	335332579592078027811963030803794404285838970875847501738637567607181364700362244252302166714796929694753151200267803117265332258750585623666226860038584033259332125768659262	-109807948115541986852136014536998868613516912832367077321905663345478222112991063840372072977441333632524008027680756022096840893753174467757660818154006122279407597177691746
2	150	3	0	25531	25532	89999	0	1	0	35987106393014762168577518896555046523225402755532998617353733595212260161631276914139151419955525907232843263644244457029795411220013489032891826313432525034072589754422266732101676	-16488031929986546944676532878314005700698940736238363361756728420061923223032224032293520101144139488878902709567566196590707150257253335742429996626492387694612001144374654539296260
2	150	4	0	22681	22682	89999	1	1	0	5493544876714483644313884531683245921746388047106978070965188553115522878790792993887350360364754627821553247215645272756932004005034860587577766773996292813202124647818361518	-1778249776136357514999574879290595917904684793332051091269782016130445452037741447267080511063760084486879030294246920939964845576663068175287442773720171810310971656244700270
2	151	3	0	25873	25874	91203	0	1	0	338888587162508560751359567383342593186100053578246246716683601588340097680022969303189210088344082548859717852939653571103605610529032330084355515737182546070559229103392966569274361	-616215148962167373651155087560795076087768405874831047295064026191425394587172803291261279755538690508528215333415188714185043745955774205485111767429326548926831624989434726680297886
2	151	4	0	22984	22985	91203	1	1	0	91258077279155390616699406862983286109453880551362210662921991558922331399289244831227552029168795324291536326027499424189265239322117168903859796090678091431093814026623078640	-27537526079774583649821855756601807373042588362335308749405204732811680187489963872764029105152983859911465141854952048014875902376172890528029379396701100370000014274632781088
2	152	3	0	26217	26218	92415	0	1	0	5114353691822602274295206955254368868732621757060703262856475016144996597720225714122533902358169547484010882308215212896331771482089014232561600098516652078611127994109117568700180476	-12226375415198613077824435296692523026536062846145940222375822945309789680214754741612861223324221178156568196457950300343791146333176416528265467836707760411725038742034126461195322454
2	152	4	0	23289	23290	92415	1	1	0	1536169679093505957382077980186676643576365075824837037117895958913859546771694241053785378548369863833559141971414031659346670742110748574325860451896101748884112540957269496644	-404598081565294436254282628832593861203867852163781795530428937795386226050564924831531587455364940811641374212229842521874538277368870546361302676186466869508110504980088041304
2	153	3	0	26563	26564	93635	0	1	0	158815333457968327020569371136290597332679501436234094193516751648590526494944944477248321589781180382040251601121238070429300923171996936406412429729053497184264264647683483263385543093	-155254372380299097246946361992908730509792874942272982072016943445356404857099899422063257407064300918114955370555095494010870469499934616127247734787709183870525997342792218861839654174
2	153	4	0	23596	23597	93635	1	1	0	26173400246239745936959447854000723345856196400143260941609135049234939467881805830748730988574465274519521946315581531053395093553140650143046592744599784160888238044070159867695	-5534051927281254329092561211142283930352288971237908323666317042711391483217217858799764532317782683515026720819450973515750382034244136058165988034488649670303799732736133043878
2	154	3	0	26911	26912	94863	0	1	0	5610373440602480955737977103170027691261450359237873468398066220007434735386644130463085640687164174829710134490898639894508831834579822019296275100634447068078786574250061177464748769162	-64364815745143161537807450934821294891616411646763605599060241709237296222353877623288892511661726141026117691644201503503248928795439898980572159393447648672281829410239851750689166688
2	154	4	0	23905	23906	94863	1	1	0	450706163299729408579744606987775067495797804058800511480426434289308917042487517674523823344655678850091936148402803608603425138982135238854330630753653758222866132438181250099976	-67334462495479402283146925062263618064068198943821315039557334280155715159855408343768647643553634513962986368002162094957067803427814077209315650613015325327977229304113571139102
2	155	3	0	27262	27263	96099	0	1	0	76472984421392969621842006911053346686976073359195372537814881992673207700754534864778966621572974137264186455736655249625360987454124601096415014490750627045194706055970199320399470399916	-26787851394842409392863209886462880167038930593242724790826246026483020791846107211951080793503822898445479009879398138515849264326409612853220294160477441140795242101752832294463533106978
2	155	4	0	24216	24217	96099	1	1	0	7831063838737294714824658842133764985288066175536868851503746275486481445695079059789174283872454209818953389290388988327200645364266099924951867488227874066039380516181338738704855	-633042235496857753807247858100220311525421113423950592519568317505445614458038389710253832144096589528390938350401237473725364946153708087372346411860135061465141063280117454080178
2	156	3	0	27615	27616	97343	0	1	0	1432715901533140910879063292121681591833072976752704923713302062598154183928177321874462020515550799302563114574689430905182567167669253639776359353934364292319688936641607235074185808987589	-441739507618054094667975043061018666932894180801630096547583232249070349807330789115998865000291797478255110156736764831742868117637836741671445348398980420349791855711310818063190125534852
2	156	4	0	24529	24530	97343	1	1	0	137058965934424959587497749339665319954916565766517741995661560058266372948074142814603360660188174565706049352614919941673834123113715031459017946674757780920795830637831450967769596	-1238198703737369407561376915295532906572624471242670496273537327372299969967467987401438535128515320203193891091223333776244931485986836415220094146053720955275849332098891178499246
2	157	3	0	27971	27972	98595	0	1	0	2039775330732722286064893937328402064157623663035903749220083053863965885906944643372432677108779092611487812443826098128617748426860647131973984123524475519073453779519702458214066537812493	-32222657029010780879905107817889148286741888494634560223121776082042353960367706909779799188626506244009181298830797721474948923034836262021789328630913925496576516396753648300640536092935054
2	157	4	0	24845	24846	98595	1	1	0	152662489419699249030193766756959572208279609699174396449207277711342218283038179445079163412249781861793558294717539592668969167435385825875753796185020480403445668421155721896995640	-2132474158507598357793896115310582731430539121671263117210445363262154193663848088625190373712829093907333749563423424100941922175999573285683908096270323332607148716480891924264934601
2	158	3	0	28328	28329	99855	0	1	0	386415408795343720758040719006752835670124178081030397547270350528021780183776681706184549217328190413487083130860382830944123614469327683390832900067440564406578357789345086667641509377554354	-232590865800268994690920538789843695755318713168658494375919301116356056370343041601168849166375221818433284283648502945465160151945375162626424400098850983061221975262070967645254626519363835
2	158	4	0	25162	25163	99855	1	1	0	5714719731518633656755800573375547770389106537151977474938592229664652881811166335498819441147640724567005694421919007613721040449552094196831349469041562768946238326826627715067977408	-31622761925045783822819227770664416461709880995050077167750903247959618059330768354193164721791075897817121451759097281485466884473323306872694761076651352851600873852210691736442799972
2	159	3	0	28688	28689	101123	0	1	0	5187271642206047660336047879419876116188510477088814626321076847641801774660806812060756270973974065907656686258583366751979256129006060282330033397202551457256989660869408538735586217774871380	-6073398419194477188917876071261550006807252504448761163242252053060968997767148930143381582738762270896895737054552985077961110799333966289264577974589734014040557491574526035467014091253617573
2	159	4	0	25481	25482	101123	1	1	0	152475953348144662085824280427423991559524807568581109267589390162589236931944020192307156302543536546706032355681424610482060014309087366326756246523491229945623724740478953727615626968	-457613458886935948559590208576348062043840132263396098823685857600192141109629277284636968688651566090773897454125700038974987991221796354009333126772034848808229712181291813600585431619
2	160	3	0	29050	29051	102399	0	1	0	116092934884993129502774143140423333938344210934541977960095980945074456369681712314871982982537212215063368495569703656391333929801331135507699304064618712766431114067297645188276455900189475220	-88275176722770757445104577378239813225676744880920274397121178936663484353892516983368964310750186276186344892762219830782901920683102709757527004445194458427773034059706001016218092672721041085
2	160	4	0	25802	25803	102399	1	1	0	3563405867588642625947364848240438310025339775669266208954350960694409288508961694682136115781640240175120564571392784743903573967968962416302996275817477643658240833275968341539401309420	-6405732282186515245828574419058701574799948304363655159367822284197747808429880566875069848556816183040863887897207063082714235403562153321048507930208530266743934774503236487347660765618
2	161	3	0	29414	29415	103683	0	1	0	3505312803789180050618707149994930506889227556133580766874445444443110921335706530400989715645158609573068899555958846772295544698093944971526391893011206650061794361709044752048613174611429974614	-195185815619270891685179489166607289392027467702142661579780568070807975141252559185532310328504438821287098278138957568614958133886523403114979810063877287333344318419215470592323476860070824617
2	161	4	0	26125	26126	103683	1	1	0	77486434184848986914780482722944548114708675084663028704659440452284339211221867815554390496253407067940371672578782892730830644704849943105386941878602024015602151298941320456237903446170	-85419698292550140172918906646092931411028342847333514660637948482281899995131152326704802925875101237503001030864387231300142941697205143735598838498542951064413120913021840230289877666178
2	162	3	0	29781	29782	104975	0	1	0	40179770735114526480766574925369283630148656998412220812162518165047706002449097416951154419082071681998663233952730891005601438862894871377276929687924575046018627427530389940831312545978402589253	-27278652595783663214266420841809054423431300746164830637199413313498959845783134249546692891016085781528726449998892838085577810854510744077373070557717646710073115052440798788390171248243093600052
2	162	4	0	26450	26451	104975	1	1	0	1609494213834522589998739102624335811928249890764393804723583189100984519778027293516887230820812621543369753200709584223072460911780589157220870725105832563551673580912406372049050513051305	-1052658520671881091932811020491143168033703265728547161754837339920341762061087517734952522793248259673653293972753835970537713358757180004706940536043695601224334462949462016057924159632958
2	163	3	0	30150	30151	106275	0	1	0	632744555536113604712103879534537942152439049664040098656963389923271246227380393171247117748626502722450943106260182897462942848574720701835712315476219433854682782052232350656001243131941021939786	-594128955543585884559984070861499539562476566846051314005277696666815407197937284148262960860978548567258846030860650618983766675164821452232374252551439666613779281371282731144221128612634099804190
2	163	4	0	26777	26778	106275	1	1	0	32380444068657233140778538247020399868401224467927616824249986847958113966303147201098738821079190767561688970571049354433654469550023918060508753873486188541609464174701467283269407174832130	-11125063024818097500222683887272540561436342254032923318215086904530218503753462233363368094944890701950755552090225601211816484386892399840043514039405936198448548570691351504021909020325520
2	164	3	0	30521	30522	107583	0	1	0	15739561642474423733731509444348230804385827487214761406876139217538092218161272370883647380351846395466381780993744211979849149297505652055593214417661838333802376470013608783383818639521050773651605	-6522759739157059824783170170577039229084068326411411335910120300101830489491006490067408141904198469698510883771507846622343953049710201015499590352457729673124019112456933922092877526372227042736494
2	164	4	0	27106	27107	107583	1	1	0	636201750260014955689110665744040267190961274072045906840806902194259307829538827041206978800802456752182251719963851768727306919769720393400085064473970238395337962291022236597539493513391646	-74800934608443217734479126189809120744463570621286601083748598530309581726216788144178476778949385726812857191661911379148414351789406363586594434828196463028262769523293511669971205801070150
2	165	3	0	30895	30896	108899	0	1	0	68841041639201303972783607588970486320223850554632030321825570070508159226343026514379273064055376613847824849165308733361036308965417794100452841739038756525489445890560618546170086136956527206494042	-337794108082077905079660998711791157343723593725428258849671496312997724234004146150098091293431478900875618176207171392977358281490407162211256818528148086622702832221254241829318200293347621815764830
2	165	4	0	27438	27439	108899	1	1	0	652644400124008011661243202021358530834835182531076194689633681625621532545001917801294817385978862663712070178309254835206507953684542766207212740000387047342320467982491229217082530498839801	-11091769376611197656511410052301213612128666868188938711912337113030949051646996843396828951107834850016378066468580977819837195125857579621313919961279133558964352009281842634536126693450872098
2	166	3	0	31270	31271	110223	0	1	0	6628911520877479819247219198044038666036021255681144623398465984351000164438101667871564981963349107485271919066037813369816216574325967090701201203995868398190202847887853550723125085104708156403340536	-716592533774361793383166125496325202161307993233512884307424572081604364756758651522357770330153803866070031221463136950138417346135995996151847151041104462095675551303631602562647708880638431581529060
2	166	4	0	27771	27772	110223	1	1	0	43385815734775154911839340141613773631069023132420932571245404083519511764305376839330135946312147729488808034508845484663011041962240832290316655555954181753157303732067204686848753730438801464	-148553640579847741838048026761887290804150978842188228666362711005976342291004380794411933770987118600328730766627599145925043488818588826212145240085132084246581482983582893444216625153173710702
2	167	3	0	31648	31649	111555	0	1	0	121049382350670551874075142320631552573626918347894440235524935490699629923138744347941339104927739006479182527202735698218532609350436827230609102017393867377138690634912813177627379055023446510971495488	-12515479576441034708736227224084885038020416161574118523627016728566996096896408208815996320576788375172659789790630235922211828788305018757293751925980026228490611202848403258123466853854479316515307442
2	167	4	0	28106	28107	111555	1	1	0	1277923410886165470278941950349845167642373046361595416744340747795906181213339658041539562697277678007349190721332098572422141511304914246140556094388749949558753093334253956890934642029997299566	-1859067843191013162741522113484265654418908532152652937904769201375623779478573081159325403430594346500381523658385539357180786230570014177497423206981015074052295062232437971112843365318561967674
2	168	3	0	32029	32030	112895	0	1	0	441895097624658127093664470831573977119314995542393580423231564863524790343178525055697391017267943490048083807535884783084034937986502807737675535148091478813187540039132502683696861960874347633591025406	-2002471710416075192800129850267086784410271748997397886327076289273949923803243722119837517438369249525730078832116213425379899642533208328633391719443466094806761695454633147325599123313617552259610819244
2	168	4	0	28443	28444	112895	1	1	0	30743893911131460326954023757363821879104792041966799766513891165166570047290482441060472153601994088231995152684874495826276341587945438152236170889730669874595592563889435341990239654309865174944	-20527893473771960860241433230370737949323245935845719212713058685957304539935747397155449172507241431344421178883981737789541865906390373086668332995871744697627638583082059015558208295193926762232
2	169	3	0	32411	32412	114243	0	1	0	32135392034701535854302066698614885036188512558316556241047955423379562854119744147359189074863010142838868391217450538567078146032583155187702207947578982769121172048175556181815374079491487370004066196371	-12113144593022130607068988263908320619007893837796444858809272702807535901300352889840803679606004684007236357433855646939019105123516060419438218154409402123953492285988279538802530270993128470951696206344
2	169	4	0	28782	28783	114243	1	1	0	672819254969455579566131319749048817384236986856441204532247337874052543049867395986170219692747060356910701795259407868992038435584063257850972085887461085438721898340361485412262000947676647825869	-165210955049585640064728915844597166116198954201475802717013772254436840215787733673926605364372698951408030019412210854373232934706857493284656114447944635951979965932800382362127762800115139076788
2	170	3	0	32796	32797	115599	0	1	0	437460247523668326020825769476228341724992342773087659904957741301990927632548472675865103342317029813248658883939623058229136728190985182883101117713046794956217669003054001143666151744157939730789048717660	-368707065200622982740144058294809884981251283729294108714555057841893440817171773779071538522418174477303540730503930704892592779553605085981327045521695545911410103229325545347169225868434195137533719186893
2	170	4	0	29124	29125	115599	1	1	0	234633123714315234751212508573940139060918105420426802595753087985621585067328483313657322183813432397091253287325256329561530886523725336521153525384748996565036736817114256518264268060719804592216	-13605446128126397075808928699519588632013190870147988447258875966988430697447603677849060996343449095635677157411904524754016347445166845236681611431964330136589001391268209802508420580738656977812368
2	171	3	0	33183	33184	116963	0	1	0	9236259537030609343540038567496689661649325734113867686625948159918863533122416253541122469016457853577540209172053938239677352517773890836308526845203295340530195457509302151392421884936246524992610663336487	-5418959098341422186881326313848163733018458828460656728578281994586979640620859450098023438437958538958658691880963868885381766022290471756533945439796137651246415359937631734220037059927607178228141081897638
2	171	4	0	29467	29468	116963	1	1	0	54298202295259089983045129464406317132355205361286776530133694629789677003450864907889986848902639278966943375172570950388770828765901640565990567852776495133480254188661848986656294239114499539656956	-171920412334155446780773692972714988198590412792795854155023094067877696988348872583774883232575092959790749400504123415698824763296935602367193473737241751183483744010016168701414727031360635588467577
2	172	3	0	33572	33573	118335	0	1	0	263081665224131582773629545926326016801082430319745777619272784645189521871246876809999916048412560147998478716558481734097958995530664118310628658883056447676431477885890128976708597422797090758728406000354794	-2756091158978932383203646155808943184537069891244123674081987560240130446262894702738765986548991561678234833831104085209697274050043476076765587293929679488907968689221195057832059578767541661859851989598589
2	172	4	0	29812	29813	118335	1	1	0	1753368475799233375145265719365403357487587687520183501341500183736578590327479144021039022980242649441610432099087816305076722340269876727910758131373977684713481052576807810802596373508514703452578389	-1944354740933527915541657638948621645775850484764060665848899009087500698942583386298710724841041271323942695837025010434108511417985903512869390943083993074854943580627871636424993393621168279941333680
2	173	3	0	33964	33965	119715	0	1	0	2999174493314642695833295690351470781505708206334944640912830689260411674524972396623295573494578436793017644034043056797991999344172992122133446620926426128508825254764796542893645406476844999974543762288115088	-1853474903549105545088199488814317516196100226059170589934279917352834400704778461050527585356719137703751974491668740170525692211007817418042721012281654163893812956023004455477958529625695098925951105991326271
2	173	4	0	30159	30160	119715	1	1	0	43488048950929882936494906962144809226107230008559702395792609219009059759587144574113861359254093497458897302073905212728768450250615211515455758933614329659386456588119953586155433853333104573607481786	-16956438484400825113489402831244056791961539951467329958441480583966171709004175630282069395185288437630075690528759096958437726067452499384926887698051140151694044722301908977052011135232822666411102478
2	174	3	0	34358	34359	121103	0	1	0	45809896216239123510744709135886442937638926651223332662828472478506270164096614304195022212753514118015927720150625947365363891145640743467800926173978997501948750667493596667365265653993001607304816941698886860	-42577270409605822981969268320019775707318148077596142449209254254582195202813272104402335255321147547842574903370414859783236119554001375384386825950984088396453202250012831674461499741853492854323432390333222383
2	174	4	0	30508	30509	121103	1	1	0	964356272362912781046045840809896788558286728231026695851825897392842899440458480555009685848201601508273273028891047688263133227290164823247841360396295443127575661124803098000629100834502930647742169605	-23730689058381901515474930862360283900689910655478512552199330549440588779811496615979463072459265400069662880198862468225041292404481732456957993788948776145020088878829782368493487862979551589429068002
2	175	3	0	34754	34755	122499	0	1	0	1107887318522531746598631813286103134312371725211317440876766692917144568117176789898475543863498009333977143687191007455266745930014728751417425747168074304794526186175978397865412581838316478639671839579987942858	-498553578144875930283011702894342054293119326616404405685471601103800904212697052328605351402429475880534892170995312615404205398934229000491015984883935877354947983820095814625758147495156093768648621909427856592
2	175	4	0	30860	30861	122499	1	1	0	3937828758960189843248075967669817834672808361542998922490459221833161344087756587807054268869325826429935432398807419328673364965826028105016664974624850427639603354865350147115546134614822923382989310296	-12377897372885614323050654001384975128669839777918687904998628202814938636694463934934450328392162307833607023986505280369245324500364381388636728601370150946233103423152678694269577200037492373522924187030
2	176	3	0	35153	35154	123903	0	1	0	3883816345164658319048489794521900324739583361920764515788146622885258349165691473836904985298400415727506017250996637146569001173846283097438667082610060893977796095750053840822618781667300801782692444975810592614	-25494092268185752708224629495354574185859349675361003613655344526918512023470010245020748734008377673065445725409911524204446807358015922961382903073551126298027825858150941033744261720427171134323799256101620654742
2	176	4	0	31213	31214	123903	1	1	0	138096273212217207834864732310256050579051231755335710399309828820171831836030886927787708431781021533224147726409093948301240570238423586695025517554506832913238364865816310947023223641706591467872533777446	-128623621259543988672814664818544204662342150173118715376379271663390069655144593289355065328639504885655705908931330130368266623780127894596668405039703817309024336795520496581635745039204270936952668482716
2	177	3	0	35553	35554	125315	0	1	0	449378499940329692629331341049751987760955965002714691406539694166886523364616318696704167917022417660324666947960126131098162051674231547556056780966995108870246043090094758851488108444262069611570642195129195458965	-82307628251510052074689089234973408059412146401859598923894814544013401105653888684523033165699224187304646495233620133020166424818839167842465891901019075686888080675374687308725986191635248673903255316660925944810
2	177	4	0	31568	31569	125315	1	1	0	3512343020633074053597123091437787912924794662952443965905258992920307225796564467923974081082781421585427416277312512041750117564478890916545972148826487106597477322577029993833210211987467020356420004053706	-848000362546658816713445773373543754515850609074189770427470760391804634396535098987207842705732934232652894709640882107921627043719688084523980263218323124646249435131133276600882229593793053365747838509610
2	178	3	0	35956	35957	126735	0	1	0	8027585171112634365521697407579865905313145032364310378622141489005686310283462290144318727814051140052087210262658081630796522319125721313954374405762245371001785271241725340625554563957560403403458773992367173520532	-1654340247762692770347217300733250330776846920380737035260210987460006985847242622124459802234814560642216031704122930682102171331735580639415582489994075315401576423172353931375398321015988852019165971567411052869520
2	178	4	0	31926	31927	126735	1	1	0	7464910893776947024777053209154071750915716553617058192732788668842515957014950533876222055457306968914202372373068134694176470943157000783648767201477237117967258583651752044945150049859960602617557876685866	-64527076557925328694478164885166046430612949332136286883825355921524294268552813957768614331254188064361561913808331945680949411315207215868829856091152351043469528511407266333154863111999648367088693359130400
2	179	3	0	36362	36363	128163	0	1	0	14951933890167253428653967975318744376539580210456891726178348223242609684745051974030300132679457110247704127146512139922368566212822414936358281546941548188826412144461997520569320991358247455778916837760788626472882	-162424313166223253960907282370369339962510053635162269713558136418777151754592404490247584964388683990769910619764801178518139871560128548490821890656461521155319437238514305650915837060222208580626084635579513804296113
2	179	4	0	32285	32286	128163	1	1	0	484175952120939236918788046543422617659368558800760938782729806690280132918556862472797492576686116031776912990588367488976895451012710477755822478738820013791452627353316981400434139202581632518004135793969690	-692782713911869628494985261355324603562359665662259936313850161466935245416206863775674984127745201176355941402124727366150544949758770111140727056865417492971525017703360528461013025018833582212383902671311189
2	180	3	0	36769	36770	129599	0	1	0	1960313747982369372520207238300983611596950219238921359437363095578403504661150508917469172001829410565113810047148448769480504771331586208741533947946050450450784473126217075926260018472925316868669341967746610780114585	-1256124441243816704772707432355136304359871003901114641620080458424578828717526341312190225033962722344563280374137788890954656426872463043371152287173328239707794424403463493670881676653874335919927171171670925146059296
2	180	4	0	32646	32647	129599	1	1	0	14058076657742331578379292615925401613335027847095634600991398779524721678042322060956621506672182771943039835864898736306002899623893659096403084075886474215504883148783233502395663129988472800616550704981317925	-5184116630440982590074331358083726401815199131558426229619468028734277307680384172104934440917369068242523428672555999049448540262413521867346039888218781419581581649045944627664077148551817872233314705994247682
2	181	3	0	37179	37180	131043	0	1	0	23835037652415639580581468717037789410301151635202939159525224867438980989244587357470591772152045291533334124728917486476843110695702232740429741764778505863636777020548935662448003413607579142106553808419535321055043007	-34842743425170327430627540410673021880508229466885034499409953608086071225419020262592397091297664905592205857264984560317495707020730678776579085963214863876668445899382577138706143601498094909598221141624550074818029260
2	181	4	0	33010	33011	131043	1	1	0	19316383153383261015836503915900637878650842103146426226082778664585131259460492005175126699340491139139881845375985493802203603490699097108173641676994767883478086411313182759777313541007393853898963170879918099	-298352730746151532293590340146032170909999481002694253389822934544215977128190366252974533915262995539993313136573521988305178096765715025923393944254879945797982019196236909823118763224181400006020178042193152624
2	182	3	0	37591	37592	132495	0	1	0	506173825440955505303430143965495725908859065802834198760109638086441836164155335983232723825733767804687242799432746485677826634824168267327001768462724355864994544894678959023015340248443836516539144546542232872552236305	-562063460908409453985787774733418699917481860798404983862948010759078011821411049501786011038480527232612523621645696267497658346819162557641788019846967891842982971142963381765520267524319472072147870653295422876116054728
2	182	4	0	33375	33376	132495	1	1	0	2077645539888270797127705174690457627489691477646262964987687823161489861054523633816869856236139341202133942526900146127264713813160687497174102596702679357332087933674266939816129770627616926212548616286853012502	-3116105777720336543250736762558588883360366797125454197171663836796149835907967015244823854874428331268816111924425980556110914068522401638923232800350180449190819155938718874067839355962676012827366088088940509599
2	183	3	0	38005	38006	133955	0	1	0	15774908453011338860256523709708176843586805295472184830425777342155618252480465813530962992874471195621743128629647042551382000450756148657096034818350488557424651633851184195056309674932809236972492657996372976815464483544	-3632698818452903116808903256807754637729334383539076062257519026772186896894491695573033037577014911834573870456472399235902907238949396195609663740953221582659816037323812258002380225503330603081493665452778351604686524454
2	183	4	0	33742	33743	133955	1	1	0	63769989538766086710550803260931708522455232465952425525215918031601901416289763909212487470577717608668837090137314575778310816746000697964201992564940808693757046754037956327867741789435021033507994488490196653698	-21148761931999891696951923824732064345172065434205332864189412030228352815385488443285967069343404084951977341037509357326774662949848868693059794136517285236499096214804898394254888042820002085093371968104884657758
2	184	3	0	38422	38423	135423	0	1	0	149666743657107500272542760530865907724735102712208591593135412622615849096876272880381872360336858118482663289890490819890978477953184667305141211519109901495982481931961433816569665354523977066825836832777976341016259053916	-205020427446384647640492494099055200172348157336976941467838239408305016639808447319120237854969477173410870086656621439651893209485587607314659286640196026677738182623515167523803576763748503885087264619984712346234320244795
2	184	4	0	34112	34113	135423	1	1	0	157836828851576339687284606122349338531436764597500624633397960014297853185472891727762592054610666239875191537030159887317835975663420255401492774514321919148156839770241874994870324185997483257946983042241905821850	-1243960423449031170720941758854050226944633441609050392332074866515674878762572173565324064938951664489307727905629875839720898521226970844267052873482346154441974877713668582506388930792729455004478494695005575169338
2	185	3	0	38841	38842	136899	0	1	0	1957018792697144091591161163058488665953741286485741060634064234154500341885964449381613042801909088707534139593154811519900804184661886764353080859618903185588481922458801514779900177241353122920151378169167904201694420319679	-4511741947540924535464666792761967568852887250295989354961739570479869904695524304597962215458706029173592584639224770595271593680726294450153506174758838337496063729755745119324271626327987415853852354315126775973589113796382
2	185	4	0	34483	34484	136899	1	1	0	11086009508117980396969826491420085147751657608781346116179562034811248520244918030079676073968885385850393241202369106346022495528489448530766070123722656340891014183431485261878241937752488484790413559330395501459262	-11834343677218924499686221017151219113905146512990509652672980498052781144414191559682862773009720150693878810211402325629866726682526961496813532737928325815998536617853873739711923552186703313882313896452070985166414
2	186	3	0	39262	39263	138383	0	1	0	53422963013932229846434581695986084543101440701065903531551312462704738882880495623051414261367601237441865029284186320781529739337282823050394702646408800339301173940341488689584241442702209498817136759417778023739319968942292	-64314363058527480765092497198766719862667340717441210559770879564116179269597224832445269848497174152195877164841394890927694043926386578169161986552323173494280413217105698132659540686054133944715952370925329640351080510589171
2	186	4	0	34856	34857	138383	1	1	0	324806181887021032921822814320929917627858969566522065992230340240110900902547414129584511513420903329099326911242858975375779901049033670557675776399337280740934413097744837004198245154358226254730083275286797909332456	-49971411583299443251898395609346399064034218978774233082285841074213401240276297082200796590915049351743029450996280632314441002248224927498692522068491344405826563515587916449423589537997908853097917396533603172972012
2	187	3	0	39685	39686	139875	0	1	0	1874675541751713791234565118385724486947513664553941711377898826873426853080900602785817223866325153647237214211052357976992545865588316976598038497574705539108509996193770948681513683338024035324236816235350285698466109262951849	-263967108960467494335719680106807069015112939397142302723101499542599188759089122284125613379794009168241812667460734186442930612959021131380625714907434306418369915508990786190640023993580803956194813739805494069943245880032964
2	187	4	0	35232	35233	139875	1	1	0	1603547161218957458966390861695336104093960859724656769742473658253417230656649076670179262067140939166997471806805143401119313536269450555463786992177456160257558445800068768937145417631329404983784503452736952646248884	-4582599605635519261560485716261974261895432413126810107111040767755421602919756029850961583910783629562570061581533398752971752483493181990865731393850994629633582500386619205666673433128620716012361069910598139311420028
2	188	3	0	40111	40112	141375	0	1	0	22242016357519786284464511880344951799408157511472034577142398991632672052107174406361927594947021663966144172372537013561942209133837139450579757909814578924892601306435218473001101161043560109343921109359531384046194013658804471	-16831192819653696037292323292488770616456062730086902188388341617320169129606059672067218423670932175494349937011062756234990603699307851538469486378892593398738298879620853865557190117151439627925916311107410751265431121724579190
2	188	4	0	35609	35610	141375	1	1	0	67019832049126681318617448050452555643340610254071163693650060392624001045372081362121166021019838647200815802000707620130688029201105162984917444097176926330945722872004979604180195192769404723297943489903585501299668498	-34135058020909357571770975899870935636162019733252784595975097226099857510847991175631405078409128925908334862683039569766669328637772505465130640175406259720975059528815320502836466600262729899396226483201468042041362856
2	189	3	0	40539	40540	142883	0	1	0	379974710639324686961184268854318202771791617179520515607542110000570279310350297216454051600556782053749590552566471765986468243899614576761070006080709681272457498634980789631198836304549899999546289808419559611258445276934904848	-332457102808719764156862970094946718193735414893221570983100193235315170200257279662257758679326682614341743276792742236954977221819934234093770541112315809676938005565427815024668713372204378687370118115513451609125038689520642028
2	189	4	0	35989	35990	142883	1	1	0	129041975002921262829295967889215497340575679286085926841879435793530965597658761964129719154065483044261372170317126333303765826774873925057768417835990042340173655528787646085026243551161027562540199358291026796242944004	-1540522009394104418238168936247878966033351433185063964525639998484319562960849770462822186199385825681627692754005053294576893618738419142012834736279731179893598383929048254269371841252933409198716876500333741868177641436
2	190	3	0	40969	40970	144399	0	1	0	9965150929694135258971488776862150716873946901808089946330049769738841220809476541313318318753514990355018241194372146996503783751938056805456282311828245774231276970472279677381454593733082673012144255716305772472833224307244092464	-2999030816160752249497487116671311196394151318845901353563506632091039131824503414907902188149262019163035248272956699161021210009385503297754491449230838947875790010947214172188115167739406250747157470549146081480562693388319367024
2	190	4	0	36370	36371	144399	1	1	0	13679709313692391723299736325160190671537403498718227984369912382772022565423946577497893044677261737197182569163567502522749129641293603303205663996939148479381124694877559611406873964326117868589741240638245067010418980522	-13621674623915523134673301929750240665990706636270274989205054533708904318736045299487612906351301866840144011800291334112743573856862751929282621927327416435660797662601676563722639082299727235570749779166860192107311634404
2	191	3	0	41402	41403	145923	0	1	0	65138755366250932427673771558768365847371226733306147774311336938236951321981747280840595251436543738857118906548365318043042063301237131392473582087828701386234255212771599049281065789131028651783388712416120687466109762006247573006	-172116719973785353529749374823858646769923466325499196508779972448738931892711182127223955998195296719413669746047863760663871652463467663196698790098459369694940231245525952672651869471011894452304087128487526628050656108449029471211
2	191	4	0	36753	36754	145923	1	1	0	418379119365591644588026932151137898764216304486084014111886484426521837514488229437223349505830520659759776740723411490331811267736421671939390452398193426051930462272488279148388672302573700446099455166320573740721336458570	-28080642899928455213804739756779427393772251453411426932425264560949460510246330662950727419419036431012571204691242234767371333414728546705905056407145490044158005185510228894699994440892258638602124179886485248082190583168
2	192	3	0	41837	41838	147455	0	1	0	225371085997602093625707475989327169577567671303863902641128941361578269187411557505195304092089938067524322312719980565779272814151285714530995417511547792712960460473665367413884647522581710609910718400008261264085598074537254266518	-4107914912434719612392526339091739944090486156719071726163376952124563652617773534406655813556613972037091233346032225468401599461199194549734119857161373463096842000871869682770785387187309319921137488949850327541600978037580378081244
2	192	4	0	37139	37140	147455	1	1	0	2814797446140191713444351490552328644082535010447190431966041163162575659983751531309083349062185784782195139500714369899639683344799219046363971143084215422663217040331532518007853098911567872257980054799748683406255063745262	-4553538119743427166545184562726744131840903094701913637222466912758492517134354459143458643436756359801816305530997937507494000752212905386351356838883424436075290104096876584125735811542043736802333618884356807515789133733451
2	193	3	0	42274	42275	148995	0	1	0	7872270608435496969770407220064303332702416570013162138227258855016678847277065302962525332101385528640855572606389741452252190636297034207665105157025304393534597392966220572731344582824312831878885741581195256535577504322112157440382	-71116126725899695134994875050432696165609774954955591268519251749279351375846706150525304674107073586479163223529041533364542576052851520004933791285992258555445147476229148777262223145252959897079795179185838760901923236827531492594943
2	193	4	0	37526	37527	148995	1	1	0	101069287790944880913684847925579509007271127473234494262404438389528408695586482824989572773645197223383532403148039352591314287820302326254492597641341588974920945056327042180733835906541929248259821589818705755916722902972395	-19429438133935280484319706835370236936963786863382327667241074927088133392074025535042474675619750419501266641878454455637827106700492328811091347569550865844500931975850158622580861274886935776601764126867608306412389000622918
2	194	3	0	42713	42714	150543	0	1	0	600416958933117360879693560019385436278295681059073178389274093515770305502807428827336379468054693150185675081474500158073909354061778694635410296386262527941609672249108722826381978892199990430225119234837357764293425693937045295949556	-836617646163526742325348433346386242395913400210913391146420320402193853893949061528709944955172469593817958861576245816646617148207763974105651264850977363091884166298322601482255026936229412068980154512893767794555720262956814829410808
2	194	4	0	37916	37917	150543	1	1	0	607021483178051170318104021703114657128601303890363568096922846862137442875792434570813561422787990006276867263117401926385376845482325800316318600841904441349837518409119331841454506998164358456848515057400515006637554724129062	-1381559708354960072398190112732359249243899564703683904789592415971257484700178162618776365918183569559114172428443514990568106032571859075397328198811145662638015215047663461565831624223373644147003675974137205864342163247166324
2	195	3	0	43155	43156	152099	0	1	0	219543766382933516277973746240613151121277616290837112848351584294839201246908775699604169810222849650343492736559834277631799523355107884764958336617602960592046309750818666243472505537283780529662298706889020166962074671834576628621397	-26070438790990445214763462491892931439442947194023726426813697165752256176602180422868395931478426855125619357853452546485852910084822406687820756041752891944643958506474955875736047973368240334915729222601695992315900775488164071685142978
2	195	4	0	38307	38308	152099	1	1	0	25459646640981430392039615791521377621247072587815703299849293843202448768587332838363544046334710323668004065608838929709295186285318425167653095837777161550782884299618685540653242513157330186208550905421799449705517613133681386	-7061976057336227271744728569540066537651176270432524375612466649443501748293677291982563976620850587533116729204005948203949543391897740219330582082370429671082991460621774025840357755515764374036216804614238473233795874344380911
2	196	3	0	43598	43599	153663	0	1	0	413824811617878141194392779408828099329506672677074797634275661689897806986864567816132954536187183372271898097483339535370857106967098523441477371249999958215273849089744844163367585510425562395700984851573630074029068025910819032275274478	-62641158213145382019213929585524013951506332271335381961728398224054905488488898868109273651859707125353623930280989811384288024729234243003164970767082959482505274035783921672576506129155954380005270993145359354872583522859931251215525302
2	196	4	0	38701	38702	153663	1	1	0	145275390478685684247718326201750267666183664130171605297710734529441536011924953496661212674314218378224093881915072082748236195326324301184040927780142362827858608983805365889040338217998651175928513611629020270659735154614479870	-391396095026154978519231565244640094548162377885682605456629549339804491611392406503373342381355373667865154825739418298574148850935567126855361331114173482838689138720847097647755713880893495336222359129083638498919680717219976015
2	197	3	0	44045	44046	155235	0	1	0	3906321905734920743371751855872878142926240601412134858361690545134820507444174015625530414840078615041311684664082710094337680042470860249393850480669352488949738997361485783126958258476504104456146971726699104529520655882870327615303139	-8743970105384389167783801618917224367774828612674252266515620227241899309266777970916387965594771967378355729137209998757699367487599254253626187316532503227999846398472352744929244190758337281098611613674061209243691565432886418685693414908
2	197	4	0	39096	39097	155235	1	1	0	6752428072563665227432764331499371702982400048410086193276222655320507590583512748650252562459229308581477653031822569548546346699994914027877453080626373655338615335142847427146178653210761091394309302092462425734332410305654082678	-2024723230618389647864667201750074473148007757591499880214911539959871427894404662602087995419391189284713524650426895086470373592904329419935228224503522265529691248180941318858380690995213476189723543947989330403592732409773435600
2	198	3	0	44493	44494	156815	0	1	0	63961744155749787586799217422733746284260522385412403385853783489576549144773170825026440738513937434077691031632309261229091221551344303148668144060368257314351571197583538878995170963358915399351219377411527747857856806686892023419019102905	-95155718742823165692327872516889692866339189747659343388581269990878591227468815696554764390547879111342700659617991350721619416385413316762534487053553257502340864360359067232236893642693065429435649169935425472498376102497115228333710531920
2	198	4	0	39494	39495	156815	1	1	0	40307783946765699027900066456022123042127550950734946703452765308285873462383159335549903595914475141812101017900781310924199567753676725604186204973713557107773392673184343192321855924752162125055645832816686733083586603959416181501	-104524998559908712221713801585810478085345520699734835069082123199609612597655292794344204981971096932766000240925269488027889952418310021707423179520278429863910619613664463369855158507935293375387579716750853275232741501493686129332
2	199	3	0	44944	44945	158403	0	1	0	221004959168013234211254406110068420182420304257753711474437320550936105042543272120947110773058139888815367573884384869184708426800778445410433818653746564030253654096379412396197666897166616696524140559755824949943890198436196195617328098330	-2689077895321898823716723559277085396574820612065722412247881815885958626830682137224067246954031763028450631267546835732631822353754873779872040222740408315294014488868698951467818965438714397864866406622757020481012348302432437831981012074650
2	199	4	0	39893	39894	158403	1	1	0	1890627398097820596214332980442431700010129799815483299925855793064072523817082887609662274926881423387032809480482894482327185152304872503999155847229848385974165700583813843233890192191475906562894018920069544041233158732927417714504	-478172806270792792614696109035466942790921466038007657966977206572429765806167853167143502071616748428661532548322363220970330609587127457435087190172209675620364873572960868910795971275097826729043492084389362053495507143162403315684
2	200	3	0	45397	45398	159999	0	1	0	1083084987843726885733327300334394866814764827484712227459574106052676173254595986671131285977444753551951696373965326136535765899583947316189144853737673483569261955050573741269536527023736969435237749528570038320035271051124026370292358503703	-52037499372129446487573538503912382096210372345969168304877420137382177402021309665110442382566311845067919441021314505778620827392383809019943207750942238495358372930574843656353420999934107356321126925604165573564681700227131711248170468755482
2	200	4	0	40295	40296	159999	1	1	0	12823704151226548171660786929520634899052652051183915883333798139159157496467537503162599012949974579533102804351452384544529547376271211976713125917076502452642115834510242924652640276574434156041483679106333828670934106979487784905922	-26262197139780090514485057595252503332272662296872765018012838210267351545005533051266490551563700968117820981564143678184614527508554736959785525572421725088236923940162674257479966329282213094313449302195398081964178811300417230067832
2	201	3	0	45852	45853	161603	0	1	0	227433304302173041951175045339460747109552206560680504900673352165759369920999377915758742755939825849098633920315216313357492795556389133512165563282702348889213175546074319212392086582186227171794282325199243674249104371389000324855426526902482	-740405687406358978289367489135072297156409428111395334681401890225263492178729301423383414783555965128663252419417339873237836992381680909642232819548838800358532112672912174519861640275957461549186988012289873720600792887595745994673446634916400
2	201	4	0	40698	40699	161603	1	1	0	555758805429673888882834530929695816747236759754152680713176436594556201242861583173851732537328931842359311977938060525330201086150744392837770706464658890534841477560899492387944418948175360468203466364602387380458230500987530916115726	-83531973716441820547120033298088930210649703123384992632126799159196306437752064954576347208985747337175478623865514506750356609189611708222631660923400211379336940846769408458026738566764855209443733859970670233893022916039622038987170
2	202	3	0	46309	46310	163215	0	1	0	12690707570838460335543598229616030195715210539715464061247129488501370548449640271303078411424073247771729188628341726135970205225819286490025304297544999270765537315420597677669297052056393190202695300285095805302783178145041158711583821014915107	-4910295711951742660590838021860470266023308277048287503345040713543021367454155872846821963129171984990731930446927859846036748902823784117053903137293805893075000349155802419143129449433451234286111286053704552674238886704314642039567034986115802
2	202	4	0	41104	41105	163215	1	1	0	4431294546511601299070152521580691231977901123744027158341196180041047799391429128885979925170937717618748902570896979222787803642683147990411204374381221823487809291635192096839814528925678710561486576468143816887916101112886627042274366	-6116699836595538997376868837863270418883311577854238025300345109822916150224054368183285783473244633576650827060268552668893574818060167298777101002507093841206313774825366785704983929598494003065523443562254400080203388924628197661142280
2	203	3	0	46769	46770	164835	0	1	0	153785742210824484530669525743574806549139638254294503147017675168076563573201224034682192079816827797121530561541361939203972448113202842675352660307230784069303847556206756580695330588587132208004352371581644811739168495264558445993769694098452358	-168024797526949488860924723575934923924683114907359004127260681694692396720818837849216815085685734348614167606303750004388047568072283397717947251770196052684861500713964349008446532066530357645715965700144073382396170706799406257668383208704640488
2	203	4	0	41511	41512	164835	1	1	0	169595682123679587833339262997904348145884764513923384791163513847149736761103941585517674368448296524520126849593355700051900991469745252447943795273493950276796697156124206889870949173453787703109020776935852093852286758960505984539198436	-2934532750963876328680368825531361996805149662854903719986441713056223583855108312528079145574581909098305818798015041939374989645160538074551811268475352642726878230642564044373766206859307358603782765815838726678681632760307755264018335
2	204	3	0	47231	47232	166463	0	1	0	2970659645558535589173990360373838182767845795369789219814855555629595398277368663943141648903836121732648651154901908973530236633061864899490947696112788563887371940568478774357332368928491723545651212024614208067161038723866527240312496237010460267	-2902215478756932906117861654523024414401375286950521700902006988100557167515112716441482656785272920711570050177319575921764090840108829913484827421426846182429400348076291373991321765150465506112148812964662221159240920963248880940727886577214756840
2	204	4	0	41921	41922	166463	1	1	0	1578290919416941275736730355427593440306202608613507089973003091206836011675975484295097262423144159170545044804466349856112517559012803215394738218851513077367941712441568509745944204105740195997108837228175276302677293596281745393710450138	-1268251215878694568444174065607294353558418978298041328357466878944267085435281276717677614493531965570253853356748493885806117177432667702996655089826533878914575540012134341870479309474795196237834745086227454980272346213075875647467190135
2	205	3	0	47695	47696	168099	0	1	0	86122050825754074649513533321990768668315881044691799491038112121750771794420102143967019789816038205060016461094241015510601681462824886490573385788269764749370000223913556962922141085918543574174145859022945696234409202272674329283726281552927408542	-20857516141642014804077487931725304655541775038226483063343551761759295689461847514065994432163728493348907159299433275178129533787806752498862999676527139884087632579295250401006857381098190034337097719103681558813537311549249881265600777706852703470
2	205	4	0	42333	42334	168099	1	1	0	6482286378446829183599518859003515968890679353944932752717082515101910973251938672355422868024309837575734653844546183435880373551075293212486838788469992220194804273847378072778137639789343310647727551119826281322856312137993466550036010548	-40480106997307876226374616850860233304564378963089241457701894792052860164492321776035432224550183972974448764517494633180949024403425299283697320670868480898405872148061547622833982274964959316143172360675839360940260572311479631629788329178
2	206	3	0	48162	48163	169743	0	1	0	733756406099102583691512554275602026119010815724180713025235191197286479084717371161083146498858909928978913385539570657433865372251700189211075795240404934269497729732102938329736319886828101212145968859969750201714549479554511781103851965270733021436	-1225267020154622864447452466637869319733221261761925795074554118960946610321757187210745526109191899341855158819337237206438257400056979000794844282060866442677641204685578135503164140222476569812583860063760160840406171573527957303291919153461781474028
2	206	4	0	42746	42747	169743	1	1	0	561762048832882345280818808572441362261294711007778807028733367964871326673940722459749217504476413745965380482839067725413473257650104916577334088072275335645778174287104155045475427050518260611592151951372757998377829141971632753106419040781	-206420881449431647991406218117658104904616937632889119404711058611782958826976000443241779280468398419098730684733874686656762618885379714077210651406262669186757599083628700205020735761281691152425616440781272498283593912535304539174416218956
2	207	3	0	48631	48632	171395	0	1	0	7716444294421410550230020448706837504602687741050467948942038168777923908654047086780232633851328197745283650520386754549824059035743898661067639164147292805583036928630376254647787419755138488179139058411622977142900072134500809974500508698851076861439	-28090855584828295320135190679029394421224194908451816375207386859619940755614698724218491364425166783841141341770254206010364146544783507433986773846820202576828638771384204549405214786945327859656954622680265428152310441712633352998605863695827170156386
2	207	4	0	43162	43163	171395	1	1	0	4249529562015318804255848761549130971913148272607442329738760279729330893504435421558097688169058071537542587355973665138928138553422693139619234405671113539700822893952816376220038239199131589037942099412761081961702394158536670885884596204494	-8423494932152510786819613414112699117511476600427793317019533258242099475208918112082741308856623830125357857283156292681617378533415507959129212034510611114475261989229806270314237798833746898658490505463443260100667388714873557586494225451192
2	208	3	0	49102	49103	173055	0	1	0	213600366684004361049836572038605083860536456345457721313395799640094034004431651319780318710856479887757725511485781470773387948911834153029826493577805179755830362419598551109627653652068921896634416007964752707982125060263605421322638802590943295808878	-439694369044064042259039316317582007091923601067576753769228624484841048042161032285101125334613195048096077974199729627127395157563801384639070505545335949702990477729379679476983734472770222705038815304051593987503095044391839922740096537140454477434007
2	208	4	0	43579	43580	173055	1	1	0	197101420170581128551287639705490445875044331596252871960093281035296101110264676625593475916786516401377580606248562007191365495666387050092072633587218155489731685802675427029128306765912849414629717041520289720281261254528117053893408800027704	-10204746953175007467149896267079902459938446903268990537580624630034836451328469840772700327131903413901106795471651677679078724174625679261144036996672536609791257298703696876464046740248506450837654509489278731483292427340128758205601646423418
2	209	3	0	49575	49576	174723	0	1	0	8442252115965576659767157094952826677758264780820237162043376923534584755467401818291787271419579806815546086781148811414147382004594811758454472509412360013535490123380810793003849533968802880830252625121444495044667422189525500571669994121591291682092661	-3455459090615658342036847590264444105620014239707335036975829806002304556635852110553446529532910328141667484094287274498898984998226662607598971065613767884764862314028153837392718627236288545781844971054956712123959770835286170048626940570852861329194712
2	209	4	0	43999	44000	174723	1	1	0	1967162086656219705338832815893562091533626372096807554208208963240108035576388042803720842770375886013081918584421335217268420534172926271361508553615525613037986599334994300663336273040504561931141983890971250286895694501485078386674797267659586	-1452726121008554989775537388645874850081927629155480229381610899490893001184567942356357717340816123777503924439569709406815457920135486624900900562415056486220790686692237512829202498342156308550143461398754850670011173561864789833798506137020707
2	210	3	0	50051	50052	176399	0	1	0	79054664682333973459388606277178887894927042340820730095849495752190522593283086345988522947500890018331494432420836291937349711574203734510053869439490107535195643757563145826636619046698443405957295335866459466350937926961328975872885270853858590544029493	-138748486062762822041451652077409828295237915354935141164382567072074482501295880911021483453134236192673753851958548595227372761473577295418515670192863908952541956600366817751618588991330539574595934871278548538683691599327769646282231869035504645174682134
2	210	4	0	44421	44422	176399	1	1	0	11924366235155769045935690313275048354955430894219588999985785620445955164443832209589434754997566023464499597966951109209221932805009749682546872433557808953320577659772535999303570273353735472752508333980257660953299795361079375427271124776170044	-44490546355247065196766512943233589997161776660301423064620083137101165468701852007874526597736011208423287493863224077613442397850336533531877030827082815148595643059298457260455532628144628947655635361503174816692613771294343299885077070616897562
2	211	3	0	50529	50530	178083	0	1	0	1144070638164855917402302217083446662600488441488451832481229494231569970951371246821889824767159568619963616125051032646210351046911016982602591957807405948606993737882272104111118706362749064968349665524562493837444000231503888277966570206948520171616427748	-2835860080747807395256057640597737493857448024731915771018616240835584579552410996070493841813237552850860510385794637129889701744112246373242106116386164315286337154660580098496234548968869070734178126705649036245357392648834645776612828151753818301589388594
2	211	4	0	44844	44845	178083	1	1	0	791786989712723216868551480923224385797813637390867479964365207246993285890275233212086231710007038517461531001123426237920022444518057230962934115554733076605520736185685113861003743353557818733870168073804375820370777180467199580369456647277071930	-131095012250405433214327672533251180742901515638948545978171317906961799885415245007511546176577412797665483268988431430937988134871476755106271385275502610212056590605819526390437559281050248898232402527119735733002478854421906938105049627827118914
2	212	3	0	51009	51010	179775	0	1	0	35036891668333161815958225810043729941021943114571029206012759940163391168069620567653509232680600478540079695352222255282145357869161603895277673088193703156952299857479382092496403905305007045196881715524375014922141953428722976146035053448566235454462836642	-37558509834235670099553890454417450484553293352234170543243831436718982542953963070562455178249196102616158749034686545829568864597698281440490400011411708223910194494365332906298120817629155409258712856116307252751266550206618535224580524505045134328012475572
2	212	4	0	45270	45271	179775	1	1	0	7830563850151868231227863701950594067596466036294466167568474876024536876646279884791745385001678614564702933163836312715628658271122318732063396301448701301231486301926214075915416123976339872743973785367552574407558825255664949026505930372959568505	-7392916675396591999037384478646187863016763470938815929846855793232696458592930948561394548712792264083339529098996222120106227326245751985348986994298243068760204940039986907449113241687705900303282607949899604061998053995074093660958842259403584352
2	213	3	0	51491	51492	181475	0	1	0	1255173125368196094964047822098978751075788911384943173784371242099662905866751859311089204483592814570604733305699334654644585148503922247651995849449522487768070288009287241746531073563379857316669182042926097884824308174558100897206921430169182763003955209824	-66655650908502765469169064882036611990913351650167077985977806024317140231817133193391489173459033404028023299413902490825636661822486988973878602639531931101722663518234230469980477471929131536862453312268875895829096508128025216387784852031015153973600117748
2	213	4	0	45698	45699	181475	1	1	0	45779129115243731236157022521784205880981220206053660825135060568889647555822791665653766408931326064981508976968528141441751767100734387117857840126908031135077546331492222399111346149356893381108281604896687764428267343504920512466355709834893712674	-205331603361559815959976103947210799996939727469273842964597410332193428677017745357881072198031633182016371019697936388160526000411267196714503688779131761918284760892855445726123893685932813742110286109308313833053227876391544911601456764373897035298
2	214	3	0	51976	51977	183183	0	1	0	16598925310297380233459190143424172540054535553470585139516315926144644916155532269684590393996072114968846123948371155888628739651928607217697450528035025280935312738316604291762140206640575274737325353883939180455964231583265958679296172571877726367295744167066	-7591761832369223126713962074833685616742101764326348778660863889755884677743428922088710992801232129393058908522854984365640872898285970628581564297614755831041890119928072389044902559378545391458417708423167915384822482392648924787892765156831408849810190447267
2	214	4	0	46127	46128	183183	1	1	0	3535020023293791671606018449133111062677297791427922700375601273655713023152218185557908714708425018480699552553685137588030082315149555501575716647040934756588105467933461316056029563481665766570116963561005316223462155690294068360468293843332130968748	-573055814234814932880642977325927693725877427106031795365691470696802876750290545546550757488742106201499544531856944344259886119685921068207112674877455367079705919395505695767040649962511975481753430379825888150612762035914989352827507314486064743674
2	215	3	0	52463	52464	184899	0	1	0	306816100527869868401368044627275931560617518650145201806593681991018367175056323211960086284988944927575692673928763716325892794768976324481965385666946760356951474363550489587312746479383461976228885744440771551668767123721900789176782928030559171868426108172621	-135108292432777799481642945967163897152370058613985804453600319941347048771336766847723979960152771802835498433168648465156866144109390859810067421373317231909971657022073494145229633559108417069558831793729415307796281462448082257888720620474129727153641613160522
2	215	4	0	46559	46560	184899	1	1	0	37174974352124239952440696175220653001777541945360301621261099611841982276930883650366708398603891879887022435572298434338251792345937617802367363231240050229489607154434771043813163104346236696117366423238466126804460975740688588696635726996073190084920	-30585599741538057229829812037236691389983950207685703094407058047092990298443771671733078489849043240521550121807698413346260597181652484790985234761108167896543679551069036293977111657150295288691644760217698071442489173492349810638251342785251502972481
2	216	3	0	52952	52953	186623	0	1	0	7848880466773802547056592994571636564794219593923872129474919154977112801677051674801765290799737947007227663539745810926000470919529389301597730783082732080013720139633085485053401715171115820391497233140883979265172931438668676655368900975076040076860782578690752	-210197244583304000112486729134534360010272299737833411756017782975970251684748482602217523309241110274228962733246703475600227406711095780960349238896139487899189473762933784812459342443079634250049040776118049387466700526761109004958844876251975378618874987429639
2	216	4	0	46993	46994	186623	1	1	0	277255168933503713120677698317323456018583062839598274267235994252934595124014054788675834007752390687087455250199200457234213093804872594828759648535385098611428960586440802569241740509230255986394669477410398420191791632641884279088869522702397560329002	-840380760514012691780997356881743061910293134962003442024317748757520078638624079158974338454095364877754362417318864965569005058566623337327102448344961046397280736139751534995663970705449228182267001024854873511588133520820165960397656301330737837220093
2	217	3	0	53444	53445	188355	0	1	0	77263826420080036421233587146718114659618068340466846507887543513304538142282134723483383013569735031267510944108186778475930410648061722342003908837370735519426962004804874736816266057522843317101800812228369559893516956342082992752364050578084954768523734035255842	-70440621602323296389494826458732859398274505600602526771158498962166431248186641191157646130400097155720113038029051600262909633766784491862512460479950551157714640353795312694294517875540339750071504202506317324285760620339495053180345662406221175954061509412865565
2	217	4	0	47428	47429	188355	1	1	0	17524908131228752029791059931639756751594621344582807279782924427664379756349518205887343464131039893535644477057584290372622797554940088328928666826328268379784969592655868376539341878404997816231342723020628254605195921706372069452965212614788781232228787	-760090206747349598436013333286037933939734921424290406634928521951002552307415421881481427382914082541118496009553113976017603785489406485427420648994099796583007002527005397929228333021287357052996089634826893170781560076210310168406019248651187141646762
2	218	3	0	53938	53939	190095	0	1	0	929686475503771829487546231884433291460209567212433846859763043252688304080830322726721299790876199229549728310902787164055374441604404933655161671273583816143878617126118580083376033024616714301769522632201923523786317475328258963010774015357695091138593883543215814	-1772613947190128014643355901900898270690495242391363436954978922356157382791530940323790061661024931108679179875155593266026629529878905710401460232616030068593084476848304719331709177934786245353691619785738181881007044905252860220013403642266704462179601692940989117
2	218	4	0	47866	47867	190095	1	1	0	204483841729784680346303901433949132890294859852828593928570482357608972970057904388194893008390108525144334201801677799811446119137179868135982964875414702606377229708366759282595060480976473019824162448112845745580382058535460583809531222450170789167122720	-97099183313098407572447389715943215895512212316364352686119475469760242969767859820274703919496838692655214179674577354683752771055278200156594279345504615086769296084936534513236502549514618609452127461936359859023223497976797003362073153348338613890555730
2	219	3	0	54434	54435	191843	0	1	0	21505643918461234557500790450514072388144099164716085135516289138408084655591550327325389592510012143754730023766727301253528330398566848794579028378113863836016452802390121442790821062507325899519086400338825954710564877845477101997847573473330181825536870451522991698	-27847733608195212687477959897809241249784462112583450876569573447775608719499779777330031791288145305852644403105461624931145915866230711519462359560193976338903526376265362137461490883644620792385652604303789286108168203871937136038403605473090070177031679285447859216
2	219	4	0	48306	48307	191843	1	1	0	2033502772510387147624514376152364945363144169991901045161010979111772210809070141996629116121381476779370554008540785636956069593228514604699720076089547206081858526418204295357439086601922559374664086094026429593114047093454342723790574562131742717488181171	-2940482961233223206958998983533028819776038270884342051111758757283812858749697734221460533128352378947951742844442466303429431144007593501372288120146857506630178212573568897567077306126518182436847126892324268220415185373451376198761895151713080034136001696
2	220	3	0	54932	54933	193599	0	1	0	718712625708914067017094564827130250445738841205693380506562889744540305345093440135409774103826677111658226822257359448909127139580383502520337645182136460971934955299425722370462581167929994069939938775182650205327723082370524603097165046537049602800262828164347254828	-181102711598707483845607412971935086871111246741182453482520784378006853915856634203503835352204861976311524728760515854465783737765456509234164743213409637235221768644649424500447106589673929398058324078594779252126521949524811352617062059770892218314169513649029543412
2	220	4	0	48748	48749	193599	1	1	0	12364852790027360485396594000900199962534973107035212904985856677249453813433014077853270342118827381695919089711417509805500884847350355942098073713685435518677459194975712944979133983430896815927004908005793774289891176263965463746182826790364001466505468062	-69668083850259142234820603772133070420711610812750311480792532668376315294012457676181956267851469512520561825638576084187657120721573666246446642307024236451906861786678310468949004714668052437941954136738450569110940725373243388620199532686485140860863617378
2	221	3	0	55433	55434	195363	0	1	0	7123325289546071652518537854605874171102282834227329017905431417860076337810140391735692270721623962676619534513610733868928944409120271060680194028247677601594641873689752246260422491728614985456786802926824401211155176855226391336491278974931810070987029523621395211877	-9362946627961954403125824199112922612559693938894267457955524342420797014504692306354616410600642577553346984729777959429698699474821109699233491069004463154776735133338244127256325567277847874991404209510784845921616105712183918899134950414997038420086371081264945032258
2	221	4	0	49191	49192	195363	1	1	0	1211848956611795647086401880622279195529112063552494820610496212845556077250787318052682921518863472776352339876829887983451372235964746572958753220929900690588464525259233745486511972145221047272600535704717485218265360678478733321026357941518727505573271306306	-130323815830723206519670581040241243518271460129761975401964292963701228784708329014308956763308450637488426158374453387191209979826797568522046666851794809752505807735778629379209690971204182161629333498825367990344616302024453212643569317771944883210595942215
2	222	3	0	55936	55937	197135	0	1	0	101525551863238926150743026094719857717500543085190802888231253222700165172235752981323653976884639878869871580388111778865459628632548345709985524585761159033308153681567557443465946700915976569561124928908905748805825815218232055686449016247225326647330819699748968394860	-200010555771297075248085823173463749576369705683646594840381165428211510959808514724309218661198960037731801329534093645849109684612257015723039366059723773375006637735193039487390702987465348283991193487390291166093434997200623170824536708096482246043074391351115748689349
2	222	4	0	49637	49638	197135	1	1	0	14718471730243197122025621394533017403794548008110581302371437642678058584687196814260969277208638670168048035519106932649125236709209469433761452669504006056752057894175888467605231503620466403315764165158135062618500986028826381451771674835618670205103756604258	-7416685586170430678615919122091416347746643945439376663960839334196608575305031116980835933323311217190615915214171375236398250435676619528524956643450582312044242343064876512477089774447099995796797592870954396331571213012037379277179155286044122587767808164383
2	223	3	0	56441	56442	198915	0	1	0	2819348713650386741028194416785156083131392008965669604831395633409821532361534657890629152976219047405138250948419550107105177444180156375911772345966549987752833569047055283049500569924379102783902831098242161720563783319179372596095156494174106064454871352358012771425632	-2686377267005212969733228304824288809151447836310857978454327597075546772234280011312945014319627674952024081215303408303827018356779153963737232223623186783533368816036769078147023151011913321935669456898839584291099672803877489769901273706027633846487981046838402430692992
2	223	4	0	50085	50086	198915	1	1	0	159880566839613393165474654833581737734295042019412280160141501969869484983497192979968124709594267309062843180577733507069024231739661010401733758443566811421606529771361946077756061005211030052807865287752830970519473151405677476307041923030351795406029735149852	-205162233274265163834169720080360909616601884509539041290215563650218781883844549721951526933694714190041300885097503939926933361087729172480720527739548907836388718684374204828132807378070977826971653168877115081518872622084784318732509182769224924744733840814818
2	224	3	0	56948	56949	200703	0	1	0	96259846571071573713112897674599599703504967968485503479243328822294585631349260364486700258095907668859088286760072862051745575634635702730493945250038462249926360656468722091926960945760423697508081273432182621688771447578711075967405463075725699735360276964110019659829716	-4099454387197097248244736617538400521331423877870977257857099014367376315997025036091609362284717628903983165496154298573721444078089467373469263033701866695163950657905763339891299781519841638784225664782065746473041266193158608900570910423802537498634952311026257328912832
2	224	4	0	50535	50536	200703	1	1	0	1336192599913245660814738563434328377848834350953888321141742220204925119003550593269836860215239172149492783508190986886088419906658391135498498283251273010247451461527102823205371981311741462803837075235347649009478115618926640538381366107851434100178710635682492	-4683749460190056594717069508094279167896768204403476075814139658927601119014467367492566469633215403473051670029082263269278755802186320481752413154998129040394683108949375571721674778025761883252171201166963844279232655031316818254624838346752167665641924493888474
2	225	3	0	57458	57459	202499	0	1	0	1242411296268184311959453539362865683163655637194283197520934206749829536896587628827728302793306896603840092512617734727907640896419440695452371515358221692979907476436985737511267468545568899931089022348817197247153484922905507551136990479732883661854158626575664555308378802	-595807878233665265277826837554587887690397674997630756524011347050750541153176799921993401216149579196213935797969160931273971422526983626131713396151810320410207019595885643053621426577009273164578770071220682543950473666373080446591219538405175158028604491495158634199375100
2	225	4	0	50987	50988	202499	1	1	0	1670493100841078080200815012482434718617310800603320061941400736485741487925648781161883269250918885841435472749273391835274714619269216747337785399114840529437062146108898854960355606287470800243474665467473526780781028249383406374477578237512067266565487601337980	-97601910879647400438387379899115371626025352028823428685576196059503497222593287731642854235580767240617889873553443551240978072545449879225757083593949492953023460285006756358158696475803818039688806286919084898850202815417053448104863505531069165746706139605493757
2	226	3	0	57970	57971	204303	0	1	0	22321928060911355963576096845329488151132723057978321411239569971131040049261131152953448196593108653865601672626656353946244933805724282956496756147650030010324637228333338253571746231550215982361425171923202282999320114301566200876811651750198177320987832109875054619843747388	-11290474293818176623067963263225641644060290909922117954855126801668689266281325989359831380653803014479533097108360892191644075241387651322731566508585268977947518512536892878239309554162679277118162328234898816491521065842910663912998380375980246686648086972413827537349489622
2	226	4	0	51440	51441	204303	1	1	0	1333813460611243494891016811674776337715833217382831524723194124756696691946445468701109627715409243507338005840109553498541413702253250277378198083304509527251635537639116554409735086374290000145556557741881690645222554053304868900983201379539055199339262311554217130	-290535701787607451963894129340840251461379039670110387233495192461099279116621342309701811764517296328830015403152711989991559886285243348661014309678490543558195487657859032387962266636151159752822920470011248293234856319204497166947535272928893077935153043924308744
2	227	3	0	58484	58485	206115	0	1	0	566794821594915106546478626329326689845217994066053610260427011762737420352630053999919075224963109137731372625812644943949019714255764141679603947580521028276093801979036286785011108588021788932150170936275008529595673676874272323270023111676083785809248261127852639417575673866	-46789582584782963965139735674375940984965317708912178828923264632628584379872637719595839525232658722913807794439181815597784011070420287312030882496958505388031697180272741573463689699045104923068806891680773470891810014347841268269771469565860623056440814287696880681303446456
2	227	4	0	51896	51897	206115	1	1	0	17040965215796437831651362667841645514319813788541880866267878099534726907457778025160980742821634017175391789674325969972838631199147906014650901646766754348335539754993236794269314077220319014662918948238800569918753272288617229894103355502869942039531991444292493109	-9745047452720343711830592610421824668284141074294504851696133692150860635629386401669004359865753108123962715460246865564359186729286459643902849118249630133390169922349916190551926851591151979681833960018741580116383873709002277908426074016935045553430024888602889036
2	228	3	0	59001	59002	207935	0	1	0	5100952399519215360170691732588944822504679555714720036959345310442509610743006118240100296345756763076960532695773975220376168640928628277023654581644980773434109016385377630787258841322976499864850300660721115939690421229596178128633222946662425179814051783205998258385581278220	-6153202769150571156376347815308552876531079061730976002549479410970855811598249723006161946897687580033857167692137491584739011677139420941294959611012990200519250270467136982568871185421988154312198595405152342069821812447669094239168218525241326552843127701497220164733647120482
2	228	4	0	52354	52355	207935	1	1	0	204092967732627433673086411552859683179205254738313540527920079495761590344731363767628085659680398987618668065157903945968679892150536050719930272050515792031910051657524323944109944746054824451983271488049853743040441370415202882514440585470786288567419809997770939326	-237604825258703318726976573161731799314592833443242407864096086112463509753211972348399399712918175507731984128870575510402383499313453165082529039988439234194955512581910154475724584517109710061359700347478452800040688711346125081036256334536570217153434355735418614118
2	229	3	0	59520	59521	209763	0	1	0	52431864714811108379430093323791880500592900994793203607682229989081391446855642779370681410267281534279448762150750875910033193041966447360585451628739004403667281202219687511751460504531827461251471788408300735429688363156776143192201454637885616151920127911522263463280821249640	-153640025974300311104554401649108812511230523156628938536191099873705784056413104762256467766054904362501876756017848539964699518586492732244239338936601231127360198698011312245665082540840299133615445443621866189118176078819090544789065090252071057666635516879182283732010758764982
2	229	4	0	52814	52815	209763	1	1	0	2175669664894457154490210529179577219008204464358792511094247797247359004584817790237874420636332720999772045528444800740759638205764387386461842714767017842803487254410103387127288014441854440585536910300472369079909597577165722060436185754680606249234969806644616296832	-5107680387675038769555773139196585824679528407562469675369035962500167774604633213445871645296196886864525596966136047664899847719244616686272977951793453727709887439325905257434128612123506093448723150717605231634425251392091344991358737985909342175193991865624019419432
2	230	3	0	60041	60042	211599	0	1	0	1229039447314029912848516614746075634327067418647689632470952789616400720085076894643536416234724516929782972721617480165305161613675346908246097549236085010940127617321284091438284990555220064811096681986521226450874468076599719153490868742628640732349353157346374458929423394298774	-2538018269290647511072883675873555845296202970511828152482644667212025759120620147676228920399631680394723014563420724094609121331367415796035786022685865367757461826864112126423446670762731129575383243601175736657397565251796015179085670496524455159960038996644863880466747932458528
2	230	4	0	53276	53277	211599	1	1	0	17546757656783353842330657601870416319767716746475319552178588389900402997565233183108897911073157595547417847791203786092382934864099329598250733399103659193368819488462352605493008514149685381558545858521639190653080614921476164956251045084135564609958587023257265794003	-102548605532610606058756483156262607558584860905292532166931158478142487329006417609127765836769054012394621836155449762847397459566412208486808316953662629892965425373348588019856311171646060611804188513480826295692490926568353591104864852484768162742089130018279186577220
2	231	3	0	60564	60565	213443	0	1	0	46000503447688873030410098764933314991712079149951132286099798166723648762755014294761373839536959800700605946871351781078170419359758813863405778966111536679076111579553528782441506474094047710652321952953938845994888695402113237485616993910627404227938255114085409919551968547389322	-22749491744163433116812048046789354724715423922759442838784803474599233772325311435122841564547617353295535244634815341894073250850206203860326350308570662838160775436726146090198124742405942827411090438059717148492167578242839563929096251051207621437593631200671526620044594817239216
2	231	4	0	53740	53741	213443	1	1	0	8299587276698993572230968084986361295388252580075205854898723068832432617502209680022452367007648929833815928073335792030580405948683933590946312754160889078305375231457815808213507491687735210987428638276877954651646545003128392071117014586838770591275932005875071456943	-1971907890443522680550011503762523376474502695500568599239500513471857287598530298833788284790168112508345110186705763562858737045849444426995413978134009044637789705074315130709446755086671078493008949161035970527442925148496291002645423392581064500564817419499715488235156
2	232	3	0	61090	61091	215295	0	1	0	356645193703435289277617209374470973054358601734329226376285664190404231729983232838570385236542704032955929292393689589572061434336819267921701788961444058274161841102372133399312914310158040201775489756419089252813159324690186104252635064223161445597610291688755216431910377584737358	-903939452855893625436385362685478814818551603040464662997850991995318153533895091743432142541375747910515246730829386245692891873055584095022396734807775681698422198279065959594028457825507348463329422537809301766051815342394501779114799289097381861149721809550426953638844465306639610
2	232	4	0	54205	54206	215295	1	1	0	28255284544274097631213004826935955553456119691822051570677958287829116096943936860584937647489278545489878019387504359133469394001763175410702654960153065944679426103137313642221601029661433349231101132114957860621621570688611961168905582293273272776647020101181653986724700	-4148671432256302570361244430712297859703853042399797597134402227345331068497459368331086553109967712172588984360785329409604772787453850449493321382715882724633692085361532529702864005993685995140087821886327847710341088099619738399112804944026616437631519333907139622489479
2	233	3	0	61618	61619	217155	0	1	0	3872200565324729662410345228612881897797112185958164385471198649212098315484255636574356373705567914139528064961523759548953650963732239910319850150985812766215460921226339230543401705279485204525368869519655282989186571563073735097173665945360198959190571452674462631626997509477282546	-19203414327853724570619842943300189408062372416352876313696005089751703359047530629508638029858795701551752737382010812007251684767235042976241542372895622873482592672415805496714611294091680031945673788632450352987833107653000370402071009338643669394441207619579209206971628876696685925
2	233	4	0	54673	54674	217155	1	1	0	400949139879525831824405147617267564906549548806640537104952666180332019953183792668041552276094445226075009872930714729203762977131878896526348528380162826434306016819782603036153387279311186249650024010228773729368870041845560110738043827726202085814672306286173250932889046	-133340764962489234218790322928365762078013794762875261795530168034896812639273004668915013861258015385027167312674543934417611221146182157713191188528928211434177687993739394227826319923903648558522175847806029099613804534527948849608568165597989118931878802709007478617101455
2	234	3	0	62148	62149	219023	0	1	0	136286049369501601448904449823783942384581261594222064826528518965100455883046261783906789939454504227439291359779829765937353357030822910181843736274541723809601361991512370576742386740937341795240975368331678126849014066935408595380677563283621977238279995679124713643317857887931660014	-285435883476290741554071358511427117287557034813812430898939553300822392493867894150352612955097949002254588490287139376837470078174453601183659950439291030232393840664090692342572764197570465899769056810813271519091031201440271933250393243287579628979124884114934274164564632963165085489
2	234	4	0	55143	55144	219023	1	1	0	5634333698125883594843302665424337783527882481265332883056298259276816212992583917416339052340883434202675278273810759925397991842308186515578678869439984336875710350459794253981318037965049420569255889478462835437786965953272266134328470450656747400303420632352239496536262930	-3175058497094563506228729747310439112831838474711296811053133589936048420522495316556799955999987278786309919145061154637464266216196744738139453933556392268215404746983943047076919263946698803419044490247409831863763636313679230332832028919569284582272819355202441500790187289
2	235	3	0	62680	62681	220899	0	1	0	5769537642141313790327787987916410204264278514283322811568112090290802755585730177134210662127954753830826633848208057356992432971243388410072160597018519546645139325118961475643305252115846100924470266889286579673777528858358452953804674298098071856349524743161497063512702801868289026866	-1925297522161428035716474003933428760061884254571358578660745052222406061440548455944791957538237756069338605246117745803935306213188247707833190405835367926568142647978046066235156141319579440913768225855886616784264494906041606756794245603636719148714901639941650623194867385228143826359
2	235	4	0	55615	55616	220899	1	1	0	78344272436352375453581697014175264307410074561960748592983449660200961830451784704652036150922144269879398873606232812061572909442617048488702229558758470736002795620250398760604801283127359571245996180975485657931342224277973804851981381753764515252136176088243856950391805398	-66902078807799375362770496115860194774684792309334641617799064455695100296660309773465424410827241328143219910648022058320855495662081429956278582219426435027341631356974511689375266593892248027625396290472857840818341273563444615199375774928565634042233366641860247951795658599
2	236	3	0	63215	63216	222783	0	1	0	63057234754901023932684221210863903482275487291608121562446223431368592693208817844039467048739187328203535848035035360286337741818342193047623836412060044138873796032965399204093609636938143285990417257800609398063828814256334413179519073929264210475738401568712122177177320836817717144723	-77991315526105658969043587209412706026344396355372205187741628752397972114057957963641164817403732343693858753999096561400549816757053611113836641579072297615100812648885221705827084683854642010095427732199293796199683838557757665512442784344658488140825595957886666648018719088114359194658
2	236	4	0	56089	56090	222783	1	1	0	1077212468297704633634722302802178189384217059918174630435557498082728877620314035585057564445913779627535400346218055694382109550392655610785047524324842008073270681864272634633176239158133007845680946989619436946809998869088445413698750355611675252288251922799382690412808987920	-1317509430818934115144461497563001805455411128923047891501833983903348037988030668940278679363414688753278442676359733796088673378865032022335046667099056685526673953983571617374575694141066107414408952640207539368969363695226720237849834696520758063959615115426928170425607912775
2	237	3	0	63752	63753	224675	0	1	0	1072384455315172847919763433831920507547242665254698294576371121585782364353745243490085939201019365827660931224568753145393968564221217214147464086063986964624072405001472082772438784014782228565211681415748822440667914678165275651705231431589119934542112668913382435820569109435243351634830	-1508885748330321972402325007897289727094147053915799426639142509209273236295369044419953475027863438530120107762029825253625633452993981791411238347147714786861915710458408817234597503857144624011066037158714162266971932968036470330906722600011502130816296055243770062228286559389634855477223
2	237	4	0	56565	56566	224675	1	1	0	14642859796891552857801932492333641962569383777079450347709981995016199935794110404000157297438261640427745599767025767063825385390977731674252481453984314975113665277936232789890731113154855447036518069764873288254053382739080840581227720276826287558608713612985676312610288041036	-24838832583739494618417391594146827549769518331509182182174938559453403859452146182884044338968792911208496569733389699250942439573084671910433540380549716959819903478899407568783280362898944088131829516652056114000400335575195722635199166432326627626256485196990938098715549033241
2	238	3	0	64291	64292	226575	0	1	0	30882289460782682808978926632943115511831095083847517002116716436238398909748735365276078878763174092723880505631660263152474153343677741908811901381583173499047620780443647958160246462464538986980300327239432850073885002094976909271604173726513234307072781157046443546762146279316637924593243	-16280873758376262557749430361008168914380796134834932876759640267040419201022086571598559806442227879002284364650660241868477771407011323309474338145478101819979396689285282146742864226951921331657893590751668754885455851904354881790499185986253132396315031340559809110584500301114222702864842
2	238	4	0	57043	57044	226575	1	1	0	196914995366912759904242881660910306546416938491040000971074183585418960515637563779184108804433928361370451158603153930816478324726520157796623044769662534492986553006579281323307308636408748023925655966047966166864094992125047701706895289041085219746302161897499527431959804134840	-454004830155109248421824331515245033010117446358433641507351514515183796399125135111995905963722667123373181510121341907353374834550517339908298622347516784540103156309386745368998454835229385777950908957689106759188444163878074876436452438377014641361699576318103309734583113102525
2	239	3	0	64833	64834	228483	0	1	0	143076112892986362345421875767802165268292484539036526096022396492583084623327011036403489601234351383749496225100712275175938919792538148854554781022404454362921521115395987571700936622986173939769705569975143745306290691521663263939462337261189543434490117291677101206568007090768918431975927	-722566414592146786816021895728778431947807034163913786645559399249634082940971994887387276019334851766275397227908461186570230667064576123369527981753968337156021217534341948766611155328144720081443271399141601894490238191849061016889447569721803722699243849780753202474792951577209771851463992
2	239	4	0	57523	57524	228483	1	1	0	2626303226309446102658480200109283499584179289625338001775867969433751788615997806505997108532944807613604569733546365478574969171266754846186667714167415618865524230504052859018319048334985793317166989504062627731551826342859844340844696272214251087437750613916278179894588916688984	-8104952379723836092648326147948982219337144487580669344746377347711697801480035110859744120061722901031513564035177589087203822821918449538530807640115664097223875407313998862981644735049988235434996942562939752810342599063047091502224363332638770549959417260664954679428198498102746
2	240	3	0	65376	65377	230399	0	1	0	14925870845154655382539206513256603961737188630831553266838101026231793530826389304525042638217805227711919405093176878624939671137071370637236763443354404361730434971686706388418847243550890203184705287765272469681269357359439972160839993926734391101849355875749129673941726037512772834804432772	-840526362248035289585161366816290582746749122486210715375516971238075105355249024322909153699303390330689753056226291265922281167012057329314067787926768606886943117934455547701654630769025529972790186282093237995649290062508450866628396902906430930756445478365679373221338919475111511326602001
2	240	4	0	58005	58006	230399	1	1	0	34942787387464094485001310968799547364478544354942604368605168251146170268052379776769098853684790077478281380318403513303022396424550866461526128075300325938018357867646260356946253615543227129469174964005802481313447378516840735769214281905051236601162497286982371063700655655371376	-141972397327102371093441488566238306745423452593184222894366622460301294678851043293823770575133057235414457175436583339705058989940368721121683905299687687992182416976218107836275628542688669709321394620503659985767462345369879931161969310185738044836394270041961853756944249609492442
2	241	3	0	65922	65923	232323	0	1	0	288143703665798322946698315731287733267540974747747263240223038258744194086971600050142847949507970726355434757455398865463777787779155224992003976444270039300925327842215660175940778829925129958442052711145719517068868692378718319400500723182969747616476097657169000667418180383393372296907716072	-317957578867401630400215029531023579453729293649996062213058762249464325938051792738285436294352078708997170507267937111261426933075452570985349620142091787120651338861730873612343606860147749972610094861795908722460306622811861797144082260813351477867844824915974383248621832619099638993757803
2	241	4	0	58489	58490	232323	1	1	0	469099138938857527103253644136662479465654927034779254661588830477070728928195257040402709788668338934434765948734867006906286330152581073789576769345414548838657681857229043231621500660701493753153167569727657831420981453945097015132905865084584072198175304228713122922812884954133488	-2447464349557591541529918457073867694075818771511533752774159013356103041623798923462447088157322983661544457829143687715761404057869530192387249485997455961673646878918134700564951222344014118359119265165655939975860923730168538956228668919209798931186600736926952496224391311889250531
2	242	3	0	66471	66472	234255	0	1	0	1702902380129187905614904743707114424586919904132414016234050147715829502454708369308572391000647245480309424396263532913261312700710671388087991469482350863090747082443840624581151232216139761344974190066866526575719823100369165021401638644589281165457210185665562572295989131992968903091823156791	-3598390569885813091720461000140172924543279590881368675873721026527496813247440525388055046055825215313141670623461719183609996503577318074853562513237953392913107094909595361832477738917798783113425693463816891575423830887272353750229657198619045231577634823660120775179762547342770157438055515640
2	242	4	0	58975	58976	234255	1	1	0	6476944704482168903244618165818388172753434330470285907070540093151898492970960771087927331634939164648708063116463764968856022482866483429099179100533313211050159385939863766004158389576077133334219570568430922185215869111908997604912814565273641606373141590996102911212602251759778392	-41603638736569419915542365079710331608744178491458555340562243214352590567107567037304361701706594701021202189279503408007661768363843844385653633017704399702576611783024229845539745328858590854768669285367234784839416095606569557163764025765445746623226692150903075649166169617872049216
2	243	3	0	67021	67022	236195	0	1	0	88522436814950670327981463926920739330658454957612433686499699730968073270135468820314739411717234317183670752970172336150714132050685451369618266950252799677306289932375917729014024802833526604055274289631573445764883311743179111474784951629463517366404789827035517823341389314354374601605456761305	-8164966756349938986931027160904348921712550054910088895086875811933615472005455143051091634412563347374218336114418476735655775722004583667857296723351394186587305295207531228212554015880412081947658381037268160908599283688461114629398065791221168943918170254363569496861977663768709944522397478682
2	243	4	0	59463	59464	236195	1	1	0	94413722040076909876298490322612161004233599381730647990785978336918657583154655786303471272539323666795672397652191465453768027660947899629608363469400226175311634811142073436784324954804986307293969270029007291158096828897382300980517183469053375217855184060999474784190532030613951934	-698197474471675533980779400729680535073306676991572799821694798429505265614966509732857066630553543152457303891052145113533837140092538194497818070811752290971184251991692908025913020798013856568985768568463810051975793036545519878663502276435952992059436810557096434305733388444159954517
2	244	3	0	67574	67575	238143	0	1	0	1381783826101412596858619913302408620279824589581895516800396020231855726562883658260452143870684833258475522111521915336260961069255474219639679956380833847930540483014266840572917677217379627912533756227978863954273520459919772671655761755334239479109179135171243110332137049948361244625910712006926	-389513798353344077997038342181914153425013516461970678291286738358088155816963863633119730919561033137574645313210252214004557674365214136570156780264973075115731704208654569176618630274364376944645771339174813671520346939980680329309647385298550941753817190860552435435796105346229020484780090105728
2	244	4	0	59953	59954	238143	1	1	0	1490280808633978453617139442511474631141722331959899488212544775182814686615226798945419570182895729397170288680537104295379554694851741230775708252687353268994883073480311842726125866293770651855589143147662231253883589119857139465328513994284729985270357681907413960630900086308974169154	-11575731404743901019714308140473559585752654779547745732401275952290385230166752274034243887304943368137428475486218487072929572331907359159073897897926125339121454013699992257972248184564119491943804946232279252663706777179559160669701155581849398003897313746015032405043899344064120162929
2	245	3	0	68129	68130	240099	0	1	0	29681808315021387490678918764691654738789926555618150398232660765113580548173591980265107024107232729507040787414165854859355971476647695768743211909449978417548438122552494230016994920001786484482807538054181254909904747411329756092104175256926411628182247585409937778253929672070351387462517403579630	-2717392226233930300050233889789987033564151385798085251729800995631695599731226783445487460253229025575174579074053878861895708103294796708346379624170088772016761089091350726225744800213677510606391884375414355156331072441536615878952964352250003733348616072180838840901015416462199428701484157612718
2	245	4	0	60445	60446	240099	1	1	0	25745337778153961328915484471198927540108782344229618053837812783638608691908069416791261064701426663575791695780606225439295058519656530412300847804318979882440819190675946512753460268373549214432589328071824159859522891147195427371656430754238740426130119606861210568543027990531555656480	-189641171092451994348501719046658382512231199063935383961941672196963069032649244675958688251503008167812234871588468319481929783615532385794147429774408555019078733468889982569099025212646704108713857072001876506190616558831623808518263128689079747274331741359556295274205510908680037722078
2	246	3	0	68687	68688	242063	0	1	0	191888240236061062621534160133905610726489797729216174359968505034323313381060038596824983170645768355414344635483540705310845227571131309080038534141362621635845174605891662151267392963579730911519483124165871305415953116376455422168757562036694125522929942811838562662994923524123149032446327454352277	-403341940523737476931102822245183447395762657176714734303696234352028791444671438161011109259184502224688723108830933793150381708053878832335625842040391302499559861477900645566328564619260024339221372476020978319858685826785539738059885958877348749730494298369873031753780035608068222812255640300574530
2	246	4	0	60939	60940	242063	1	1	0	481224866036527326158011189357295031865902519592617479021522863856116800292525710703509082012395288417392269808309612029669637371667758059612363257741937776409986577892397970693468812670863971111459829782365590518900871242894890046604878336041614254019557615097683354128604825590794971778760	-3069252151977867731384495598075073054530745869640340622867365748285955399940894883184375345581517679732068471825469409702439627115793741410172581904422235598024811967360541100837482997103087896106857659584870814383752882428829494035454270210469724262038302065277428063840444657731792928342210
2	247	3	0	69247	69248	244035	0	1	0	6702749716512842275046907489147369549936231766220168706629825521615890809386079895150222435956476646644724030001978958825228337141810412926541532647453580347777568718048596483515277231009469685402576919699870386667359866263926218703971535282613177378850706104580784214189041358244896739737816423665299	-10911524639113594973447720262444501106724669718724131198416445726230491266497320792771501006040966732666814897669133940489806257736712412186879386367318326837065521378186972583408736095612161029465474815066212951235826401400541263397018880264602614415997822290728062322490323441406823434785160685514028210
2	247	4	0	61435	61436	244035	1	1	0	9486071286994029892954052136560049839850968646139139252886531296762572340302665275794871788640825762346993652425960003395904620515484939893632995530358024409401952531531901949980069198608253816601303643369102021813536426222303342748206884529987884756245664312984992054441640931575339234671458	-49039797862835367045480762097795365852974127763408022255992989124681692911086781888896357389946784411536858944669456188223536960562104147596596578512636762338151115970640565642612750988422882645658044134074775917115573802030758939655484185995516389982752620702674530389186073505486060147102323
2	248	3	0	69808	69809	246015	0	1	0	188646324212869543939989872421932634043870103582397597378075449915122396925448292394969790318982357085133327407035327557161087805449179669596594926911712999961106218269032965422264895729765393844020115165324555269928440696336309609046233621109555899625457309433901094076590624140656214207202204282929880946	-10140950961886426218846171432575107888691119029858758236175718624239611747016920487585302349381788431603963986824779410349019384508658858520178231159307238626218161391851184664167476479606406038510259084992897127823435174490357984476768503206826397864659249762852571868771254826555548016208106754650844523
2	248	4	0	61933	61934	246015	1	1	0	192146588250247819389859446211512946369070244402443772676355246847315741307520531985515384966782011208189278835405999923111360277254115733418346479404774845943667977519683617110214457886866349998769941148595299422571636170640702759867442150067155771986987308157363722720037226209262445671692192	-772575396108193479745236421831725757820969298890756012226412215368034931847783881046681925290994864919389004168624871975364255460639944022063905807850488777413345604841537667560605009831411923237706370504530382373844591637021914664497406847001186053188501875686935121104836604660820547752785341
2	249	3	0	70373	70374	248003	0	1	0	614858380138569022593409114007415928820695967831810439121551464109175319785741671727609707464825784446670639944500664539159654980225693086154893699099076848505985261926000201943600321750659806957956921855125251083105268263334117348903429463613613948739141866757425771589763769443554540823567415080261768275	-3041700709584067153325994192795022628085946582569507181928873702706138829955415661247952428167556637267420487543219496002898058283038350977416933283421550698906395236509987401528734134672668247667220565411498460522839548496126820967837377838350899166473687559458400737766820984634086470730554344375623963156
2	249	4	0	62433	62434	248003	1	1	0	3924841774396368844050693341244674283564161890363548460222099338249035119619494066428491769293143447608652330659924607918798271914651309348067916836730319304253527968822160769146804882611126742404466587274586773978345687989348777833230248666440355229316795782706687716829128311143789747914815124	-11977086521243791747328592356770651735933925427193211689123270808652425538358534572211075400116342733324867369645509932191515642661985128502741669257984363006933228113479884425309661514036185076039792287263616722413956614162261176974108918408429223441235496321253007691857977178607094071004666737
2	250	3	0	70939	70940	249999	0	1	0	43948158890838298750782286541932367223073709888518515923614548582538317328134933455464832782242446125528724452776384369359457371449284308627904051006187139049665669468023261318615445668029470437837579992882505898337578625669530403563547853999145319372972447838689604761219086862085344048000805908716528111649	-22815727326492405862509720998240236780631219149748325647075469932193005822987467226440363459781718333846300140416831544635749229382031945714021010717758229836775798945142034716468312193271129983142937938447491004222682533937568553442070958378632905513809454317480308638449019353710724576497376136479162926310
2	250	4	0	62935	62936	249999	1	1	0	79950511622253005941616741718420183362968203775099519325970737957877150408553314719974951226031872049915594426147300941850587061897681787305395815874804584599410150343913621676191400581834255298213554304605248045517174985569839015808534482605099517524902589419553050594732175951689988650513055936	-182163892325996112224627466176215045763873929401740766068628373066528900632851795727995508270179734703900256459869660281608969698311367244951731959862599324568490346300268796212653556947980488174775570108094225188591002084946619823297131132664668469674831253460605684237691195338550286837509578500
2	251	3	0	71508	71509	252003	0	1	0	513578838724927342110060119277747779710099946589078007725081897934068690888699142040565614703341764189641865432820007579747375333798642795393326031990028412959605397447907519153875540945868602772765497004136879339634612406074697392542564593325720189439414054187283416160851594923154522051365940934063802447960	-710717814653820796488398894151956341528959166670659121564982432962640699743764860396654551903604001977986778497011114112073127824337171416368016656926310248478520111693014953146757227689167884668604499051202045707674291536271025545625369551902672205863078363115072720231586498385801064334531213879154091373412
2	251	4	0	63439	63440	252003	1	1	0	1614988270995894543030239031143467329167066827308239185577856536205934856334087859753236883739690554660679429418710051485592384354091042658228903704942257599316004301876609568092835600262980674207174164141560502729102764800386146385263780446032960133411306598779836384197015567408309397770306923058	-2705428359841373870624894681861616799824082008612852141969000492354231267400960201827748624397198566256909184577317007185520569321141900012624953350350976730756657928909683908042596152827751525497980660225843818907727793373684064009874319414909062871038095504577209791201271882719966144186604173385
2	252	3	0	72079	72080	254015	0	1	0	10125118888718923769921437585143529288213039557696039984887627679797856631891083176820499030003452157249346330471309582724695971766129888810416503942023278381828689137980106622569577363534238689003536391870385234332597181401112880321992182216753073685569950860709148430200497651564134920616121385411121348279023	-12291458751767725466479680411558586643155485856279010208594761312814187217640102493224196384749360210860709960199861025285181699721867800462428672352819734503657397390009520987695788847250149542729374749381853442646095150678519020025920321155406238098073282568659451187922310466527221082355047542442957696864740
2	252	4	0	63945	63946	254015	1	1	0	32271762056526705494107981275740824626177838252779646752246617866790770336184723823345583639586177691148116003067444819895548374203955777787516060014296107833413044030217592196745072022828410793204070574575172878221417836317865439583130900286582076756114006732951153174887350679433787254624152299136	-38940400641292982830960789724340722971621967357908200520300722296246553180287562675361311640523281280370591789517448268790609505318299747659443108562116168525273902162362046095818864518797211721619805064994910125541987376127062392375845573049767317358697902936988686518006859391389817998048944847488
2	253	3	0	72652	72653	256035	0	1	0	309411503676143429140396431274183675868265939670172432125367840218430166507641636407725189161020920082442928400428216037548921592632498901024540813004564285373771005961057000185913202920915741865175637324627405501447174108761085046470201445931160874540650166060482236687438577777759822786770537473291801566020042	-100412491126923325439886524269105163199581779110805946764535902266372142702581306365488120193478941752695415128908416627873002922678988299875988930671219444982481836397030009240688692777149382005392342117249258569834914530328583724577802765699819715187249673556395239308283894900845370963524776758558665374969868
2	253	4	0	64453	64454	256035	1	1	0	637535757406325658521484693767339117806282970394411785735103797302328512568839614981286984027477778943154255794706567406753805432174556168526216684698404638111350587225664322386085427761850457229071105417695661357226130044582149482857862953825604282291695027511475879202824389980014654825575741247680	-536217148030629250253625281361046735563450390758997535404446956008994771451785035050363247160891508534907441488970249947751857169810764613767242586690100424777177778205916239989262787105751688970928449475072809773989468749826882932306327152161991896886830586323539686943982485600724198725688208111398
2	254	3	0	73228	73229	258063	0	1	0	2475014611101042210996368810750308828741677646422112148786275064458061327995479339170330956861345505598987858069146263959338155475657941325626712447779001572896151512700163857272306007955792349212760923316284126385404745296319008949274566603693856926237674746412827393779601857731895146841480732790341705021063076	-5049449740154323392812747672008505398902881291808294984252202785524009864785648698500442792704933699003677681622348743720724262122991605815262302654142570137716772410155772904985101189797179301573588364600511180786231098164520518638297699382943577240570181328134276079760310698614274603339344095471272084707687306
2	254	4	0	64963	64964	258063	1	1	0	12454441952982501947953007659692955234799108810957127883838806714332570813782059027795568469069228114789676643682939985747686555727825026153530966341491176693030054189146581832209391414726872080261715132980659036246498759691254265677310316205988679294390628379799766569181713180630230532804847405006744	-6891652036705219776813908541406682432310486923413876184225109367532918801216125985363969390718924309571972142266519213812029706178253447844525797883761006318666927543265333283236912291188476033046349923062638832525943884530045848795172278831552046257748608850906023114523891388549267206164939473614490
2	255	3	0	73806	73807	260099	0	1	0	24018062720672275014575776917941783307027032099957883407060892569250740341340042489797004900590179906111278827190939686844254147024571026425805201160864464642256610544615047639784953329981006175826112289666062852917002396526180574910593200185163482937959821050454408844948249244504313927325659104573535667536906654	-113923483784283237305625624484795333299612473019034043905099565135068488021062048016764965013959411163306133430651656571196717287663635257623434440319501599029509669899786444348952068526833876664320053372647106982142184223455195431645535648496475192915583937998857534516536169561997004137942110067430667124382973209
2	255	4	0	65475	65476	260099	1	1	0	240751051613083668632698307006623722011588898978086005411583673618631547817649331517481229285407725063012347955514882186601739322563348872055421769736032541286365275458913637547120647882244590983127879103453445640319204896871585829905145469136840254169527829107320703306081097884731209619680338588188758	-78111971698387864763880691492791047579960605462391912708930941324223255001978353099690931551484655127390279879501124332598203985323798762224957878835191004049304194253312671761943577729869163669025855591224647809871131371503428189767928502996453746495686454117939623451793932196298416292532957463669080
2	256	3	0	74386	74387	262143	0	1	0	731826266435931390413852281621583801256588723829795925660626183590589288019940579097665222094483499678104505929539586924344583217110788158898360322033842719496716839585606675097070595144541724906895746616211579824383274665240855112710502814188590990536038282158979278823236769644750342775260049729045693112075297638	-1793189750126067598607782754453685984039978975252065152412326807115916787711826412058013627099588502199231980990043380187452463503039796554855136559583046539531041334513171656682904357944477671187429551210880849326463491113046152438836081502309031991663026466402628373630790997825148474371333456041712059922629862755
2	256	4	0	65989	65990	262143	1	1	0	4608821560706538411110445541162905495173096141565260483999838385277637312978964466826071686144571024047021237491774591953730041340064660182519139996933328117829805068866909760112130728462696518688642752639039550773668311766891667805487953347111708301285753738312103142123870968499554382174034333493750100	-646622517484737311497224746977573060612065850593160792722860758510421276347397717986926831324225783540330172323135866791509847533860485296942268780335390457768701857815753211353858807257694672785896674649348576458895392371243531648982409180550865095104469483157288451047620480686882091673804344973579794
2	257	3	0	74968	74969	264195	0	1	0	31226697803938386132348144896904374721412930456632620956202010305867657878563950798278399726293007049912771297374933306073271952820055664299662828070822076168929386172065681507879213243427886344731884818044338581331103540062630496285320405010907116662389179728613779676102328753107467979292148738344917691843878175300	-14925251932368463411213336336032944748176045232185579639747151707357921438276338033659709073200942588138068544307493054337508810815854120899137340001583311180070627068717985251474040002319741314937901244248590844600032641353475820043909975335785957291205508019203873035945578512671656206528701668589528202527645109808
2	257	4	0	66506	66507	264195	1	1	0	830731803321398110369659132437650507145450581209208961451550979138283984028513063441711430549474910334005709841001742744712248296848845533147960281270180772787357706806412186273740949627137968922617387778984463225272764004595586598989526049060359186570657782424732709127944556453067432718485014519293284	-86381616905654355187718104597003170489766348841081325797992813759105368051117178855732825636441057942564970092720144984007641890662649206682968587815633251873151419024603432271211510910346407970156013218030660445733036636367976663855497444131297227637756171886521559892754937181022365906853838900175757874
2	258	3	0	75553	75554	266255	0	1	0	283212746912182569457369321169202290160259044434439392555611371910787399394750005170244873707581778135320416564376532311503879836254186513885209259266663547034181399029096145329794256499191761319216250971116002255986530133723936235602521511223065727213256055346674728525813835101784106901530226943465878101429079450714	-563894583089806266141831160356927220963112011021268885786332998869530816565258084625528535981092618901552194787278245690147445012956348859469865569640927653061175531916419649511890657502219594656323002840076536819217575383149096938247635729136262947452330424711421565109454135505527626900694330260340295320287237062152
2	258	4	0	67024	67025	266255	1	1	0	218342755397314955691763036876343132803668656058608159088955122611724346278071032679798925604823242555002209901579310762187109771097560654117588653127986241766946437651765447049880079986844684467228076706322522765486605330670598058386963194253670624506207716304676006533691265583659874656985834133270987273	-1219004457915044200884696236191258093800160743234241106003499141171847774547925754631246838624715307889286581277796825696855391353289202446706802062721866326724368942480569847105229595874948823045583768888678485976788848431475761665689737817302011428383856070277272836031620016722006821902385925991637212628
2	259	3	0	76140	76141	268323	0	1	0	4084179061270849013064319545225939008779973435948802237351324047936109027565589212460400279976055985513810960038669221247494665377384990855205410593396310545195347766235177579368426314080122928912770366783487103281916186603475171033310539768063903776596160319845249682449973494236102410552835362361735206671331198313402	-11441112755871199173042985408773042622622049495093639817167634929194861052253221460245035304312873615537746205609084270797855918482074584122885133856099464834554001628768023196774941909432613241160892504338480077037198415234580877029284592678248368839681339659990178429175458797701613901539146133485728213256433522218576
2	259	4	0	67544	67545	268323	1	1	0	7224479443342857610717446054547770760850367095204499964421011333294870784903456478894872436638785482146264770434699615299153020718268877685073048785008930401611724109230585177033256059303251512242735272142256262230179734138691284290634599655393714141696854901191345322089262166107720629315763390293790660268	-16464171062668549111174784724318971174905660461412668467498277547438242866810849210370286293924867315446321178922303796019027078218215054923575392144336169127229321672587818643415678318509917795066633519776582759956875942394755354676771874513670455921605745281386965960013763434134417797488784103982711629814
2	260	3	0	76729	76730	270399	0	1	0	131402792958968696026124907837493479960042795044010444547257337193963038586927176374656772522622674560642361842721227672621748206800446070325951783875337146876627130490489181163463322752431966155325481636689913165716751616385883779126549514604404399643714327643831072077254852349692995315849938646475199896243116024140789	-152717196091197561124663242792465994215395128023274890429803278502876490744298834863143487771959867899953439911769225680653229306310997896805252993436907749517138302922132144315292450729626815422172160417239654816808214479779299496375878785149342653812401404400197283357832981621303861727764473738661341582455736761569750
2	260	4	0	68066	68067	270399	1	1	0	183007957848502496641641846511379485050774149700325973174225172586087597585991534241478760913040449424083854422789034068235505254461437706438188420964121062280175019689788769794158131948612375081251316218444958830546565857270594848503141369792259520416711851872902178654158816235883067527821180752924761466066	-207395802413989560569521563758228569510666560073313569931409902414002481159816712626690879869095272442987255763677097053964188861156464137550403674894926381169441576532216464979548524599474713106211381643606747508687651562552003101880597547244095653722292893901717293796912552888140855464456687472748527174042
2	261	3	0	77320	77321	272483	0	1	0	4846761059196910654525174031722695831485485776771464573077325967295952222785858349973561485571407026609724797344217794430227552070310814043013007626117221590998153485834770067840487180347849332665432013274611047040382495635736193965227665147747493080602994952194054457676348754909058982968587398615477806498887597553967678	-345198999293319819401581615008607977584606956001538746488187035964443122542647219129898188983214152297990524232208749324543463762051802024304053327062794728789115999252016314071762460301382330628516035945074666304879997624756744137950857308155320091373414529972124669032687013796397772879071984739289185990752578053374722
2	261	4	0	68590	68591	272483	1	1	0	4139064150335528830138159295758185780877970449367104106901894329685742545470307387922353357929929222210420894335621966143448851954036038748289565165053640015860365148557483485830369960714046690323234229045092545751387002071638723021093137625459646182298666923049260861378554593179470642690330383384582675244853	-2294962026660953846984445590515021959069555044417123202019202543933285343953559568567820791505470860411136913966539359149686972884103372515737718417651758209748829153253105855361414483978865071750889111581849135987120611528448760066579436937212713175148875973312258724392397223475092260063852523186157282770158
2	262	3	0	77914	77915	274575	0	1	0	64259223104360318757147908264587322448770250892073331280364169377081074313077703688341199790726620409693600044011293532371356479122469496406587774091493288312944445563949828097520751508863777604483668612260490852775095712225336557992521745870186611705008979155669202341844816524928037495155592119848175034894230450309489714	-31011025088541020816583991782229523532408863316446894493917914994767819594996246275037406263533463137956577881158941935541295406504554993688436142479537059113276726411042990363988026569555577589838503370167624092831570915560594828351052299359008998942121570820667292488259292957579078506185612749734932229982086380077594149
2	262	4	0	69116	69117	274575	1	1	0	87864349404614749455419904982241245078340080504329516375862735324211559014355205850505944646238095601937990409034518874545478226571690104245900845832900279119086354601734639425434748192480382611435873509173390788099069901841156229489183208480991228018878496011426689573524093421543195840894728701100025766382741	-18170086190196779244313703069033629317377379570546428509136838290010906204509072684871712629412737795143676520899756063887363553878329841880458394498407537693223581165341523271411408180063530099239816921082231953514548862627839252058113900634440296400788646828386409204431508262369614781810360061597493272666280
2	263	3	0	78510	78511	276675	0	1	0	1198972234247075345801159098203672074962747825579284799676663547114096600895638819363362284643715035294229201802466659460100210314545042450339998084758014587764517480156369432675391694114731152856822945946379181291375645253472155404604178374808531968297478566168348731544586590504345582464279975307358730992395750186525367202	-546637120462711780004551687480714831632366552417202730647544818479021229208225500788235371264295449752898333092581162164549617830309778154141096737708659432740071892981072581955459408566422054085148902843353771181682948184058446435570431148549037398817766225220915477413261528480117671285004620068409359421733781323914824241
2	263	4	0	69645	69646	276675	1	1	0	43330916001124739065776037374006051725791750241067022175188096761459412453799348644559942439136479419537019568994021334703311554327995578600178520643720471445316256743296287720112187591593795952801905196639947645880960132103125595957374327018567379204540567604722249252188020006949691050541539001757403480381692	-1715838748042278592064449651581883384466780572349130674467734922906752656746379243009446793762078430993968097525967600887589554401132001438193131841082916434658220096200600503163073331273484089499146038853296371896189557777185204745598956127268805271665067240729573957261296833643155810176139916385711173326786347
2	264	3	0	79108	79109	278783	0	1	0	31000046946862259187575441646224914366496817640648406376521664635173596506750569077488924649299184166731679148326326456337181990647186780177664397220190094778477410641162412223003893842465485975397527923075820862713492097228819794811188128893791426170367511939321524782147017150955549153482551427748048815530939028252508042600	-937966524951671358487837556686314256400392626655045404208775906933952510440415956995082844013656704578731806435444037875905146101411972278249960473905840071259331846308471624919878002803545016065197523192581974676750978952661566266117197694533304657803889040848989624218086077102300294471248193290881967053542345137801816892
2	264	4	0	70175	70176	278783	1	1	0	6675877343356084060844868981142838085868147843014082732966955575362677910208756867516353963621176542965857808830552340667594868366745912207116049661420313433258692862532987077726655929337445240436498738895465965325366345518433162903235789203416667204249985780477421496649472597302607200320522730169589531122857178	-22314425927880115883389584157765159452395793379520006052922914465475062727194215234384243976724510361749520394377376259328433226410666402199637440416144388428668189423834455086348001108159865145912729185316012355900530992185342986713565884419902120393261043376114199721550411369577712693672413233991265309307802471
2	265	3	0	79709	79710	280899	0	1	0	307570899856162176816116719220389457019892706950181770441668877331454502312568919716610303297239891516246692772304575963400133967557470381827294283228194828190454684236279035049166067745379006978928440121250867014425771684156940450963840681214648296120823334608204973197884503136760114970134836116476027221311241329745063905021	-279163020428932492683474022685749107820280005330702175894728282107577179365993851899760993607748299155013816001258945426027961671800458935071566579586399433018583757240493276570332380785659438423721120744148940921153736591021208667443382121937803320619791816678476071918759009022281245029993118772195685177157113721019650909100
2	265	4	0	70707	70708	280899	1	1	0	213440986103509535599749972120759876730675391873949384500808084942528146421232464286767259139179601942406943990061233671500543017312180220392291216504875639695787778605148731950687917859739069241583437527471898801476768724790108060310305597803362217526704688116787115814910981684151644104921157194771465259128296294	-264301102943126438884751145181199710881152298760438697931210167931664914158394610416537348701628496700718327927995332460407312819324324487927340337061409391442356289121511912511605321129367556777651076177270659808819431940763562152602547717383455546699851816459156544750260301166681401220843788345884378149037860127
2	266	3	0	80312	80313	283023	0	1	0	3760434857820707098149523047596374217198066186785043399884047469262390359894947709037086830886342837543740968196106429812041575146477002762133410002450687996825406114298684820231029717798033694759593814104792567128778705837646214719824509728040007659749839949865867571911737301333606034281258511386823296604017688594249954624442	-7002774009873400723532915316788424659561205036683790198815861932758747160583723527461839361575950310550853379365553472986693979046980307407189665885789513351835520433021709029753842290175668739195094110546719255188437083272550619521762038860298484167634815446022491087138585062750606416266043278608848501739064836763021103135599
2	266	4	0	71241	71242	283023	1	1	0	5307428732667172515836666842823446004863834863769983623341775179414598039315276928760301119389678024470635352441351985600921644109257842659129284561624142400010049653063068147589810965880192094614537720666316967537596083906339789673193949543971065333593619068089547823074644278101094604619629811066040179586266414886	-2565386561341548068239988199253380838178105638798402456135137312271212148023083260669863430212522298017039042059443471150927341613537891711820894303445063848120954216009096900722192296706146674274291700350518134712006693764714066897042780183607915669343166836917106072940815045864273134593462296802999628249924917476
2	267	3	0	80917	80918	285155	0	1	0	87806138330493237687503479605523415731627418508145312540825926119408611636649686572321041900366324788175996265904957543465436444636542987166354720873084511330709225655400634782068595591309579448967354090083944266165144449636003176862394127968410508650503047953684880156010301073227439400775562401109930564183071449501427210670345	-109353160710399189579164172048502111342427148453711617431079628870809148020047313159017807206252121464560144021733976498705360418959392631029417509870328597118161081079580218056873275484747104221471642759134447020368637425736789790869175182430298482966686309825571586654016726019811638773203633790688541667681609695459989224651326
2	267	4	0	71777	71778	285155	1	1	0	118378418185940607909202386534797238565156959017493359268986024602868070349564872708582511238728135330163203131024624940201027671697872248810272442830823373379178744899025157999826403566788273007141161819061257711602356135214174367810217878833064966478508190705860692687368159441653021076418200325762190628199389729080	-11358186535458944715583554072022802898896260088463290633596979215413642566837315786619624614182556859168420720017215213008448097955662737394598689209183526492065506020365429661582457916299814747609430116346808278786347670599587305809781132852594396014785863871993695039305460634223036115379042420111822811859281599940
2	268	3	0	81524	81525	287295	0	1	0	2930450510238926101120695770055538731399639392829631548262026338781992023158433405468489437210748445013250113043548483712870780061889446047431877429701094418012947163661531973869578817842608705489451546207734839231719845494540301802231519323539815549509191679127203811876793187027436771860458739042539481904496037449842871406884622	-675954442158676254982749021165563746155739579255646552195833613706152565944814785093792861162129623648882107238881544098249880434996282811932459102989993809342941502229061231363037583354691963531335978311910895671422535797508991281587428466124087706191646187705902405450260136150357869920611108712335339289990346387360616667368063
2	268	4	0	72316	72317	287295	1	1	0	345773568295586339305211093120178114380330476508704123908969603273726460237816681864897125826317742678265683252654228087335871304834746821800374074070712154751192852132418192831686397530606658335857659383612017053154892337297018946243364956221783299002945484052772139101338392443811133259043749778858347507751049632043	-1806210076240729775914946260729218038885607984354046619829907058677442872994663730917017177447276659231271103449009882471634814323316439086395856992150496455530052034607726586460681899626750610034723084817664196363781245573771926894455585145198058520779314574892070439284759286599077157364193444653067302239069792331680
2	269	3	0	82134	82135	289443	0	1	0	29817318917115612091986402308207909633660970210548918170176642260594665137009438257481554648018816648766156063566851670856084302632572850777676999398799611213798880571395393937582094863133216951299207892594476184675630152955529955636011528447371174719312440705902624059644434168198371806697661532635270880059434852260343068539514030	-36416316943222176634652267109573354171109681423244565217298419822364183576880196628859955421167104176892743180611532314892342264072059503580228962227506966153132397897676366489460393203001079866377600828537338443039800086887144862501159912148822137495954671413571694327086112733185400636638544126773405746587511934818738681850104336
2	269	4	0	72856	72857	289443	1	1	0	14868562614384463179406866123194831869859384186587544104972439786313669169330170094133442611978375963967083291878270731301257775592517523244008036232609049962838675019055396065175007762686363863028281778463927144081936965307076611079982780491248786780900053859474429395975901736002329820285946114893602470721204759099833	-20592698800493674893702400494296239618656495047987962471844131387738161246972802376068730556912979658976325464510265908118467599344445565006819002470394125954146663991000100459909810506814091706653723960848834560759551792861752656902104209108421078679447503073950496757953144455425673536368276168399601946197510845506340
2	270	3	0	82746	82747	291599	0	1	0	436103280511750490376728555547913993608781500259189520895778928354828204385324488236530600453968102101523832881021562779300953462165398612751299081859881442274126042894890649870181057868354280899555745567028427599528458010671791718662648364944924460643878217421070614117695997683794694407399514278132349558880670957412096895187904592	-778573743443581406486337361180969937301472909223353608918248643042483688638054134381924702274603064968834657494091214814460782886760439142283746131605407842803279348052039399867040296487523853225653538219524240192940475926688071349363483180269688392209065356600983216612657507492052961910917948559347476896364686775820763077317687637
2	270	4	0	73398	73399	291599	1	1	0	402561760829303993309068978725070420058939282126339206169893133167859823103609797009888481314274764634859622658634626348367455061738626976907926338569728616771339788733430203322543790617265077695040518616128626518793383541968374244718981093153889631364870253140285479515397479184696547282969434713326205175238770813566111	-181778322779495433242016097881149424578411348312987101154756806704479711134609188082525196592041038014338612608905841215642246477731314182264212760720172928723903836209735114480755139706234649309311922683341885882993832215904932902119702597435312460338092600113179799512315510987512437539087052410982517815273610282482320
2	271	3	0	83360	83361	293763	0	1	0	11983226070130312672113957965867205012229702172280757073682896484150246291814885430822981658451853029103434613520044951495403791445013331213089121274377061975762266408046434281493321455045062448799715232404570078697298356643099867404891839065945147416072938475229737777039576975968525612711548249313177069843844312693923572823195874066	-10261565429565001088893037465700748281212322027176021300236107910849895636078183064737607182675240830887552386089011926311342026512957539551417931375175025161597408861347925986032870017673219084350173005929964366587395893154184391123847127541166010111235506847365767449199666284006601892492742630142850116316818922121009183598764068778
2	271	4	0	73942	73943	293763	1	1	0	9336192765582194893497497398169088450385136776511979794881690018983467147952278457856709770644643249780893022599253379002334923845369769703433228081305593625247397626626272042682024267581529726698206083993744932696226042038140554264206680295714506745179976783135435639545216200708010105915136904714107473903973857084077691	-292637741431884701657392665919645326644507844124938858185050467033617187968785541755844040633794523122863575233131457892702092128660539034285890698026434129627535347220166558911545399086845510870193297312645472346635696127027958507113486496646180843848307323481306604547967648882104215751617349332734001534909312635921708
2	272	3	0	83976	83977	295935	0	1	0	402729849087820482162153205635064960860520080064455167574735796768054674419671891680524049103070725839109276284090392181064050910469511771077122133266565232231692797939897228141636984619481387869571226134548845332510301448204357365249386915838793148468874533355903859433419401965255142876632663422619428237012443587221385530159894069712	-4076325885698000763590515391371705403673183169553059005623561459033396010270684383723176873030824033578585818481567870352234926115959473186241004433115376516136451480830268713749550112672214298761980725830228361305934809073026238181110607703770920173443692143944472716735284966601342415571961161501610193080713964590589070850024315208
2	272	4	0	74489	74490	295935	1	1	0	41477488213584892324661431048821774405152791550783946817408641236165552893261593236724886782968308336034148732051765802804476038439466305108311881801669356796549166094891008256118694363035506274518007748093987724777960075704752318808289072773281846954740192194131646732290581576640455961070738979849831936631864425823548712	-118215004834619753545529085727436047892506052848064001627799894572411715688678567478940554828196538950765138755040221974440612820916990750605383195289777080773459640482500564936924305348411917576712192125088928187350157169301375118632911397627452581974727605293060599829955774360465515851616922761475176951969262138424100511
2	273	3	0	84595	84596	298115	0	1	0	5310676724118165060357739760469606113698254117465634363119991854031996637734388735396575187291426480769797483251384715487832934128126759833077961254236287958001431670171843818077330907178483621918781210507614878860849722155117048086409876931763871201690659814267638860289837996034245404860811197574170643753513413149953508377364071205500	-2158443999107941841456449859452291803309812728025254801056081773436155158452081645093494406647988381224636038555828003034602949297777800736646375579984876207902772172692187327558011894472302949226623281268076467132344642762382176614114344049497195721654209352759210571123118423734265323613797143986320071157078065784959507668906561830396
2	273	4	0	75037	75038	298115	1	1	0	1475589477458058643828069834284028043370178437243182049841661864736134199290834976092399770807134356699809474170732019152361821974528868474022977401410370444467725565359945847825526603817956075147901105844935910373010766036336422183728297955812475018924893717450164661603401629787422354842052807104709632670143093986373650666	-1155747394329625972167983295625268305164061028076616102324791851027084840820758930791005853163228049119159692115444472649331004622579656992642207481116552578006669271634484003090887847713027504534065595149971439948627703628339176544308869442919659389464021215238038495379509081137653681045751683979323985715871030378036268560
2	274	3	0	85216	85217	300303	0	1	0	96338527412815153434989795334008340948500666610716134588145479109520408387124092888263227407780090210252211292511995436304191768638858195647996317944145113655417713623841221109152205283590625515094670517636660943333746868105785902866401066535915977865585283923801928899848065453621706352472319729207866120868693271728137789048070861273408	-40604416996375184601103151991303700792024924715344281074308746747843096121617828024748134491699584511216687783296145278704778949348604882934001354697590938106401264819104581154519099573533768876119102731177453073520346779745510339232348277163625211165777635723600278601344872464945015462123207390095590445571770963042557820939983907146701
2	274	4	0	75587	75588	300303	1	1	0	37850640007690101217422788056951546018316702876243323848797736340036215956778885211618812133874452384126893399994393679061120244175162601334465549091681746619256502985492052081793740880932743167199156728932161334744073755850897240411577707349068060372865396951618836645601549773210044894653088406438970398586295452629253986534	-5506946412142161198875399778316834975879801402062641082191878115205556485950113843871003095557440622315303126078164506462606491609444066022654491399995480119982418274416829403131065818153011302120484784953343786491118668009108658004187270229429073334923177607315144026563789365588087776094426888972161758167068292784316146234
2	275	3	0	85839	85840	302499	0	1	0	2425479340367648248529784589862703506151779645313184562967211489506960558447690468830475044004915111822955147963745608386065339115030098743356709280950406916490064867329661110478725054049561792229353272276683360227826760467531891310226970826943186888679569890607265306952455285933847337753546212635489364716112938589779061503224153669511716	-81812219518262483292921535420114705358723623699306144050214658564933031766226331864586583515978476901021074168496388317030186029227933952703177950653829857094467590856394144970328565760813535005634921977296402129970372501854555116037638199569683719435739350773627603652309283501611070361478654895375524348855336640575714146729303348558684
2	275	4	0	76140	76141	302499	1	1	0	140331347408694498697573483372628467406666675108977296725485300650227586592720969497882844400355268327717456919979053206136128339284346347354005189240227466995197257925180232037476703171723004936941944380104369737825068532324008666815614339484870164055282727135637484958430525475439138297994087909536897430426310120481667370673	-578664398667176877345753396348902504093332497281146990226402914089434467317056903337529351447358637938589512529705256423754960959155051777250193561114946886529737731072330697828469236938316341508486554227873393662761674665732774566727932472486800872350436562037260584197309080616931872092953049040817502700528883963972304427122
2	276	3	0	86465	86466	304703	0	1	0	23094652489687625413113339908394377950287773488163695387020939055344564270034341509732175193669738847885170369855300056591110843709142721917942120159941634572895890204962427318626242955777437033737012593990099040410985870200450725651567966523004258252739496572802983355613112598018216832852799441046148514192855056603899527714334981210463868	-22991512446843748790939821110575448353644599006334766359697741263728626262577537524533178196827406727429390862400321945639629295901045851331300703611550547742530063157894177178309608861914648212036283956165803929133335570008678861282659200480987695478649695460521849317430733936297908252056606972227490631710753218645608520690824903035826318
2	276	4	0	76694	76695	304703	1	1	0	6252536496336633672305496478025110636766340321840680421122661879653798062635689245143037163652548724526849223365604415290404724852580665620257998502476373290789236555559825250054898200226129076197643947560945347220258046981776652801489460987821090912448952235673216763024683947978617116485162767089638236219730519664411301394141	-5594235335004513329544075086969057918557566658360452530818148473490809207569608385889738791870698470245715356181181322354902361712013108973047449206593590370890624233012491132301927024088305593635558078227697198186370199563985630074471641542872848255490818092785906793979415804182840835804166748713463944396808081583589500400068
2	277	3	0	87093	87094	306915	0	1	0	259246651673188007221136161642406439234766348074899625169562242170405273661549026183502055215466853620099055888102603528771216827617537897140187524344882848130059909630535175492235750324934727272822877437611168048869231057994614905711094177519459111002996233210808156802923944090729850248980048493319129758708532143438830763462790900267260576	-586670418038110155992719920894360997351303870602011103293814955225677503247574172069485028858421483545817467881358451202965519809393526221924743790706240709450860443596686076380533118616547484683304893460178409086058821266184927715692608981956498959741335982699238111481857164621982774596424637951437191872989800410140455258814813273711881078
2	277	4	0	77250	77251	306915	1	1	0	170148886843205394626898225289399966839405029959430011193463762321260866241124453933744766456732686757184178450100859788255511142910189150887183970958162749160692585654503252225331895155759502198571736537983886186821659386845100212012365292213915813607642110474872046813937593167103097321937833546827756233042332173080006106583179	-25047027215131162569770288945774349864892867972385563845854834496725092982134641065226917497434154851683016443120975718472827946286058294849792510605917789814710021831218252232910786887181140846152290539193678188828856454326589012706774891238699393865187929342259381888963460232920906775743960014055836696537788094194677889507138
2	278	3	0	87723	87724	309135	0	1	0	5932039327666823986673733748998639697916731874747380541016902683675559187346981406510991359362926166079523935910617351356033991735708640237737287599680962629653453064130513389941520807328033026783883901968994748026511110751723027961077192758172222663726268003109041230991619488628516257210577364868425949239960958262894468677839564901298994103	-9573383290778683110322695050417154597685985966132346849126982975966111652501716961806316555609593979471848632335684590675385105253744098122311245216158839593313409420540593035060493300275440031761753360337211705443558830165192834709912415137845084259893913735215443549504522980320673612077326634482988028879664189642657960786858047091756944394
2	278	4	0	77809	77810	309135	1	1	0	729864848255069188226531127098509750330371848607995414579759703083344318872588048068029267716387940871111001166293016488731316451766817190454560305031403236794079420463740787826311723387370501049467566846745167485479674557931430906396141595778607600555014176635665855690294426152286293570659899656426158196800017134784124688974846	-2506701657387874951265450258197810456057789818863955911469551761849818308812640274889634203918588109921578463264242900000285457035512302084465891211296167095562919046385025542899119164585119347626064666804126381532094258135858727820494175800819233433047223692848766820299545127980691989801911977477769400142322492531153550893287958
2	279	3	0	88355	88356	311363	0	1	0	207125499044061558464025682191225138436870755766714426159137547709995103477595549190588566041812683104330554290144672104066827664852226888496349216677266938629207160487564666539840568123870728837596005564310420605806429760661719081385250857668572187403176303141599620339650577562456825316560697403189088564106911711802695505009085714683685668450	-76695393450786298574495826610702378402068885348114673711642321511492126152750647286838311880181724115426869769061014464976426039139387486373962003926386971048155992263800574149040988389012944203115443933297770149506788655772575541945209780893722019562915417886041018602298592395335922042232994611762211555303398481352061918505610492592598377800
2	279	4	0	78369	78370	311363	1	1	0	31456085438945049337435736065656533075016303999104637929803708908507283356934030201017859473239650286552839441124366822958567818539666113892368861616685265059422000200326433509597965186036515080185345171381023567281304692447695752605291601241268432302371211474465694060235994829725862603401481583893442913056441840659225968716012120	-21870181469509650659354948641090000873700516433936314281826183659833832933214360956153039001939357213011769115486872749597623190393723322598276889696728664613612204387523204001625331419154165480949844558769096347084766216405797972560113433262186949948511968429408566307645033664029401857489171425218836465758432250776536909519661420
2	280	3	0	88990	88991	313599	0	1	0	1813441719479157769596812579422360755068389882866631296523174310415073087481675847215865862905569682329328292605769871812436575550478921413361784125145895905873082342424116664760105466330341027397269487287008044460289121708105139299727123768130145124526033681380624895660599010105308312781254858188203661428539937605771092588629270982277605052162	-3401890161291544153449778686835985853200075380086562768098017413980685624957637855552858361824819411586811250966465652167762573556850367592515533990826215109388600182282762662462517031247894480949499481094138781858742738160165941327787196849008091962406155990623777796337229100528635866304270035981935734290926834829041730447014046174021428649482
2	280	4	0	78931	78932	313599	1	1	0	848456003000216819376097932644249963820254965954872392556009977451460924344154330356394994478382963558029908491725474658110767745643863001899906206464690143659704625905658912620243961959692206522377437564978195265919693326904397705901147341924019408220424263464476813541710101109669695339951706302191993757840442111505373905788421670	-30151874532424988159623011828817525476646567620391664298388785599405400479953100584382474386865729860099667709342741018605992518961353907629982776021373110235356903273153521619439649041295241875590994477783014212560034040338114847879527093176245654464386205713945558276875162023114454014407263278814861725101165698306974780176578970
2	281	3	0	89627	89628	315843	0	1	0	22659505769285549199431931998699419480691936849859619689838182623986095483742516819418247496637540693004085363272018394262454166677350684900668041170033270546615619224822242117591455641600720667939347867636652212746433460620171516498961815619116559065373142558002482709643277607588723159293587930960421671226932618369010185518457162846130154790946	-73042521097576282055750623563022544627567035824124399766663890543199747943876994511214546148172632426520012041622449590926430819442543186423612916223516964230824356043006142409075528768361678233293708412514552224432680267678635038193320624592845547206994388226417402062334775752469936106055597529646203438963795747346842277535745529255279964968466
2	281	4	0	79496	79497	315843	1	1	0	5109736458642913738259402055849171691279105792341339405076186667666971252108040970545821027483850535282561910487371042570205518495054326542028697766810959879218178409267682006535951240050734144084502610832290091278461920788413330465140400515949918328179119676081438945722529331643056238148077729361710339289948443527861127577023317902	-9457047175071993560020973611829405483131570563406985554416325611496956131364301412848892452199569641485521732349380706700703341969724137425639486702934469757006986799169305659403498746239309639469297924606542753927456310704774117615548703036310781994222569264195156904704710774092068993494934261918557724883893560856815190350060937210
2	282	3	0	90266	90267	318095	0	1	0	695327460362713930199111679192123565568832140271615226444951515404021411051114313244439875640411859892539709461245963455780264061715093570162275660097937071868488127508297706665646222359797388296078321993531151805430904621870513681177052503083635220242981803847571381686815169648851882042121369127602061544748698902067227013270317164010477986696710	-1058426270944759564036664114013973511696067965295506923023904494724160537649396560413101595767192125394648912432731208750931859024771655895913926046972353705577224046510499070814558630469382430770784680645293643649920786170443577169624838650641226582485439383945167627825130006390623779336986894603730275824736296945558789473009275089214288838498534
2	282	4	0	80062	80063	318095	1	1	0	179318499941741996493008537599124340043293359063743550100778761624406308622218708094325578126225816640770719140856642838943462655446297658187571016963814427044775396278255861509941187704460163900727547652277610966453151620351126290157403938495126748025459786875251553460379262532824257905172622029216062163321842387682485930672571344541	-60677690929432842699151574746155195146779770288531324104824826176785912767527513954543041868577051588170238575312904789982048582064117857294066578117833480773728822157485712989321875535911404917677715677985373788314871594247037208790525096609628266798993525583924746236564204699096450789094753002562375603983034448584789621808424709108
2	283	3	0	90907	90908	320355	0	1	0	26558539763398841113707876575348799053222002020312397227774517200322692366322459497553426831374409807117640304591541619380613689115668126807558699597709514893112111812278754037632639718890116931164734932551255195629087580680867219655778105713710657915708230105866299905446250598012290827565043439157563060268120221174094585219064367770038317463870635	-5535937623213393693494177594043816073100008463240654092887826972946628419992814779019016313377155376397766644764250314016859259796420151891124543562926940702110266542837376067948856995776555305024999466117625895232549703364941417943692174362591336174218598196797580727379773104744852837518223856518150320561506433296392418059888145239298426526264902
2	283	4	0	80631	80632	320355	1	1	0	613452903351002534907315384911065269890498916659115842507359672869185445374539072583080359129813451289981366932429253488118230730000638821347488809462537984538573064723785593832285398105126661726114913430214295817884026397633945541897191225678147219070488391711698163692115939926629867100556109756538207485207669173380019958172664624902	-3365235052332931777744868346653304075758963325069524839772732376215679861158204093374503446576730105424740462640781000999730753172718368946903885490544148466692345657669088716645748486635447761146898063490155855671136008694511590750726351892840248867666133391582598008889195482182085057708154285382506757773167035910839757630727567351586
2	284	3	0	91551	91552	322623	0	1	0	311855331391775206441157188386912673594823139427736154582649681264024277329254873660415978907284712737328449554447223102357414057482212149506405118310329118601959683264063260591655411007670228536510034267980274787372460329366467186871365160020963938931628394679285000277874994710198091087417672511064844569162808465677618361671987653053559654717034453	-277729685216034747797083173243253851827680497296013867106863802706658296546444622520768131149823619652137879230048821583510109299972769279489172068468188624904391278836316112186982344701647524204009680603125100126172046266357430398019472384476197147742864080489818791457658721915756291295539946856899653128271645604375757205045627721446969919833356216
2	284	4	0	81201	81202	322623	1	1	0	37443304963994113975025462181890907854559163526351115910989506436026662256121584484233376888514498968089800729340827690617904784588696615838763516208012607733125699116612260741573655825687039098056278750902061438180775880618338731817991560828629122945313631594826279977470241011327284110689395415528491901364446371311998258694068542570262	-28105971877673756608627578515975229108424834632339222608941711096683623510164914104517674604635876796330699553472634988724223798138596408862844718410635885737699370188674293532386543911383529223911632606396552126532066451544117680074104701198211946938200228516268287243872474243332814982690446519301157192435961482345567391075588764906650
2	285	3	0	92197	92198	324899	0	1	0	5425004959773171619573015576986234202549201103991096499987855744382055071898517563953333251805724217051158755658968572930705399002066474094527438611280086550099340876937309990510992289688374593144461859447643376559036592347563715996734429331515007293431184513048304639848315981444685733793703911193348528838362658837533454278441075494306448456401307959	-5391167915401998239260066332843993580570050229566504701783480270497192809529938798906259093298709504807752822013714136693906252285586669966422889201532713660085894471311235094597913902436834362787588337950815769668186784625851466628841086909401564626789880620721542271553575792902927217926867160983659926237068474927224267744987625329493450314316708754
2	285	4	0	81773	81774	324899	1	1	0	1079853888404095472718571784200645720715250560489886853966962213776008670846959544727873565218783207093420215482835161556511950167735265771386242190096878310746201845990156238840132742148333892173175520244069096263204405537717065062481071571723302604535715258079533762600468344153841881608215389772753780092953876179256167673436923477397554	-71152505555250902360149745810940761142077075701677708583708000058769656981431580391524660806823385061044465496128332762831336600453922697555339620216588611110873571401696765841644110966889621645740385944593728568171704714440043179402923405219209522457052442184161315275956267882202639928307070179259250152650600374276457173340964481985
2	286	3	0	92845	92846	327183	0	1	0	147682638471590078892779820986685990237896058461031753130361922126327610574635577883772267384741711098627272641890258991429382605959575795828370358874682926304754914825040306540244160739527417577203283221579512488364950008726885367238487480464142224796125341570589586936778534315193149129376737590781047257959281399527776583166180813711326086638487076096	-50478345443023244288867223454470980935225164563018636751781430715877306313895279334304103440875622359475679271570202715330337709408482708412241835539949415267058865146270046996844009875171511280992520766456364308677044127177575465278263630184201870705529707648989296083424412489171378453798141816142209036010164996099363361511891117407735941574348072510
2	286	4	0	82348	82349	327183	1	1	0	7835317822765909995392639708949404785597380957182060255428134893011035590365764901521577809896478513382539704752027166733895310596294460785360764018725817954287777627554505943357965142744565702961104149977273560140036913104849828673151450693339664280974984407674016124860408600245620504535096922546482457298616844023228172287702087921057818	-10066096382205006432442128631803076874146992920936488582562432890525362807168857795189813821177928420127674877902121610262028606589838112602693705756208784807245893492332624185537040602067067112603349233971856244482163250415952976991815744790495397296706265441292197662024106051280385804370132479952209456128845681718287523538096895535741200
2	287	3	0	93496	93497	329475	0	1	0	946490030102444208230646679175731316866634953484333162347143490850573461676683198360299950330506695793629136842900185293644135123079514709917510199680414780398787589510339236908239134707604568214753416090350248620459076682261833617294213695163484882808050041774027049636723295343018580815163167136406404553100352270957629517740597067281873343922200373858	-2697661983046380154954789419196244013381917788541664786470095057986338589415856313488744312899925289084662864493581662763748139061302125028477745913834087364719114797002459366945993555622033499586402473971351150227047580596100754939848218808431054538217545931521988513935030115890525221117859220355121878752618982057233115456279377966328867839880820134712
2	287	4	0	82924	82925	329475	1	1	0	261656816628902698419580093667223231376620141661049947717948181823692416602284982783637540837935220596834359500951461508238767711129651727772632322827108378635072289982097040802398416597379491500661390914302785810463770577673563987361926321258886592488736205731603382577725240366674416490846036068905324320004449983810884158644112407965976438	-33261063835563753812480062657801310934511623446056981160930422026460405594560405356729373306459797002172912918472375738744930450109749773824323418656397510565411348483456184921917857127327835031882013563558278802552378899000446200992794102846297314942361005845980339946741809097930920815227139168687462247056112138669357880818035985886328474
2	288	3	0	94149	94150	331775	0	1	0	3044907969552372480192471209979413048082749603288304819113177422759132158396891496542145495716779376898567964799703294195016675942095688734808099214608461812058484975478880923466069270724661543857555423789341337469697559631378464128111319056316823119006679771088378764737134097246840588207878662760743380180592582139530485278709413959225511975804992072393	-63880175448128977196243164124043076875112332175135342065576671266160197777208302241555719884666041444371926532753291320813997680145728250557667691212765848629209322075501265300534977490062828852429646028411716992156100637992803587600763520885414978075184945638885662978634950314147342941826702593797944750237804252773379058926128386385665095228628182801318
2	288	4	0	83503	83504	331775	1	1	0	1693683744183287150158896256072738721872915504073734824686761140356746611372242358866278315260118770490054562109960225780188885645634850725436865390206837832669669483516209132195290417729180272105323138652857901316910324548864790581600755746336526971852282888810419400968371707630670340221821225809724846079809597528819901083086155405897549212	-3194687305587787454236448654661673819640498466439873211165736389736426228094410019547299119070168786867376797411367218232321313992027715142675544809343166366262829428889601068048439732656437452246414089119050204034550745309146603565934196818740532530359221898673893663725135299996848395505301994957226339065909334611316587766075574541594753987
2	289	3	0	94804	94805	334083	0	1	0	124816284662832026607933986341098609006931677606244782893984225413362580345319299498467646597198516071218180831596547116390512968885816046134305054407065678814288110473402045087018390519119446628429368438878480094692493508165290120846747101922274242245132919589388821790248338596714012172531615353037269447744937803661140035862711441354703974376343940731852	-1102628844418409287113920949623480351215950629048843032610668283297917142307211383987839652624905571984024920215258419031357486054420987313552689054584625611009564522060217404225342649410124321370598176746492880883613585341117840006896383969301799908646233188340295347778351143299158432990537020085052682593622796146952524191566541695595733167844046255218145
2	289	4	0	84083	84084	334083	1	1	0	65786966372036049685809900476787340434848193904158218727268083861445958795981735986739132428383656466668820729561897990053852774863403628592465213931546924047952096652625627618509681045302444387345905432307488316140273231788063414210823532342288830819783373572626152028595580641353415453155945380242822480243581781442156233626414001083489630962	-14744662863360224092734425840114864674428293650513014630813166952676103861370686729410517537168624575643429091938148655985748625736184867562890537813992658562273327241644865214935753647940339667677806450918129870221361049117716241399512494867659039027539499667221510968203897976711230089717426403668428678640908621207604432433737765838159736009
2	290	3	0	95461	95462	336399	0	1	0	9634488726006937519513579377717593525371381060436636759331624786323382955916128539936425765720255413620320824126907450241999391774689017302629956751431512044263379343418875202512695553929346006905636202258505289598146222034114563460527514348794569865080482003962238460088312186772533905231282707635447242958816590206839653513610414447144566014980789612859739	-12847871027821104346719777325274951984204699452695187789787996761160115044999299424329455040121550990253452975076515185523632752538241082048267651112954110527150145533224518955113270663578476471715551157953642849083360026705517332380601181467981142553951577046376475871332037824015560899817579585342627576164946220786591663426483858812582487542837820091758842
2	290	4	0	84666	84667	336399	1	1	0	397075156964797294075136323964560627316856710719205995342457770436394984955512759270983562991045906681934325364229439241303717550574512977475751177701603733840389982881190048343605286385613779511459748647802270372671999192869912910968424294109937611771555814897306224010688458987212111991484613336329262139132771744339982138754141465025360829490	-937674454719387556913464069982451933027501947242050003942095236269250048685135237753604129675445543382164670130752240974470486176788917975641352633647566859830170879157782160837128214299412023874308734029158467202681121958464908124775981759488232773906077497751797235466881259678541004830901108691103610060444459322432772293566921791972273713118
2	291	3	0	96121	96122	338723	0	1	0	11259424302608854085909104917168221763488824876897567683086583408135703154151448347217763451787729855977956109637625859794399751989265851492857482500707873879947570261005271946494634405449937958608638702360166496991948881049572304583617727952063330810788387975407769079584257383689156218216922947235989569002662345927628784409148846978011028312627694028406418	-402067266579796360962662623684209946719185569481726314782874119098381023959409751624759771386099067508691312533047300283196304631821636304211373197308693503407441310737889435706114798127302934549192449964016317848217548164128189477280498621238665341161923502044651151780057387166011018965911135450521718794808430054462920682625300924167603859105208235966566660
2	291	4	0	85250	85251	338723	1	1	0	17347529291676775790818020986493705524912310427810875750556583150899371218916929120140894662511036154461669508409117842118119839651941087306840566094011397180893120454123368316084097680453263675169811069417610486166641218178730605305544491954076667279570114066254109499154803905704279794361504517858716446790899928132621893036056308726928398238035	-4640745702199871480472730294384071081535173489374818295492253333973704533432160676003478890382789049091799771101398386747862171577677730615065067718010811807768007885615463298143967968621764080181976998358633325907989115205246115732828954719664118604065011528319360623856294035968978588850075976483416263502437397464917661149009061235663166242388
2	292	3	0	96782	96783	341055	0	1	0	6766720943021387963563077435604582310558041072563653427589164809377769456404260602638036282863034492413752241209369979625971444864849885717961951137070535122539080233667474553142980306346357810264098794342815356429797788070278692932791288898438427985390026760376746047611231682190213876314952501824240408222219737755111331539017183790861320662928202528009631826	-784140047453625200178966544373439370640409011810135674302783602268696367242105052294160523239941453521138095803699432326846656351491219030424284593763422439755804848730667137393908976282830360032415669008886921784473398949789302105140665289134093552869147768424108942722249763836012956825738442486048785126750874127022122597174211343591378574331549638280365522
2	292	4	0	85837	85838	341055	1	1	0	105939134538577956616389420235301661918336531446606013582947817211034029857489713262555463325352942162721722033721189595157182146721968802162175355150596593290612444786298352080507742628712473419585290952132385437167644328046930849872713505601849216651042775584677287346782473595053128525180682269481162770654775926039155607113703392219327198040430	-258475344628023048053204998386809543532399490149159329523327385366330446840630582188125393263012898018025201222147091321958225704951065822912956537249656244487456663700885249881416142191920253935116848023294163060392591399786009841229663490138082545887975121484483588090075593509729276453550330770328009192184523111029266381864924732415362070904936
2	293	3	0	97447	97448	343395	0	1	0	5050557741343371074791320337100967552471988349563866890904606936904572477051477621296249833533165695293103152455413314506772320866431543055714200794389784521228666342129799214488124713108931535258180036005133924743883782778954125396931508774517699612477510942909295688024929101402481105563216245057475935376927628817400878023866473040429239309276177662442912108	-134096315924571247545716302904465798853114026324581544512174836958967076590791840667871948952321849248270632389755173659377105193775922751047350629136590702284553991507735784395027568737608787675589642834294086472967474042951776515995106623056515610260735817026593555084905943426491528366724308303275574433749295697134497777481275422030088829210452419453265352110
2	293	4	0	86425	86426	343395	1	1	0	4822325390380155197967836233753266683565904353088668705113809109427923601023682839769688360565473485811948719508119108407991220004728887737969543641903970270197719104327098765669631063972404232472024812591930544325699479835261730385789742901075911155653034547523802802125914355414305973630082197480508060815277808897234906047038993711517961866383914	-1180786856377198802856801509539055024426872481487044380929994342970460833184855066055949482898669879832382834481932047579476714671335055260423167067777239311047050851179885555940378135448555573943958397324762102183694110176447570065820960217829760354034348817244737440208245488736117519438460025575265215681532405611383146466339493295857707211804292
2	294	3	0	98113	98114	345743	0	1	0	1138205783815037601318250461923381423001263292379856697634912883226873580162106330821048319123073249047759044756937156455982577549820367334224563627702613705185980652803506881795430175428197917403432328716231572325131948844491862541958269622559888217598084442083792857103024146269041405748680896949094822873562005114840315708173697878517458703815758305782818146535	-1409877922822743315839841311708758041964499686378281838541925086905074103512814429382022951958706091096872967713911561803214612847584340616902827700209994556945143611615255994107065666277231618589987387126188822957433423860524054372103644094524659150494392893913310458388716059819217872449706352626927133504470007970603994968925115437286386117998224486470138320312
2	294	4	0	87016	87017	345743	1	1	0	32444527331046585430488303913162314897318449808846673195596414396771195081887882318294513500945057377700893653245407213449703794387762555799466668988903734321841943695768136741590389723798077582297459286932126028549953172833158238442453785306499967776232793296084199971475616438339631314160340085589018512614370938864016866122546507376789178673363630	-67039400782250818711547000342860529539152583991616118549200635278251649388047389718091518961850644326330364523467123548392644033925140209588139571998201847187472255519857428830577239264533938571781823803710660767274398230542481296240937734055769505976028023498341363584059720446538551588758076308160524892048560598014593669203148774154054810496841258
2	295	3	0	98782	98783	348099	0	1	0	6035256146422126615408748862581880914412631111229764514530929160974751391244219258156083978853875580780032077856832011157031991040947094418645943792338416744978099931832434981004983851712764057242771572128435515981917545209909263252774276696290656025857232191144714467640057571080373841956833176639147051225359862322819852347647906647440361097642824907659905694944	-40796972499745186116249960855050080621995654208651864117414962125501618649809686295164209186224889535675954661678715714144648896517436892082395269127358618459331493200688441933401234082754034276945443828999609594450251163341730047260707892100273962795276889545095131050063261415662922651477979527107276811029197917297610076162824538581182063147509684977104705694511
2	295	4	0	87608	87609	348099	1	1	0	1409355302897546636746388111387732325357303062749868021572531421522945503601591442342158653788139208645113966115118404311854331365657440613730241908810746741745183653781001210694241957361229789972436267198927252945767603675179922662447047639070634710666746698358275994265152012381064735652554864302893916392331786317934907204889803854974653774581348410	-229436074739966390491531667135607346463860862015961078339313642130514081290302122829696688991783488553020408656844740717967438682366799126604382356518583446459310773725083443033007580573707757200533188222849163734393469522370091527625144256223385487419119391616338116367269582747155883155276455696177984089351026792763767161747874746896061909039268280
2	296	3	0	99453	99454	350463	0	1	0	70254832098396209185767536373485397285503785844065316784385416629294552058072481377924772833415759496842563648145439063926651277949558404677322951067952977452311500852040086815441048169540836500113251030504714453884842086403849656229360091970663480641443422539357799400227516063024303612276315545344065002670519184767120659901659892636005723714906599059341943992997	-789368819803470184767980767259012314006223574840822149747190726503665727658155300265869670062527257285283029060079439278443704952321727605754072629402734012576575983803662473569437569993946309668831695453751272688666351463761369758594053231276975935030944986848289084284365886496383633742884293617348005758889542140174449223174309924094460402260715678350498892990584
2	296	4	0	88203	88204	350463	1	1	0	10964994690998103858453949181859475064698208064580318407130812319580375159695037294280198934998671010351512262433717588193946129451559478192514683157350431051791386573526597318943380924836354576932731183512592324175328790768359727196766926494608332588298859398196564314071805265840271682271258549217038706094958376297547641267232910162515931378447928148	-16191451829242631773766141791185303926543829431131275130462322503735673650094645432714564293357624474570522982519277054435443007439960347170534149949825189929444503528225979127567044809377938219341851633257512554138337065270768235874633657251017855378876062746959464682648910698309299321843386841325441236545933861211995860112402460260610173953949113207
2	297	3	0	100126	100127	352835	0	1	0	4807519967038458244979443517085174081370338474575275307413348989741803203509478602478640483176538729412151802082951575672012876251760667968079783696229952684458271053163925108319336942361690119312072745231769074950090456952050844474643737540963874163567439065723201590856077579628653182618026533307857253215115911785361667940977229319741941620393154033175316046430832	-10950809080441433773303805336909600387724501684848412398132210042810511232776571662837821560885951453859301511323445149853505011749368196761145366503038119195045363915200675111477562585169830003570502495637634532646045722786258181913255391149963956531020023923154092207237785652744436799713905375896448753113590411130000222221410147208385251621677250244987131834704172
2	297	4	0	88799	88800	352835	1	1	0	429023563355849190827269780214712856306118983049400182811757813451677145232605386861593522721208175418775487656806831809244838355309364394570183122454723448094394384724789916256923079396391717989706348723113480136149282637237536033156412667462803356678710099582647254525008871956218217623168097548323721277689418568066017176233796251007764291495705767114	-18312581011612291536722278977417998673170074954242978383341768167401759502279420516528259975562644586531233663154260455515070010153742544396094082259281590534299294085541321721203055396601339268618686324972272623243207157961491747534321190077120865180763419916711597008513522346419800679505701437357514229788520821428894247651107953379998279440565467525
2	298	3	0	100801	100802	355215	0	1	0	230752108914499652115812318647708815495145319845916646849753819865658134856199166912592798535471117610015569231593761546210499868251312692680072082453165409960298117215871845653727379588292572681706554243345495737241212777101295736807796310157611857446017227619948909472120847677096964027828451913650818372481630940290986775772382626645060175299677466151037264503434334	-57754300480581530879559708556010184278338122359059000769530627125793296885952380735930963421319609653043560976270337600958228035755096943781866209244567419814327706310389861322136259631653405237971776586398409776498942473226129318782111930364027222013291498670780873518079407375813103226004013000895711217235042977298439969116588307571921899403723890209929823287768362
2	298	4	0	89398	89399	355215	1	1	0	3881841522141945046464750671692454907663937712602395788691527737948419179036586476346661767170223137110171571766505872837067595068429594838927085377717353018977407917450270343106961985643350657062267296099155752316686131872652988120553535938646676352587208490179431411439110613425130346588572893420972345998158774172257300390795557047276167409322315006729	-3530524359519533117863237308849045198816955450659685558773023052589636539291397191439000601438538986425046659626693504757514873085165655884856843550294091357177630396733712743007569253687023026638721878308347691783979626294954674894437900586355732434864397668846321961759053876427742895102175629117101624791574826699905597126640120535752423880498880864460
2	299	3	0	101479	101480	357603	0	1	0	2995898327605978138621571702449182050613280153112989482121327463733475905832417291998256879460353674224060509585498687592691234209468041054866016292582808872964701187578629801054589039896084441282201352436739185950015025831138759615595189592324936383047289397581713729827163619719296309513252421964588411101715552537442361837613757695656973441631410018352753447412248972	-2305274192834425964281429471624831414817752838083385124003603919895813217318465990482485244719648579366420712207824950463105753643446274640819915138231019898512596634481907200445255106299093269184944690039332001184073858591122437645430788851710590853563654198231015983740826423161781754526648321118119087866190088083680536340942637749229050090332826807107277276068806226
2	299	4	0	89999	90000	357603	1	1	0	12279935946229319891699062368739990294050384888318089449338418839562471082517139822185346851769186594626344525706530410480936610515807527788506083770971260589441889708583161055470024159700809189393906125747587352626763734846066477058038992922119734234585882329037714686793757165837402528770413196374038716716117231243520574122760812691718902148318456606788	-110537972414809877815390646957068730076821271300730190485037309164395557282794914283549178532993127171863149342243844138239311834523478118961165830123164340804458725469848255790099215138622630679648673758156075639993887542834930423953519367972860180511344330398280705426108730057965495459014246373902267508322250292189156745175052807378323349259397345898659
2	300	3	0	102159	102160	359999	0	1	0	58525195959990593225809252362304707301183386604872320087092339491210438899008889679185315462585883350696201737801667393423102362078490604337666474676002873253802352023205984442217792517837258770400917940363295056247537582889441429361612325436255605224019216675889446187216290067491606135649334954711929368870917709839795806645481553806033438079910673116435689127729469379	-38756044141257849297317595127090194448563020996237031387083532866000237282989226799951666518653489869191959723403460603148699926184767241173873400033785068866556043151595646572687986309461240934287675766855671893116801100617801880157968717139236985455098356401045235333223378530717382090176555453003125947570424222736804751265900987689312610828522351362713468231818245558
2	300	4	0	90601	90602	359999	1	1	0	1387803224861870308803417023795519515938873358078094109341964005067684465685807546165823615048348353227101448439632652579543575939786582655107793409233896301425834674272937916744893651923900289323106156363064664073488846963363040491476187614114742201781921772456520552459366767653887551720835987918765046725489704572257511841485088519548674194970701136802220	-635242816440089836729886292263080625934765350760079436493036622217838026423011680666061479224578237613994747617681439465700636573038051166052598699186244471707911571588423578924130974380800233164469958207857391482416893008848451998994904328632060929719909917355069391692852476360265629485352684941627746452738293664903616203457306414734881122897115416400279


==> anc/code/p2/prior_boundary/certify_edge.py <==
#!/usr/bin/env python3
"""Exact rational arithmetic checks for the t>=2,N=n/t>=100 edge theorem.
The analytic reductions are in main.tex, Section 5, prop:boundary-square.
This script is not a verifier for the central sign-transition intervals.
"""
from fractions import Fraction as F
from pathlib import Path
import json

def exp_lower(x,terms=240):
    if isinstance(terms,bool) or not isinstance(terms,int) or terms<=0:
        raise ValueError('terms must be a positive integer')
    assert x>=0
    s=F(1);p=F(1)
    for k in range(1,terms+1):p*=x/k;s+=p
    return s

def main():
    checks={}
    def test(name,condition):
        assert condition,name
        checks[name]=True
    clo=F(13,50);cup=F(968,3675)  # c=2*pi^2/75, using 3.14<pi<22/7
    test('c_lower',(2*F(157,50)**2/75)>clo)
    test('c_upper_less_than_4_over_15',cup<F(4,15))
    test('N100_degree_cutoff',2*cup*100**2<5300)
    test('e_minus_10_less_than_1_over_20000',exp_lower(F(10))>20000)
    test('first_phase_exponential',exp_lower(F(1274,425))>20)
    test('second_phase_exponential',exp_lower(F(2587,800))>25)
    test('sqrt52_greater_than_7',52>49)
    phase=F(9,208)+(F(5,20)+F(23,250))/7
    test('phase_error_less_than_one_tenth',phase<F(1,10))
    test('sqrt_15_14_less_than_29_28',F(15,14)<F(29,28)**2)
    test('absolute_integral_less_than_11_10',F(29,28)+F(1,28)<F(11,10))
    test('modular_exponential',exp_lower(F(156,5))>10**13)
    eps=F(1,20000)*(F(9,400)+F(1,250))+F(4,10**13)
    test('single_peak_error',eps<F(1,700000))
    x=F(1,20000);a=F(8,5)*x/(1-x)
    test('lambda_square_modulus',1/(1-a)<F(101,100))
    test('lambda_square_difference',F(8,5)/(1-F(13,5)*x)<F(7,4))
    test('four_peak_square_error',12*F(101,100)/700000<F(1,50000))
    test('tail_prefactor',16*4*F(22,7)*F(201,100)*cup<11**2)
    test('tail_at_N100',exp_lower(F(962,25))>11000*10**10)
    test('tail_monotonicity',F(481,1250)*100>F(3,2))
    test('tail_quotient_cost',F(26,25)*x/(1-x)<clo/100)
    amp_error=F(4,150)+F(7,20000)+F(1,50000)
    margin=F(3,8)*F(9,10)-F(11,10)*amp_error-F(1,10**10)
    test('sign_margin_greater_than_3_over_10',margin>F(3,10))
    out=dict(status='PASS',scope='p=2, t>=2, n/t>=100',checks=checks,
             phase_error_upper=str(phase),single_peak_error_upper=str(eps),
             normalized_sign_margin_lower=str(margin),degree_cutoff=5300)
    Path(__file__).with_name('edge_certificate.json').write_text(json.dumps(out,indent=2)+'\n')
    print('PASS',len(checks),'rational checks; margin >',float(margin))
if __name__=='__main__':main()


==> anc/code/p2/prior_boundary/certify_middle.py <==
#!/usr/bin/env python3
"""Uniform coefficient-error certificate, square only.
Certifies n >= 301 and 1/2 <= t <= 2, NOT the transition interval 0<=t<1/2.
Analytic reduction and contour lemmas are in main.tex, Section 5, prop:boundary-square.
All numerical acceptance tests use mpmath.iv; mp is only used for reporting.
"""
import argparse,json,math
from fractions import Fraction
from pathlib import Path
import mpmath as mp
iv=mp.iv

def Q(a,b=1):return iv.mpf(a)/b

def upper(a):return a.b

def lower(a):return a.a

def view(x):
    def exact(t):
        s,m,e,bc=t
        if bc<0: raise ArithmeticError("Non-finite interval endpoint cannot be serialized")
        return Fraction((-1 if s else 1)*m)*(Fraction(2)**e)
    scale=10**22
    l,u=exact(x._mpi_[0])*scale,exact(x._mpi_[1])*scale
    il=l.numerator//l.denominator;iu=-((-u.numerator)//u.denominator)
    return [str(il)+'e-22',str(iu)+'e-22']

def li2(u):
    p=Q(1);s=Q(0)
    for k in range(1,61):p*=u;s+=p/(k*k)
    rem=upper(u)**61/(61**2*(1-upper(u)))
    return s+iv.mpf([0,rem.b])

def polylog(k,u):
    if k==2:return li2(u)
    if k==1:return -iv.log(1-u)
    if k==0:return u/(1-u)
    if k==-1:return u/(1-u)**2
    if k==-2:return u*(1+u)/(1-u)**3
    raise ValueError(k)

def certify_cell(left,right,n0):
    for name,value,minimum in [('left',left,500),('right',right,501),('n0',n0,301)]:
        if isinstance(value,bool) or not isinstance(value,int) or value<minimum:
            raise ValueError(f'{name} must be an integer >= {minimum}')
    if not 500<=left<right<=2000:raise ValueError('require 500 <= left < right <= 2000')
    if left<1000<right:raise ValueError('split cells at the phase-bound interface t=1')
    t=iv.mpf([Q(left,1000).a,Q(right,1000).b]); n=Q(n0);mu=2*n
    c=2*iv.pi**2/75
    x=iv.exp(-5*t)
    F=(c+li2(x**5)/25-li2(x)/5)/t
    den=sum((x**k for k in range(5)),Q(0))
    mean=sum((k*x**k for k in range(5)),Q(0))/den
    F1=(iv.log(den)-F)/t
    V=(-5*mean-2*F1)/t
    assert lower(V)>0
    s5=iv.sqrt(5);a=iv.sqrt(1+2/s5);b=iv.sqrt(1-2/s5)
    v=(1-x)/(1+x);A=iv.atan2(a*v,Q(1));B=iv.atan2(b*v,Q(1))
    psi=[-(3*A+B)/5,(A-3*B)/5]
    gam=[2*sum((iv.cos(2*psi[h]-2*iv.pi*(h+1)*j/5) for h in range(2)),Q(0)) for j in range(5)]
    signs=[1,-1,-1,1,1]
    for g,s in zip(gam,signs):assert lower(s*g)>Q(1,3),(left,'amplitude',view(g))
    amin=min(lower(abs(g)) for g in gam)
    gamma_inf=[(3+s5)/2,-(1+s5),-Q(1),s5-1,(3-s5)/2]
    lam=iv.exp(Q(8,5)*x/(1-x))
    L1=8*x/(1-x);L2=40*x/(1-x)**2
    for g,gi in zip(gam,gamma_inf):
        assert upper((abs(gi)+4*(lam-1))/lower(abs(g)))<4
    h1=4*lam*L1/amin+1/(3*n)
    h2=4*lam*(L1**2+L2+2*L1/(3*n)+1/(9*n*n))/amin
    deriv={}
    for k in [2,3,4]:
        val=Q(0)
        for aa in [5,25]:
            xx=iv.exp(-aa*t)
            val+=sum((math.comb(k,i)*math.factorial(k-i)*aa**i*polylog(2-i,xx)/(aa*t**(k-i+1)) for i in range(k+1)),Q(0))
        deriv[k]=val+(math.factorial(k)*c/t**(k+1) if k>=3 else 0)
    M3,M4=deriv[3],deriv[4]
    eta=M4*(t/4)**2/(24*V);bb=1-2*upper(eta)
    assert lower(bb)>0
    E_local=(M4/(8*V**2)*bb**(-Q(5,2))+5*M3**2/(24*V**3)*bb**(-Q(7,2))
             +h1*M3/(2*V**2)*bb**(-Q(5,2))+h2/(2*V)*bb**(-Q(3,2)))/mu
    k=2*c*n/t
    if right<=1000:
        E_outer=Q(16,7)*(28*iv.exp(-2*k/85)/iv.sqrt(k)+4*iv.sqrt(k)*iv.exp(-k/20))
        assert lower(k)>10
    else:
        xi=1-5*t**3*deriv[2]/(2*c)
        assert lower(xi)>0
        aa=4*xi*k/17
        E_outer=8*t*iv.sqrt(mu*V/(2*iv.pi))*iv.exp(-aa/4)/aa
    U0=t*iv.sqrt(mu*V)/4
    E_gauss=2*iv.exp(-U0**2/2)/(iv.sqrt(2*iv.pi)*U0)
    N=n/t
    assert upper(1/N)<Q(1,100)
    ustar=iv.exp(-6*c*N/5)
    eps=x*(iv.sqrt(5)/N+40/N**2)+4*ustar
    assert upper(eps)<Q(1,100)
    absolute_integral=1/iv.sqrt(bb)+E_outer/4
    E_product=12*lam*eps/amin*absolute_integral
    E_far=4*iv.sqrt(4*iv.pi*n**3*V)/amin*iv.exp(-2*c*N/3)
    assert lower(2*c*N/3)>Q(3,2)
    total=E_local+E_outer+E_gauss+E_product+E_far
    assert upper(total)<Q(3,10),(left,'total',view(total))
    return dict(t=[left,right,1000],minimum_amplitude=view(amin),
                paired_inner=view(E_local),outer=view(E_outer),gaussian_tail=view(E_gauss),
                product_error=view(E_product),complement=view(E_far),total=view(total))

def main():
    pa=argparse.ArgumentParser();pa.add_argument('--precision',type=int,default=70)
    pa.add_argument('--output',type=Path,default=Path('middle_certificate.json'))
    args=pa.parse_args()
    if args.precision<=0:pa.error('precision must be positive')
    iv.dps=args.precision;mp.mp.dps=args.precision+10
    rows=[]
    for l in range(500,2000):
        rows.append(certify_cell(l,l+1,301))
    assert [row['t'] for row in rows]==[[l,l+1,1000] for l in range(500,2000)], 'incomplete middle grid'
    mx=max(Fraction(r['total'][1]) for r in rows)
    t=Q(1,2);u=iv.exp(-5*t);c=2*iv.pi**2/75
    ft=(c+li2(u**5)/25-li2(u)/5)/t
    sigma=-2*(iv.log(sum((u**k for k in range(5)),Q(0)))-ft)/t
    assert lower(sigma)>Q(3,2) and upper(sigma)<Q(5,3)
    out=dict(status='PASS',scope='p=2, every real t in [1/2,2], every integer n>=301; relative error <3/10',
             precision=args.precision,cells=len(rows),radial_degree_cutoff=view(sigma),max_reported_error=str(mx),rows=rows)
    args.output.write_text(json.dumps(out,indent=2)+'\n')
    print('PASS',args.precision,len(rows),'max_error=',float(mx))
if __name__=='__main__':main()


==> anc/code/p2/prior_local/certify_attack.py <==
#!/usr/bin/env python3
"""Unified certificate for the NEW LOCAL weighted-monotonicity theorem.
Does NOT certify the global modulus-5 square conjecture.
"""
import argparse,json,time
from pathlib import Path
from fractions import Fraction
import mpmath as mp
import certify_weighted_difference as C
import certify_difference_tails as T
import certify_transition_endpoints as E

def main():
 p=argparse.ArgumentParser();p.add_argument('--precision',type=int,default=70);p.add_argument('--output-dir',type=Path,default=Path('.'));a=p.parse_args()
 if a.precision<65:raise ValueError('precision must be at least 65 decimal digits')
 a.output_dir.mkdir(parents=True,exist_ok=True);C.iv.dps=a.precision;mp.mp.dps=a.precision+10
 cores=[];tails=[];ends=[];localizations=[];summary=[]
 for j in (3,4):
  st=time.time();c=C.core(j,cells=200,n0=301,D=20);print('CORE',j,flush=True)
  t=T.run(j,n0=301,K=100);print('TAILS',j,flush=True)
  e=E.check(c,t,D=11);assert e['status']=='PASS'
  cv=C.iv.mpf(c['n3_core_error']);tv=C.iv.mpf(t['n3_total_tail_error']);sl=C.iv.mpf(c['n2_leading_slope'])
  assert C.hi(tv)<C.Q(1,10000)
  assert C.lo(sl-(cv+tv)/301)>C.Q(1,2)
  assert C.lo(C.iv.mpf(e['n1_left_positive_margin']))>1
  assert C.lo(C.iv.mpf(e['n1_right_negative_margin']))>C.Q(3,4)
  loc=E.check(c,t,D=3)
  cap=80 if j==3 else 34
  assert C.hi(C.iv.mpf(loc['n2_total_error']))<cap
  dc=C.iv.mpf(loc['critical_D']);rr=60 if j==3 else 46
  assert C.hi(abs(dc)+5*C.Q(rr+1,301))<3
  beta=dc/5
  loc={k:v for k,v in loc.items() if k not in ['left_D_interval','right_D_interval','n1_left_positive_margin','n1_right_negative_margin']}
  loc.update(beta=C.view(beta),rounded_n2_error=cap,validating_radius=rr,local_last_positive_error_bound=61 if j==3 else 48)
  assert C.hi(C.Q(cap)/C.lo(sl)+1+C.Q(j,5)) < loc['local_last_positive_error_bound']
  cores.append(c);tails.append(t);ends.append(e);localizations.append(loc)
  summary.append(dict(residue=j,n3_full_difference_error=C.view(cv+tv),n2_negative_difference_margin=C.view(sl-(cv+tv)/301),endpoint_status=e['status']))
  print('PASS',j,'elapsed_seconds',round(time.time()-st,2),flush=True)
 out={'status':'PASS','precision':a.precision,'scope':'LOCAL ONLY. n>=301, fixed critical radii, |(d+5/2+2n^2 Fprime(t_j))/n|<=20; weighted adjacent difference <-1/(2n^2). Endpoint signs at D in [-11,-9] and [9,11]. No global sign-pattern assertion.',
      'summary':summary,'core':cores,'complementary_arcs':tails,'endpoints':ends,'localizations':localizations}
 path=a.output_dir/f'certificate_{a.precision}.json';path.write_text(json.dumps(out,indent=2)+'\n');print('WROTE',path,flush=True)
if __name__=='__main__':main()


==> anc/code/p2/prior_local/certify_difference_tails.py <==
#!/usr/bin/env python3
"""Complementary arcs for the two fixed critical radii, n>=301.
All numerical bounds use interval arithmetic. The primitive-root estimates use
rectangular summation bounded by TOTAL VARIATION; the root-one arc uses rho=99/100
smoothing and an explicit half-period variation bound; the far arc uses AGM.
"""
import json,math,time,argparse
from pathlib import Path
import mpmath as mp
from certify_weighted_difference import iv,Q,I,lo,hi,view,root,data,li2,require_int,require_residue
from fractions import Fraction

def F(z):
 u=iv.exp(-5*z)
 return (2*iv.pi**2/75+li2(u**5)/25-li2(u)/5)/z

def TV(t,s,K=200):
 require_int('K',K)
 if not (lo(t)>=0 and hi(t)<=Q(1,2) and lo(s)>=lo(Q(1,10)) and hi(s)<=5):
  raise ValueError('require 0 <= t <= 1/2 and 1/10 <= s <= 5')
 a=5*t;b=5*s;val=Q(0)
 # derivative is Re[(a-ib)w/(1-w)]. Use real rational form.
 visited=0
 for k in range(K):
  visited+=1
  x=iv.mpf([lo(Q(k,K)),hi(Q(k+1,K))]);r=iv.exp(-a*x)
  for h in range(1,5):
   ph=2*iv.pi*h/5+b*x;co=iv.cos(ph);sn=iv.sin(ph)
   den=(1-r)**2+2*r*(1-co)
   assert lo(den)>0
   num=a*r*(co-r)+b*r*sn
   val+=hi(abs(num/den))/K
 assert visited==K and k+1==K, 'incomplete variation grid'
 return hi(val)

def run(j,n0=301,step=1000,K=200):
 require_residue(j);require_int('n0',n0,301);require_int('K',K);require_int('step',step)
 if step!=1000:raise ValueError('step is fixed at 1000 for this prescribed mixed angular grid')
 t,br=root(j);f0,g,b,_,_=data(iv.mpc(t),j);ff=f0[0].real;V=f0[2].real;n=Q(n0)
 cells=[];total=Q(0)
 # finer intervals adjacent to core, coarser farther away.
 intervals=[(k, k+1,1000) for k in range(100,200)]+[(k,k+1,100) for k in range(20,500)]
 for il,(l,r,den) in enumerate(intervals):
  s=iv.mpf([lo(Q(l,den)),hi(Q(r,den))]);loss=lo(ff-F(iv.mpc(t,-s)).real)
  if not lo(loss)>0:raise AssertionError(('loss',l,r,den,view(loss)))
  tv=TV(t,s,K);net=n*loss-tv
  kk=K
  while lo(net)<12 and kk<3200:
   kk*=2;tv=TV(t,s,kk);net=n*loss-tv
  assert lo(net)>12,('net',j,l,r,den,view(net),kk)
  assert lo(2*n*loss)>Q(5,2)
  # all four roots, positive and negative s, |e^-i5s/n-1| <= 5|s|/n.
  C=40*iv.sqrt(hi(V)/iv.pi)*n**Q(5,2)*Q(r-l,den)*Q(r,den)*iv.exp(-2*net)
  total+=C
  cells.append(dict(s=[l,r,den],x_cells=kk,loss=view(loss),variation=view(tv),n0_net=view(net),n3_error=view(C)))
  if il%100==0:print('root',j,'primitive',il,'partial',view(total),flush=True)
 assert len(cells)==580 and [tuple(row['s']) for row in cells]==intervals, 'incomplete angular grid'
 assert Fraction(intervals[0][0],intervals[0][2])==Fraction(1,10) and Fraction(intervals[-1][1],intervals[-1][2])==5
 assert all(Fraction(a[1],a[2])==Fraction(b[0],b[2]) for a,b in zip(intervals,intervals[1:]))
 # Far arcs, root-one radius 14/n, primitive radii 5/n.
 # Exact geometric-sum estimates and shifted rectangular bound on r^{2k}.
 assert hi(iv.exp(5*t/(2*n)))<Q(101,100)
 H=(1-iv.exp(-10*t))/(10*t)
 mn=max(hi(Q(101,100)*iv.pi/70),hi(1/n+Q(101,100)*iv.pi/100))
 gap=lo(ff-2*iv.log(1+H+1/n+2*mn))
 assert lo(gap)>0 and lo(2*n*gap)>Q(9,2)
 far=2*iv.sqrt(4*iv.pi*hi(V))*n**Q(9,2)*iv.exp(-2*n*gap)
 # root-one smoothing: |1-w| <= rho^-1/2 |1-rho*w|, |w|<=1.
 rho=Q(99,100);a=5*t;L=li2(iv.mpc(rho*iv.exp(-a))).real
 # Li2(0.99)>3/2 by 80 positive terms, avoiding a slowly convergent enclosure.
 sr=Q(0);po=Q(1)
 for k in range(1,81):po*=rho;sr+=po/(k*k)
 assert lo(sr)>Q(3,2)
 C0=lo(sr)
 gap1=lo(ff-L*L/(C0*a)+2*iv.log(rho))
 # <=23 angular half-periods for |s|<=14, with b<=70.
 assert lo(23*iv.pi)>70
 tv1=iv.log(100)
 for k in range(23):
  rr=rho*iv.exp(-lo(a)*k*iv.pi/70)
  tv1+=iv.log((1+rr)/(1-rr))
 tv1=4*hi(tv1);net1=n*gap1-tv1
 assert lo(net1)>15 and lo(2*n*gap1)>Q(5,2)
 # normalized difference <= 5 sqrt(V/pi)/sqrt(n) int_-14^14 |s| exp(-2net) ds.
 rootone=5*iv.sqrt(hi(V)/iv.pi)*n**Q(5,2)*14**2*iv.exp(-2*net1)
 return dict(residue=j,n0=n0,primitive_error=view(total),far_gap=view(gap),far_error=view(far),
             rootone_gap=view(gap1),rootone_variation=view(tv1),rootone_n0_net=view(net1),rootone_error=view(rootone),
             n3_total_tail_error=view(total+far+rootone),cells=cells,
             scope='COMPLEMENTARY ARC error for weighted adjacent difference only')

def main():
 pa=argparse.ArgumentParser();pa.add_argument('--precision',type=int,default=70);pa.add_argument('--x-cells',type=int,default=200);pa.add_argument('--output',type=Path,default=Path('tail_certificate.json'));ar=pa.parse_args()
 try:
  require_int('precision',ar.precision);require_int('x-cells',ar.x_cells)
 except ValueError as exc:pa.error(str(exc))
 iv.dps=ar.precision;mp.mp.dps=ar.precision+10
 rows=[]
 for j in (3,4):
  st=time.time();r=run(j,K=ar.x_cells);rows.append(r);print('TAIL',j,r['n3_total_tail_error'],'seconds',time.time()-st,flush=True)
 assert [row['residue'] for row in rows]==[3,4], 'incomplete residue coverage'
 ar.output.write_text(json.dumps(dict(scope='weighted difference complementary arcs',precision=ar.precision,rows=rows),indent=2)+'\n')
if __name__=='__main__':main()


==> anc/code/p2/prior_local/certify_transition_endpoints.py <==
#!/usr/bin/env python3
"""Validate ordinary coefficients at the endpoints of the certified monotone band.
Uses the separately checked derivative and complementary-arc certificates.
"""
import json,math,argparse
from pathlib import Path
from certify_weighted_difference import iv,Q,lo,hi,view,require_int

def box(v):return iv.mpf(v)
def check(r,tr,D=11):
 require_int('D',D,0);require_int('cells',r['cells']);require_int('n0',r['n0'],301)
 n=Q(r['n0']);a=Q(1,10);V=box(r['V']);gp=box(r['Gamma_prime']);b=box(r['envelope'])
 vb={k:box(v) for k,v in r['derivative_bounds'].items()};ex={k:box(v) for k,v in r['exact_at_root'].items()}
 M3=hi(vb['F3']);M4=hi(vb['F4']);M5=hi(vb['F5']);g1=hi(gp);g2=hi(abs(ex['Gamma2']));f3=hi(abs(ex['F3']));B0=hi(abs(ex['B0']));B1=hi(abs(ex['B1']))
 def mm(k):return iv.sqrt(hi(V)/lo(b))*Q(math.factorial(2*k),4**k*math.factorial(k))/lo(b)**k
 M=[mm(k) for k in range(6)]
 costs={}
 costs['amplitude_fourth']=hi(vb['Gamma4'])/24*M[2]
 costs['even_exponent']=g2*M4/24*M[3]
 costs['even_cosine']=g2/4*(M3*M3/9*M[4]+2*M3*D/3*M[3]+D*D*M[2])
 costs['odd_amplitude']=hi(vb['Gamma3'])/6*(M3/3*M[3]+D*M[2])
 costs['sine_cubic']=g1/6*(M3**3/27*M[5]+M3*M3*D/3*M[4]+M3*D*D*M[3]+D**3*M[2])
 costs['phase_fifth']=g1*M5/60*M[3]
 costs['odd_exponent']=g1*M4/12*(f3/3*M[4]+D*M[3])
 costs['B_exponent']=B0*M4/12*M[2]
 costs['B_cosine']=B0/2*(M3*M3/9*M[3]+2*M3*D/3*M[2]+D*D*M[1])
 costs['B_sine']=B1*(M3/3*M[2]+D*M[1])
 costs['B_remainder']=hi(vb['B2'])/2*M[1]
 costs['EM_remainder']=hi(box(r['Rfold']))*M[0]
 A=n*lo(V);norm=iv.sqrt(n*hi(V)/iv.pi);e=iv.exp(-A*a*a)
 T0=norm*e/(A*a);T2=norm*e*a/A+T0/(2*A);T4=norm*e*a**3/A+3*T2/(2*A)
 costs['Gaussian_extension']=n*n*((g2/2+g1*D)*T2+g1*n*f3/3*T4+B0/n*T0)
 assert lo(A*a*a)>3
 costs['complementary_arcs']=2*hi(box(tr['n3_total_tail_error']))
 C=sum(costs.values(),Q(0))
 L=gp/(2*V)
 H=ex['B0']-ex['Gamma2']/(4*V)+gp*ex['F3']/(4*V*V)
 Dc=H/L
 leftmargin=lo(H+9*L)-hi(C)/n
 rightmargin=lo(9*L-H)-hi(C)/n
 return dict(residue=r['residue'],n0=r['n0'],D_range=[-D,D],linear_slope=view(L),critical_D=view(Dc),
             n2_error_terms={k:view(v) for k,v in costs.items()},n2_total_error=view(C),
             left_D_interval=[-11,-9] if D>=11 else None,right_D_interval=[9,11] if D>=11 else None,
             n1_left_positive_margin=view(leftmargin),n1_right_negative_margin=view(rightmargin),
             status=('PASS' if lo(leftmargin)>0 and lo(rightmargin)>0 else 'FAIL') if D>=11 else 'BOUNDED_EXPANSION_ONLY')

def main():
 pa=argparse.ArgumentParser();pa.add_argument('--precision',type=int,default=70);pa.add_argument('--core',type=Path,required=True);pa.add_argument('--tails',type=Path,required=True);pa.add_argument('--output',type=Path,required=True);ar=pa.parse_args()
 if ar.precision<=0:pa.error('precision must be positive')
 iv.dps=ar.precision
 cc=json.loads(ar.core.read_text());tt=json.loads(ar.tails.read_text());rows=[check(r,t) for r,t in zip(cc['rows'],tt['rows'])]
 for r in rows: print(r['residue'],r['status'],'C=',r['n2_total_error'],'left=',r['n1_left_positive_margin'],'right=',r['n1_right_negative_margin'])
 assert all(r['status']=='PASS' for r in rows)
 ar.output.write_text(json.dumps(dict(precision=ar.precision,scope='endpoint coefficient signs for n>=301; not global sign pattern',rows=rows),indent=2)+'\n')
if __name__=='__main__':main()


==> anc/code/p2/prior_local/certify_weighted_difference.py <==
#!/usr/bin/env python3
"""Mod-5 square: rigorous core-integral weighted-neighbour difference bounds.
Only certifies inequalities explicitly listed in the report. No full coefficient
claim unless complementary-arc bounds are also attached and checked.
"""
import json, math, argparse, time
from pathlib import Path
from fractions import Fraction
import mpmath as mp
iv=mp.iv

def Q(a,b=1):return iv.mpf(a)/b
I=iv.mpc(0,1)
def lo(x):return x.a
def hi(x):return x.b
def view(x):
    def frac(t):
        s,m,e,bc=t
        if bc<0: raise ArithmeticError("Non-finite interval endpoint cannot be serialized")
        return Fraction((-1 if s else 1)*m)*Fraction(2)**e
    sc=10**24;l,u=(frac(t)*sc for t in x._mpi_)
    a=l.numerator//l.denominator;b=-((-u.numerator)//u.denominator)
    return [str(a)+'e-24',str(b)+'e-24']
def require_int(name, value, minimum=1):
    if isinstance(value, bool) or not isinstance(value, int) or value < minimum:
        raise ValueError(f"{name} must be an integer >= {minimum}")
    return value

def require_residue(j):
    if isinstance(j, bool) or not isinstance(j, int) or j not in (3,4):
        raise ValueError('residue must be 3 or 4')

def li2(u,N=110):
    require_int('N',N)
    s=iv.mpc(0);p=iv.mpc(1)
    for k in range(1,N+1):p*=u;s+=p/(k*k)
    rho=hi(abs(u));r=rho**(N+1)/((N+1)**2*(1-rho))
    e=iv.mpf([-r.b,r.b]);return s+iv.mpc(e,e)
def root(j):
    require_residue(j)
    a=iv.sqrt(1+2/iv.sqrt(5));b=iv.sqrt(1-2/iv.sqrt(5))
    def f(v):
        if j==3:return a/iv.sqrt(5)*v**3+v*v+(2*a-b)*v-1
        return -b/iv.sqrt(5)*v**3+v*v+(a+2*b)*v-1
    l,den=0,1
    for k in range(180):
        m=2*l+1;den*=2;y=f(Q(m,den))
        if hi(y)<0:l=m
        elif lo(y)>0:l*=2
        else:raise ArithmeticError('root precision')
    assert hi(f(Q(l,den)))<0<lo(f(Q(l+1,den)))
    v=iv.mpf([lo(Q(l,den)),hi(Q(l+1,den))])
    return iv.log((1+v)/(1-v))/5, dict(numerator=l,denominator=den)

def data(z,j,deriv=True):
    u=iv.exp(-5*z)
    F=(2*iv.pi**2/75+li2(u**5)/25-li2(u)/5)/z
    # ell derivatives via polynomial D(u)
    den=sum((u**k for k in range(5)),iv.mpc(0))
    raw=[sum(((-5*k)**r*u**k for k in range(5)),iv.mpc(0))/den for r in range(1,5)]
    ell=[iv.log(den),raw[0],raw[1]-raw[0]**2,raw[2]-3*raw[1]*raw[0]+2*raw[0]**3,raw[3]-4*raw[2]*raw[0]-3*raw[1]**2+12*raw[1]*raw[0]**2-6*raw[0]**4]
    f=[F]
    for r in range(1,6):f.append((ell[r-1]-r*f[-1])/z)
    g=[iv.mpc(0) for _ in range(5)];bb=[iv.mpc(0) for _ in range(3)]
    maxE=Q(0);maxA=Q(0)
    for h in range(1,5):
        e=[iv.mpc(0) for _ in range(5)];b0=iv.mpc(0);b1=iv.mpc(0);b2=iv.mpc(0)
        for a in range(1,5):
            zz=iv.exp(2*I*iv.pi*h*a/5);w=zz*u
            B1=Q(a,5)-Q(1,2);B2=Q(a*a,25)-Q(a,5)+Q(1,6)
            e[0]+=B1*(iv.log(1-w)-iv.log(1-zz))
            e[1]+=5*B1*w/(1-w)
            e[2]+=-25*B1*w/(1-w)**2
            e[3]+=125*B1*w*(1+w)/(1-w)**3
            e[4]+=-625*B1*w*(1+4*w+w*w)/(1-w)**4
            temp=w/(1-w)-zz/(1-zz)
            b0+=B2*temp
            b1+=B2*(-5*w/(1-w)**2)
            b2+=25*B2*w*(1+w)/(1-w)**3
        E=5*z*b0/2;Ed=Q(5,2)*(b0+z*b1);Edd=Q(5,2)*(2*b1+z*b2)
        A=iv.exp(2*e[0]);Ad=2*e[1]*A
        AA=[A,Ad,(2*e[2]+4*e[1]**2)*A,(2*e[3]+12*e[1]*e[2]+8*e[1]**3)*A,(2*e[4]+16*e[1]*e[3]+12*e[2]**2+48*e[1]**2*e[2]+16*e[1]**4)*A]
        wt=iv.exp(-2*I*iv.pi*h*j/5)
        for r in range(5):g[r]+=wt*AA[r]
        bb[0]+=wt*2*E*A;bb[1]+=wt*(2*Ed*A+2*E*Ad)
        bb[2]+=wt*(2*Edd*A+4*Ed*Ad+2*E*AA[2])
        maxE=max(maxE,hi(abs(E)));maxA=max(maxA,hi(abs(A)))
    return f,g,bb,maxE,maxA

def core(j,cells=400,n0=301,D=8):
    require_int('cells',cells);require_int('n0',n0,301);require_int('D',D,0);require_residue(j)
    t,br=root(j)
    f0,g0,b0,_,_=data(iv.mpc(t),j)
    assert (0 in g0[0].real) and (0 in g0[0].imag)
    V=f0[2].real;gp=g0[1].real
    assert lo(V)>0 and lo(gp)>0
    vals={k:Q(0) for k in ['F3','F4','F5','Gamma2','Gamma3','Gamma4','B0','B1','B2','E1','A']}
    visited=0
    for l in range(cells):
        visited+=1
        s=iv.mpf([lo(Q(l,10*cells)),hi(Q(l+1,10*cells))])
        f,g,b,E,A=data(iv.mpc(t,-s),j)
        for k,x in [('F3',abs(f[3])),('F4',abs(f[4])),('F5',abs(f[5])),('Gamma2',abs(g[2])),('Gamma3',abs(g[3])),('Gamma4',abs(g[4])),('B0',abs(b[0])),('B1',abs(b[1])),('B2',abs(b[2])),('E1',E),('A',A)]:
            vals[k]=max(vals[k],hi(x))
    assert visited==cells and l+1==cells, 'incomplete local angular grid'
    M3,M4=vals['F3'],vals['F4'];a=Q(1,10)
    beta=lo(V)-M4*a*a/12
    assert lo(beta)>0,('envelope',j,view(beta))
    def moment(k):return iv.sqrt(hi(V)/beta)*Q(math.factorial(2*k),4**k*math.factorial(k))/beta**k
    mom=[moment(k) for k in range(5)]
    Qexp=5*hi(gp)*M4/12*mom[3]
    Qcos=5*hi(gp)/2*(M3*M3/9*mom[4]+2*M3*D/3*mom[3]+D*D*mom[2])
    Qb=5*vals['Gamma3']/6*mom[2]
    Qa=5*vals['Gamma2']/2*(M3/3*mom[3]+D*mom[2])
    Qsin=125*hi(gp)/24*mom[2]/n0**2
    QB=5*(vals['B1']*mom[1]+vals['B0']*(M3/3*mom[2]+D*mom[1]))
    # Shifted EM through B1 and B2: full coefficient of n^-2
    # includes B3 endpoint and the B3 periodic remainder. |B3|<1/20.
    # r<=1, denominator >= sin(2pi/5-1/2)> 2/3 on this core.
    zmax=hi(abs(iv.mpc(t,a)));c=Q(2,3)
    Rlog=Q(1,120)*(8*(5*zmax)**2/c**2+8*(5*zmax)**3/c**3)
    E=vals['E1'];aa=2*E/n0+2*Rlog/n0**2
    assert hi(aa)<Q(1,100)
    # exp(2E/n+2R/n²)-1-2E/n, multiplied by all four A_h
    Rfold=4*vals['A']*(2*Rlog+2*(E+Rlog/n0)**2*iv.exp(aa))
    QR=5*Rfold*iv.sqrt(hi(V))/(iv.sqrt(iv.pi)*beta*iv.sqrt(n0))
    # extending leading Gaussian term beyond |s|=1/10
    # normalized tail second moment <= sqrt(nV/pi) e^-nVa² (a/(nV)+1/(2n²V²a)).
    ng=Q(n0)*lo(V)*a*a
    assert lo(ng)>2
    Qtrunc=5*hi(gp)*iv.sqrt(hi(V)/iv.pi)*iv.exp(-ng)*(a/lo(V)*n0**Q(3,2)+1/(2*lo(V)**2*a)*iv.sqrt(n0))
    errs=dict(real_phase=Qexp,cosine=Qcos,imag_amplitude=Qb,real_amplitude=Qa,sine=Qsin,B_term=QB,EM=QR,Gaussian_extension=Qtrunc)
    C=sum(errs.values(),Q(0));slope=5*gp/(2*V)
    return dict(residue=j,root_bracket=br,t=view(t),alpha=view(-2*f0[1].real/5),V=view(V),Gamma_prime=view(gp),D=D,n0=n0,cells=cells,
      exact_at_root=dict(Gamma2=view(g0[2].real),F3=view(f0[3].real),B0=view(b0[0].real),B1=view(b0[1].real)),Rfold=view(Rfold),derivative_bounds={k:view(v) for k,v in vals.items()},envelope=view(beta),EM_log_n2=view(Rlog),
      n3_error_terms={k:view(x) for k,x in errs.items()},n3_core_error=view(C),n2_leading_slope=view(slope),
      n2_negative_margin=view(slope-C/n0),scope='CORE integral only; complementary arcs must be added')

def main():
    pa=argparse.ArgumentParser();pa.add_argument('--precision',type=int,default=70);pa.add_argument('--cells',type=int,default=400);pa.add_argument('--D',type=int,default=20);pa.add_argument('--output',type=Path,default=Path('core_certificate.json'));ar=pa.parse_args()
    try:
        require_int('precision',ar.precision);require_int('cells',ar.cells);require_int('D',ar.D,0)
    except ValueError as exc:pa.error(str(exc))
    iv.dps=ar.precision;mp.mp.dps=ar.precision+10
    rows=[]
    for j in (3,4):
        st=time.time();row=core(j,ar.cells,D=ar.D);rows.append(row)
        print(j,'C=',row['n3_core_error'],'slope=',row['n2_leading_slope'],'margin=',row['n2_negative_margin'],'seconds=',time.time()-st,flush=True)
    assert [row['residue'] for row in rows]==[3,4], 'incomplete residue coverage'
    ar.output.write_text(json.dumps(dict(scope='CORE ONLY, not full coefficient monotonicity',precision=ar.precision,rows=rows),indent=2)+'\n')
if __name__=='__main__':main()


==> anc/code/p2/verify_finite_independent.py <==
#!/usr/bin/env python3
"""Independent exact checks; not a substitute for the general injection proofs."""
from pathlib import Path
from fractions import Fraction
import csv,json,hashlib
HERE=Path(__file__).resolve().parent

def conv(a,b,D):
    z=[0]*(D+1)
    for i,x in enumerate(a[:D+1]):
        if x:
            for j,y in enumerate(b[:D+1-i]):z[i+j]+=x*y
    return z

def parts(allowed,D):
    a=[0]*(D+1);a[0]=1
    for k in allowed:
        for j in range(k,D+1):a[j]+=a[j-k]
    return a

def gap(t,D):
    z=[0]*(D+1);z[0]=1;den=[0]*(D+1);den[0]=1
    k=0
    while True:
        k+=1;v=k*k+t*k
        if v>D:break
        for j in range(k,D+1):den[j]+=den[j-k]
        for j in range(v,D+1):z[j]+=den[j-v]
    return z

def sha(p):return hashlib.sha256(p.read_bytes()).hexdigest()

def main():
    D=200
    G=parts([k for k in range(1,D+1) if k%5 in (1,4)],D)
    H=parts([k for k in range(1,D+1) if k%5 in (2,3)],D)
    fs=[gap(t,D) for t in range(4)]
    assert G==fs[0] and H==fs[1]
    U=conv(G,G,D);V=conv(G,H,D);W=conv(H,H,D)
    C=[];s=0
    for i in range(D+1):s+=V[i]+W[i]-U[i];C.append(s)
    assert min(C)>=0 and all(C[i]<=W[i] for i in range(D+1))
    for t in [0,1]:
        A=conv(fs[t+1],fs[t+1],D);B=conv(fs[t],fs[t+2],D)
        E=[];v=0
        for d in range(D+1):v+=A[d]-(B[d-1] if d else 0);E.append(v)
        rhs=[0]*(D+1);j=0
        while 2*j*(j+t+1)<=D:
            sh=2*j*(j+t+1)
            term=conv(gap(t+2*j+1,D-sh),gap(t+2*j+2,D-sh),D-sh)
            for d,x in enumerate(term):rhs[d+sh]+=x
            j+=1
        assert E==rhs
    # Infinite square dissection checked with a separate Euler-product expansion.
    inf=[0]*(D+1);inf[0]=1
    for k in range(1,D+1):
        if k%5:
            for _ in range(2):
                for d in range(D,k-1,-1):inf[d]-=inf[d-k]
    R=[conv(U,U,D),[-2*x for x in conv(U,V,D)],[-x for x in conv(U,W,D)],
       [2*x for x in conv(V,W,D)],conv(W,W,D)]
    assert all(inf[d]==R[d%5][d//5] for d in range(D+1))
    rows=list(csv.DictReader((HERE/'exact_p2_300_rechecked.tsv').open(),delimiter='\t'))
    by={(int(r['n']),int(r['residue'])):r for r in rows}
    assert len(rows)==600
    # Independent full polynomial multiplication, not using palindromic storage.
    q=[1]
    for n in range(1,21):
        for k in range(5*n-4,5*n):
            z=q+[0]*k
            for i,x in enumerate(q):z[i+k]-=x
            q=z
        sq=conv(q,q,20*n*n)
        assert all(x>0 for x in sq[::5]), ('independent r0',n)
        for d in range(min(10*n,len(q))):
            expected=1 if d%5==0 else -1
            assert expected*q[d]>=0,(n,d,'base boundary')
        for d in range(10*n):
            if n==1 and d==8:continue
            if d==9 or (n==2 and d==19):want=0
            else:want=-1 if d%5 in (1,2) else 1
            assert (sq[d]>0)-(sq[d]<0)==want,(n,d,'square boundary')
        for j in [3,4]:
            vals=sq[j::5];plus=[i for i,x in enumerate(vals) if x>0];minus=[i for i,x in enumerate(vals) if x<0]
            r=by[n,j]
            assert max(plus)==int(r['last_positive_m']) and min(minus)==int(r['first_negative_m'])
            assert str(vals[max(plus)])==r['last_positive_coefficient']
            assert str(vals[min(minus)])==r['first_negative_coefficient']
    # For n<=300, the already computed complete sign pattern covers an even
    # larger low-degree band d<=(5/3)n^2 than the analytic cutoff -2F'(1/2)n^2.
    # Residues 1,2 follow by reflection of residues 4,3, respectively.
    for n in range(1,301):
        Dlow=5*n*n//3
        for j in [3,4]:
            r=by[n,j]
            assert int(r['changes'])==1 and int(r['zeros_r0'])==0
            maxm=(Dlow-j)//5
            assert maxm<int(r['first_negative_m'])
            min_ref_m=(20*n*n-Dlow-j+4)//5
            assert min_ref_m>int(r['last_positive_m'])
    previous=HERE/'prior_exact_p2_200.tsv'
    matches=None
    if previous.exists():
        old=previous.read_text().splitlines()
        matches=old==(HERE/'exact_p2_300_rechecked.tsv').read_text().splitlines()[:len(old)]
        assert matches
    # Prefix log and all rows, including exact coverage counts.
    edge=list(csv.DictReader((HERE/'edge_prefix_rechecked.tsv').open(),delimiter='\t'))
    assert len(edge)==529
    count=0
    for n,r in enumerate(edge,1):
        cutoff=min(5299,2*n*n//15)
        assert int(r['n'])==n and int(r['degree_cutoff'])==cutoff
        assert int(r['checked'])==cutoff+1
        assert int(r['zeros'])==(1 if cutoff>=9 else 0)
        count+=cutoff+1
    out=dict(status='PASS',formal_identity_prefix_degree=D,independent_full_polynomials_n=20,
             full_GMP_n=300,full_GMP_target_positions=sum(12*n*n+1 for n in range(1,301)),
             low_degree_finite_audit_n=300,edge_prefix_n=529,edge_prefix_positions=count,
             previous_200_rows_identical=matches,full_GMP_output_sha256=sha(HERE/'exact_p2_300_rechecked.tsv'),
             edge_prefix_sha256=sha(HERE/'edge_prefix_rechecked.tsv'))
    (HERE/'finite_audit.json').write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))
if __name__=='__main__':main()


==> anc/code/p3/assemble.py <==
#!/usr/bin/env python3
"""Audit rational interfaces, complete interval covers, and stored inequalities.
Analytic reductions are given in main.tex, Sections 3--5
(prop:compact-window, prop:local-location, and prop:cubic-middle).
This program checks their finite interval bounds and interfaces.
"""
from central_common import *
from fractions import Fraction as Fr
from pathlib import Path
import argparse,csv,hashlib
ROOT=Path(__file__).resolve().parent

def load_rows(pat):
 files=sorted((ROOT/'certificates').glob(pat));rows=[]
 for f in files:rows+=json.loads(f.read_text())['rows']
 rows.sort(key=lambda r:r['t'][0]);return rows

def cover(rows,start,end):
 cursor=Fr(start,1000)
 for r in rows:
  a,b,d=r['t'];assert Fr(a,d)==cursor and b>a
  cursor=Fr(b,d)
 assert cursor==Fr(end,1000)

def v(x):return iv.mpf(x)
def upper(x):return Fr(x[1])
def lower(x):return Fr(x[0])
def nonzero_min(x):
 a,b=map(Fr,x);assert a*b>0;return min(abs(a),abs(b))

def local_tail(row):
 """n^3 times adjacent weighted-difference error, using cubic base arcs.
Every new polynomial power is checked for monotonic decay on n>=301.
Also record n^2 times the ordinary coefficient error for endpoint bounds.
"""
 n=Q(301);Vp=v(row['V']);F=v(row['F']);diff=ordinary=Q(0)
 for r in row['primitive_rows']:
  assert 3*n*lo(v(r['loss']))>Q(5,2)
  sr=Q(r['s'][1],r['s'][2]);e=hi(v(r['n1_error']))
  diff+=5*sr*n*e;ordinary+=n*e
 gap=lo(v(row['far_gap']));assert 3*n*gap>Q(9,2)
 diff+=2*n*n*hi(v(row['far']));ordinary+=n*hi(v(row['far']))
 small=Q(1,5)*iv.sqrt(hi(Vp)/iv.pi)*n**Q(3,2)*iv.exp(-3*n*lo(F))
 assert 3*n*lo(F)>Q(5,2)
 diff+=n/2*small;ordinary+=n*small
 for r in row['rootone_rows']:
  assert 3*n*lo(v(r['loss']))>Q(5,2)
  br=Q(r['b'][1],r['b'][2]);e=hi(v(r['n1_error']))
  diff+=br*n*e;ordinary+=n*e
 return dict(n3_total_tail_error=view(diff),n2_ordinary_tail_error=view(ordinary))

def assemble(prec):
 iv.dps=prec
 cores=load_rows(f'core{prec}_*.json');tails=load_rows(f'tails_full{prec}_*.json');middle=load_rows(f'middle{prec}_*.json')
 cover(cores,0,500);cover(tails,0,500);cover(middle,500,2000)
 tmap={r['t'][0]:r for r in tails};rat=json.load(open(ROOT/f'certificates/core{prec}_0.json'))['ratios']
 blocks={3:(85,97,Fr(13,10),Fr(9,2)),4:(103,116,Fr(5,8),Fr(18,5))}
 maxima={3:{'a':Fr(0),'b':Fr(0)},4:{'a':Fr(0),'b':Fr(0)}};relmax=Fr(0)
 joined=[]
 for r in cores:
  tr=tmap[5*(r['t'][0]//5)];tail=upper(tr['total']);a=upper(r['a']);bs=[upper(x)+tail for x in r['b']]
  tests=[]
  for j in range(5):
   ins=j in blocks and blocks[j][0]<=r['t'][0]<blocks[j][1]
   if ins:
    assert a<1 and bs[j]<blocks[j][3]
    maxima[j]['a']=max(maxima[j]['a'],a);maxima[j]['b']=max(maxima[j]['b'],bs[j])
    tests.append('near-root absolute bound')
   else:
    rho=(a+bs[j]/nonzero_min(r['Gamma'][j]))/301
    assert rho<Fr(3,8),(r['t'],j,float(rho))
    relmax=max(relmax,rho);tests.append(str(rho))
  joined.append(dict(t=r['t'],a=str(a),b=[str(x) for x in bs],tests=tests))
 margins={}
 for j,(left,right,L,C) in blocks.items():
  assert lower(rat[str(j)]['L'])>L
  val=Fr(300,301)*L*(6-Fr(j,1505))-C
  assert val>0
  margins[j]=str(val)
 middle_max=Fr(0);middle_common=Fr(0)
 for r in middle:
  for q in r['rows']:
   er=upper(q['total']);assert er<Fr(3,8)
   corr=er+Fr(r['t'][1],r['t'][2]*2*301)
   assert corr<Fr(3,8)
   middle_max=max(middle_max,er);middle_common=max(middle_common,corr)
 local=json.load(open(ROOT/f'certificates/local_core_{prec}.json'))
 lr=[]
 for r in local['rows']:
  j=r['residue'];tr=tmap[90 if j==3 else 105]
  rr=local_tail(tr);rr['residue']=j;rr['n0']=301
  alpha=v(r['alpha']);tt=v(r['t']);assert lo(tt)>=Q(tr['t'][0],1000) and hi(tt)<=Q(tr['t'][1],1000)
  assert r['D']==35
  err=upper(r['n3_core_error'])+upper(rr['n3_total_tail_error'])
  C=120 if j==3 else 78;assert err<C
  neg=lower(r['n2_leading_slope'])-Fr(C,301);assert neg>Fr(2,5)
  rr.update(n3_complete_error=str(err),adopted_C=C,negative_margin=str(neg),t=r['t'],alpha=r['alpha'],slope=r['n2_leading_slope'])
  lr.append(rr)
 # All claimed weighted-difference rows satisfy D<=35, including outside endpoints.
 assert 30+Fr(10+4,301)+Fr(5,602)<35
 # Centers plus windows lie in the interior ordinary saddle range.
 mu0=3;mu_half=v(cores[-1]['Adegree'])
 for r in lr:
  assert lo(v(r['alpha']))-Q(6,301)-Q(2,301**2)>hi(mu_half)
  assert hi(v(r['alpha']))+Q(6,301)+Q(2,301**2)+Q(r['residue'],5*301**2)<mu0
 out=dict(status='PASS',precision=prec,n_min=301,compact_core_cells=len(cores),compact_tail_cells=len(tails),middle_cells=len(middle),
  middle_v_cells=middle[0]['vcells'],compact_relative_max=str(relmax),middle_relative_max=str(middle_max),middle_common_normalization_max=str(middle_common),
  near_root={str(j):{k:str(v) for k,v in d.items()} for j,d in maxima.items()},interface_margins=margins,
  local=lr,compact_joined_rows=joined,
  scope='full central interval [0,2], n>=301, excluding only the weighted monotone windows; both windows are separately strictly monotone')
 (ROOT/f'certificates/central_certificate_{prec}.json').write_text(json.dumps(out,indent=2))
 return out

if __name__=='__main__':
 pa=argparse.ArgumentParser();pa.add_argument('--precision',type=int,default=70);ar=pa.parse_args();r=assemble(ar.precision)
 print(json.dumps({k:v for k,v in r.items() if k!='compact_joined_rows'},indent=2))


==> anc/code/p3/central_common.py <==
"""Directed interval primitives for the mod-5 cube compact contour.
All polynomial, logarithm and series evaluations use mpmath.iv. The ordinary
mp context is used only to obtain EXACT Bernoulli rational numbers.
"""
import math, json
from fractions import Fraction
import mpmath as mp
iv=mp.iv
I=iv.mpc(0,1)
def Q(a,b=1): return iv.mpf(a)/b
def lo(x): return x.a
def hi(x): return x.b
def box(a,b): return iv.mpf([lo(a),hi(b)])
def view(x):
 def frac(t):
  s,m,e,bc=t
  if bc<0: raise ArithmeticError("Non-finite interval endpoint cannot be serialized")
  return Fraction((-1 if s else 1)*m)*Fraction(2)**e
 scale=10**24; l,u=(frac(t)*scale for t in x._mpi_)
 return [str(l.numerator//l.denominator)+'e-24',str(-((-u.numerator)//u.denominator))+'e-24']
def require_int(name, value, minimum=1):
 """Reject booleans, nonintegers and integer parameters below their domain."""
 if isinstance(value, bool) or not isinstance(value, int) or (minimum is not None and value < minimum):
  raise ValueError(f"{name} must be an integer >= {minimum}")
 return value

def validate_interval(l, r, den, lower, upper):
 """Validate exact rational endpoints before constructing interval objects."""
 require_int('left', l, None);require_int('right', r, None)
 require_int('denominator', den)
 if not Fraction(lower) <= Fraction(l,den) < Fraction(r,den) <= Fraction(upper):
  raise ValueError(f"require {lower} <= left/den < right/den <= {upper}")

def validate_grid(l, r, step, den=1000, lower=0, upper=Fraction(1,2)):
 validate_interval(l,r,den,lower,upper);require_int('step',step)
 return (r-l+step-1)//step

def check_coverage(rows, key, l, r, step, den):
 expected=[(k,min(k+step,r),den) for k in range(l,r,step)]
 if not expected or [tuple(row[key]) for row in rows] != expected:
  raise AssertionError('closed interval coverage differs from the requested grid')

def validate_box(name, x, lower, upper):
 if not (lo(x)>=lo(Q(lower.numerator,lower.denominator)) and
         hi(x)<=hi(Q(upper.numerator,upper.denominator))):
  raise ValueError(f"{name} must be a finite interval in [{lower}, {upper}]")

def asfloat(x):return float(x.mid)
def maxhi(*xs):return max(hi(x) for x in xs)
def li2_unit(u,N=160):
 """Caller proves the TRUE input has modulus <=1.
 Abel and absolute k^-2 tails, as well as the geometric tail, are all valid.
 Complex rectangular interval inputs may have corners outside the unit disk;
 that does not invalidate using the separately known true-modulus bound.
 """
 require_int('N',N)
 p=iv.mpc(1);s=iv.mpc(0)
 for k in range(1,N+1):p*=u;s+=p/(k*k)
 rho=min(hi(abs(u)),Q(1));r=rho**(N+1)/N
 distance=lo(abs(1-u))
 if distance>0:r=min(r,hi(2*rho**(N+1)/((N+1)**2*distance)))
 if rho<1:r=min(r,hi(rho**(N+1)/((N+1)**2*(1-rho))))
 e=box(-hi(r),hi(r))
 return s+iv.mpc(e,e)

_BERNOULLI={}
def Fseries(z,order=4,K=85):
 """Log-sinh Bernoulli series, |z|<2*pi/25, with explicit tails."""
 require_int('order',order,0);require_int('K',K)
 if order>2*K:raise ValueError('order must not exceed 2*K')
 global _BERNOULLI
 key=(iv.dps,K)
 if key not in _BERNOULLI:
  coeff=[]
  for k in range(1,K+1):
   num,den=mp.bernfrac(2*k)
   coeff.append(Q(int(num)*(25**(2*k)-5**(2*k)),int(den)*(2*k)*math.factorial(2*k)*(2*k+1)))
  _BERNOULLI[key]=coeff
 coeff=_BERNOULLI[key]
 # Horner per derivative, using powers z^(2k-r); split parity.
 ans=[];zz=z*z;rad=hi(abs(z));L=25/(2*iv.pi)
 for r in range(order+1):
  low=max(1,(r+1)//2);p=iv.mpc(0)
  for k in range(K,low-1,-1):
   fac=math.factorial(2*k)//math.factorial(2*k-r)
   p=p*zz+coeff[k-1]*fac
  p*=z**(2*low-r)
  if r==0:p+=iv.log(5)-5*z
  if r==1:p-=5
  kk=K+1
  fac=math.factorial(2*kk)//math.factorial(2*kk-r)
  first=2*L**(2*kk)*rad**(2*kk-r)*Q(fac,kk*(2*kk+1))
  rat=hi((L*rad)**2*Q(2*(kk+1),2*kk-r+1)**r)
  assert rat<1,('series disk',view(rad),r)
  rem=hi(first/(1-rat));ee=box(-rem,rem)
  ans.append(p+iv.mpc(ee,ee))
 return ans

def Fdata(z,order=4):
 if hi(abs(z))<Q(21,100):return Fseries(z,order)
 u=iv.exp(-5*z)
 F=(2*iv.pi**2/75+li2_unit(u**5)/25-li2_unit(u)/5)/z
 if order==0:return [F]
 den=sum((u**k for k in range(5)),iv.mpc(0))
 raw=[sum(((-5*k)**r*u**k for k in range(5)),iv.mpc(0))/den for r in range(1,order)]
 ell=[iv.log(den)]
 if order>=2:ell.append(raw[0])
 if order>=3:ell.append(raw[1]-raw[0]**2)
 if order>=4:ell.append(raw[2]-3*raw[1]*raw[0]+2*raw[0]**3)
 out=[F]
 for r in range(1,order+1):out.append((ell[r-1]-r*out[-1])/z)
 return out

def Fouter(z):
 u=iv.exp(-5*z)
 return (2*iv.pi**2/75+li2_unit(u**5)/25-li2_unit(u)/5)/z

_ROOTS={}
def setup():
 key=iv.dps
 if key not in _ROOTS:
  zs={}
  for h in range(1,5):
   for a in range(1,5):
    # reduced residue minimizes argument widths without changing root
    zs[h,a]=iv.exp(2*I*iv.pi*((h*a)%5)/5)
  _ROOTS[key]=zs
 return _ROOTS[key]

def amplitudes(z,order=2):
 """Return all five Gamma_j derivatives, B_j, and EM amplitude bounds."""
 zs=setup();u=iv.exp(-5*z)
 gg=[[iv.mpc(0) for _ in range(order+1)] for j in range(5)]
 bb=[iv.mpc(0) for j in range(5)]
 Emax=Q(0);Amax=Q(0);emax=Q(-100)
 for h in range(1,5):
  ee=[iv.mpc(0) for _ in range(order+1)];b0=iv.mpc(0)
  for a in range(1,5):
   za=zs[h,a];w=za*u;b1=Q(a,5)-Q(1,2);b2=Q(a*a,25)-Q(a,5)+Q(1,6)
   ee[0]+=b1*(iv.log(1-w)-iv.log(1-za))
   if order>=1:ee[1]+=5*b1*w/(1-w)
   if order>=2:ee[2]-=25*b1*w/(1-w)**2
   b0+=b2*(w/(1-w)-za/(1-za))
  E=5*z*b0/2;A=iv.exp(3*ee[0]);der=[A]
  if order>=1:der.append(3*ee[1]*A)
  if order>=2:der.append((3*ee[2]+9*ee[1]**2)*A)
  for j in range(5):
   wt=iv.exp(-2*I*iv.pi*((h*j)%5)/5)
   for r in range(order+1):gg[j][r]+=wt*der[r]
   bb[j]+=wt*3*E*A
  Emax=max(Emax,hi(abs(E)));Amax=max(Amax,hi(abs(A)));emax=max(emax,hi(ee[0].real))
 return gg,bb,Emax,Amax,emax

def Rlog(zmax,den):
 return Q(1,120)*(8*(5*zmax)**2/den**2+8*(5*zmax)**3/den**3)

def real_gamma(t):
 u=iv.exp(-5*t);v=(1-u)/(1+u);a=iv.sqrt(1+2/iv.sqrt(5));b=iv.sqrt(1-2/iv.sqrt(5))
 A=iv.atan2(a*v,Q(1));B=iv.atan2(b*v,Q(1));U=A+2*B;W=2*A-B
 return [4*iv.cos((3*U+3*iv.pi*j)/5)*iv.cos((3*W-iv.pi*j)/5) for j in range(5)]

class FJet:
 """Taylor model centered on an exact nonnegative rational t0.
 On |z-t0|<=1/5, F is analytic and |F|<16. Indeed each of the
 four logs has |1-zeta^a exp(-5zx)|>=1/4, <=4 and |arg|<pi.
 Coefficients are computed at increased precision, but every operation,
 including polylog tails, remains directed interval arithmetic.
 """
 def __init__(self,tnum,tden,K=64):
  require_int('tnum',tnum,0);require_int('tden',tden);require_int('K',K,2)
  self.K=K;self.num=tnum;self.den=tden
  old=iv.dps
  af=tnum/tden
  iv.dps=old+40+(0 if af==0 else max(0,math.ceil((K+2)*(-math.log10(af)))))
  self.t0=Q(tnum,tden)
  t=self.t0
  if tnum==0:
   self.cf=[iv.log(5),Q(-5)]+[Q(0)]*(K-1)
   for k in range(1,K//2+1):
    num,den=mp.bernfrac(2*k)
    self.cf[2*k]=Q(int(num)*(25**(2*k)-5**(2*k)),int(den)*(2*k)*math.factorial(2*k)*(2*k+1))
  else:
   if hi(t)<Q(13,100):f0=Fseries(iv.mpc(t),0,K=300)[0].real
   else:
    N=math.ceil((iv.dps+20)*math.log(10)/(5*af))
    u=iv.exp(-5*t)
    f0=((2*iv.pi**2/75+li2_unit(iv.mpc(u**5),N)/25-li2_unit(iv.mpc(u),N)/5)/t).real
   exp=[iv.exp(-5*a*t) for a in range(5)]
   D=[sum((exp[a]*Q((-5*a)**r,math.factorial(r)) for a in range(5)),Q(0)) for r in range(K)]
   ell=[iv.log(D[0])]
   for r in range(1,K):
    ell.append(D[r]/D[0]-sum((k*ell[k]*D[r-k] for k in range(1,r)),Q(0))/(r*D[0]))
   cf=[f0]
   for r in range(K):cf.append((ell[r]/(r+1)-cf[-1])/t)
   self.cf=cf
  # Exact truth satisfies Cauchy bound; the numerical enclosures should
  # in addition be narrow enough for useful evaluations (not an assumption).
  for k,x in enumerate(self.cf):
   assert hi(abs(x))<17*5**k,('Taylor coefficient width',k,tnum,tden,view(x))
  iv.dps=old
 def eval(self,z,order=4):
  require_int('order',order,0)
  if order>self.K:raise ValueError('order must not exceed Taylor degree K')
  w=z-self.t0;rad=hi(abs(w));R=Q(1,5);q=hi(rad/R)
  assert q<1
  out=[];K=self.K
  for r in range(order+1):
   p=iv.mpc(0)
   for k in range(K,r-1,-1):p=p*w+self.cf[k]*(math.factorial(k)//math.factorial(k-r))
   first=16*Q(math.factorial(K+1),math.factorial(K+1-r))*rad**(K+1-r)/R**(K+1)
   ratio=q*Q(K+2,K+2-r)
   assert ratio<1
   rem=hi(first/(1-ratio));ee=box(-rem,rem)
   out.append(p+iv.mpc(ee,ee))
  return out

def li2exp(a,b,N=160):
 """Li2(exp(-a+i*b)), true a>=0. Powers are evaluated by their original
 exponential arguments, avoiding rectangular-complex multiplication wrapping.
 """
 require_int('N',N)
 assert lo(a)>=0
 # Terms beyond geometric decay are cheap to omit, with a rigorously
 # recomputed remainder; the heuristic only chooses a valid truncation order.
 amin=asfloat(lo(a));N=min(N,max(35,int(25/max(amin,1e-10))+1))
 re=im=Q(0)
 for k in range(1,N+1):
  amp=iv.exp(-k*a)/(k*k);re+=amp*iv.cos(k*b);im+=amp*iv.sin(k*b)
 rho=hi(iv.exp(-a));rr=rho**(N+1)/N
 u=iv.exp(iv.mpc(-a,b));dst=lo(abs(1-u))
 if dst>0:rr=min(rr,hi(2*rho**(N+1)/((N+1)**2*dst)))
 if rho<1:rr=min(rr,hi(rho**(N+1)/((N+1)**2*(1-rho))))
 ee=box(-hi(rr),hi(rr))
 return iv.mpc(re+ee,im+ee)

def Fouter_ts(t,s):
 return (2*iv.pi**2/75+li2exp(25*t,25*s)/25-li2exp(5*t,5*s)/5)/iv.mpc(t,-s)


==> anc/code/p3/certify_compact_core.py <==
#!/usr/bin/env python3
"""Ordinary moving-saddle estimate on 0<=t<=1/2, including t=0.
The result is |c*r^d/B-Gamma_j| <= (a*|Gamma_j|+b_j)/n
for the core |s|<=1/10. Complementary contours are separate.
"""
from central_common import *
import argparse,time

def core_cell(l,r,den=1000,scells=40,n0=301):
 validate_interval(l,r,den,0,Fraction(1,2));require_int('scells',scells);require_int('n0',n0,301)
 t=box(Q(l,den),Q(r,den));jet=FJet(l+r,2*den);fd=jet.eval(iv.mpc(t),2);V=Q(3,2)*fd[2].real
 assert lo(V)>0
 gam=real_gamma(t)
 M3=M4=E=A=Q(0)
 G1=[Q(0)]*5;G2=[Q(0)]*5;B0=[Q(0)]*5
 visited=0
 for k in range(scells):
  s=box(Q(k,10*scells),Q(k+1,10*scells));z=iv.mpc(t,-s)
  visited+=1
  ff=jet.eval(z,4);gg,bb,ee,aa,_=amplitudes(z,2)
  M3=max(M3,hi(abs(ff[3])));M4=max(M4,hi(abs(ff[4])));E=max(E,ee);A=max(A,aa)
  for j in range(5):
   G1[j]=max(G1[j],hi(abs(gg[j][1])));G2[j]=max(G2[j],hi(abs(gg[j][2])));B0[j]=max(B0[j],hi(abs(bb[j])))
 assert visited==scells and k+1==scells, 'incomplete core angular grid'
 a=Q(1,10);eta=lo(V)-M4*a*a/8
 assert lo(eta)>0,('envelope',l,r,view(eta))
 def moment(k):return iv.sqrt(hi(V)/eta)*Q(math.factorial(2*k),4**k*math.factorial(k))/eta**k
 mu=[moment(k) for k in range(4)]
 aa=M4/8*mu[2]+M3*M3/8*mu[3]
 # Gaussian extension n * sqrt(nV/pi) int_{|s|>a} exp(-nVs^2) ds.
 # Formula n^(1/2) exp(-n V a²)/(a sqrt(pi V)), decreasing once n V a²>1/2.
 assert lo(Q(n0)*lo(V)*a*a)>Q(1,2)
 ext=iv.sqrt(Q(n0)*hi(V)/iv.pi)/(lo(V)*a)*iv.exp(-n0*lo(V)*a*a)
 aa+=ext
 rr=Rlog(hi(abs(iv.mpc(t,a))),Q(2,3));eps=3*E/n0+3*rr/n0**2
 Rfold=4*A*(3*rr+Q(9,2)*(E+rr/n0)**2*iv.exp(eps))
 bs=[G2[j]/2*mu[1]+G1[j]*M3/2*mu[2]+B0[j]*mu[0]+Rfold/n0*mu[0] for j in range(5)]
 return dict(t=[l,r,den],n0=n0,scells=scells,V=view(V),F=view(fd[0].real),Adegree=view(-3*fd[1].real/5),
   Gamma=[view(g) for g in gam],M3=view(M3),M4=view(M4),eta=view(eta),
   a=view(aa),b=[view(x) for x in bs],Rfold=view(Rfold),
   amplitude_derivatives=dict(G1=[view(v) for v in G1],G2=[view(v) for v in G2],B0=[view(v) for v in B0]))

def ratios():
 rows={}
 for j,left,right in [(3,85,97),(4,103,116)]:
  mn=Q(1000);mx=Q(0)
  visited=0
  for k in range(left,right):
   visited+=1
   t=box(Q(k,1000),Q(k+1,1000));f=Fdata(iv.mpc(t),2);g,_,_,_,_=amplitudes(iv.mpc(t),1)
   L=5*g[j][1].real/(3*f[2].real)
   mn=min(mn,lo(L));mx=max(mx,hi(L))
  assert visited==right-left, 'incomplete slope grid'
  assert mn>0
  rows[j]=dict(block=[left,right,1000],L=view(box(mn,mx)))
 return rows

if __name__=='__main__':
 p=argparse.ArgumentParser();p.add_argument('--precision',type=int,default=45);p.add_argument('--scells',type=int,default=40);p.add_argument('--step',type=int,default=1);p.add_argument('--left',type=int,default=0);p.add_argument('--right',type=int,default=500);p.add_argument('--output',default='compact_core.json');ar=p.parse_args()
 try:
  require_int('precision',ar.precision);require_int('scells',ar.scells)
  expected=validate_grid(ar.left,ar.right,ar.step)
 except ValueError as exc:p.error(str(exc))
 iv.dps=ar.precision
 st=time.time();out=[]
 for l in range(ar.left,ar.right,ar.step):
  row=core_cell(l,min(l+ar.step,ar.right),scells=ar.scells);out.append(row)
  if l%10==0:print(l,'a',row['a'],'b3,4',row['b'][3:], 'elapsed',time.time()-st,flush=True)
 assert len(out)==expected
 check_coverage(out,'t',ar.left,ar.right,ar.step,1000)
 with open(ar.output,'w') as f:json.dump(dict(scope='CORE ONLY',precision=ar.precision,ratios=ratios(),rows=out),f,indent=2)


==> anc/code/p3/certify_compact_tails.py <==
#!/usr/bin/env python3
"""Full complementary contour for a real radial interval t in [0,1/2].
Primitive arcs use shifted EM or a smoothed logarithm + variation bound.
Root 1 uses the same smooth variation bound, with angular half-periods kept
separate. Far arcs use the EXACT factor 1+exp(-5t), not a replacement by 2.
All results bound n times the ordinary normalized coefficient error, n>=301.
"""
from central_common import *
import argparse,time
RHO=Q(49,50)
_CACHE={}
def constants():
 key=iv.dps
 if key not in _CACHE:
  rho=Q(49,50)
  def dilreal(r):return (iv.pi**2/6-iv.log(r)*iv.log(1-r)-li2_unit(iv.mpc(1-r))).real
  _CACHE[key]=(rho,dilreal(rho),dilreal(rho**5))
 return _CACHE[key]

def smoothF(z):
 rho,C1,C5=constants()
 return (li2exp(25*z.real-5*iv.log(rho),-25*z.imag)-C5)/(25*z) -(li2exp(5*z.real-iv.log(rho),-5*z.imag)-C1)/(5*z)

def smoothI(a,b):
 rho,C1,C5=constants();z=iv.mpc(a,-b)
 return ((li2exp(a-iv.log(rho),b)-C1)/z).real

def variation(t,bmax,primitive=True):
 """Variation in x of the four log factors, using a=5t, |b|<=bmax.
 Radial variation <=log((1-rho*exp(-amax))/(1-rho)). Angular derivative
 r*|sin(phi)|/(1-2r cos(phi)+r²) is increasing in r<1. Replace r on
 each monotonic half-period by its value at the earliest possible start.
 Last partial half-period is extended to its full endpoint (safe).
 """
 rho,_,_=constants();a=5*t; amin=lo(a);amax=hi(a);b=hi(bmax)
 assert b>0
 radial=iv.log((1-rho*iv.exp(-amax))/(1-rho))
 total=Q(0)
 hs=range(1,5) if primitive else [0]*4
 for h in hs:
  theta0=2*iv.pi*h/5;current=theta0;offset=Q(0);k=(2*h)//5+1
  angular=Q(0)
  # Extend the last segment as necessary. Strict <= loop guarantees coverage.
  while lo(offset)<b:
   end=k*iv.pi
   rr=rho*iv.exp(-amin*max(Q(0),lo(offset))/b)
   # cos is monotone between consecutive multiples of pi.
   Ds=1-2*rr*iv.cos(current)+rr*rr;De=1-2*rr*iv.cos(end)+rr*rr
   assert lo(Ds)>0 and lo(De)>0
   angular+=hi(abs(iv.log(De)-iv.log(Ds)))/2
   current=end;offset=end-theta0;k+=1
   assert k<100
  total+=hi(radial)+angular
 return hi(total)

def denom_bound(t,smax):
 """Distance for all x in [0,1] and all four primitive factors."""
 d=Q(0);s=hi(smax)
 theta=lo(2*iv.pi/5-5*s)
 if theta>0:
  d=max(d,lo(iv.sin(min(theta,lo(iv.pi/2)))))
 if lo(t)>0:
  # x<=pi/(25s): phase stays at least pi/5 from 0.
  # x beyond that: radius <=exp(-pi*t/(5s)).
  d=max(d,min(lo(iv.sin(iv.pi/5)),lo(1-iv.exp(-iv.pi*lo(t)/(5*s)))))
 return d

def primitive_cell(t,Freal,V,l,r,den,n0=301,jet=None):
 validate_interval(l,r,den,Fraction(1,10),5);require_int('n0',n0,301)
 validate_box('t',t,Fraction(0),Fraction(1,2))
 s=box(Q(l,den),Q(r,den));z=iv.mpc(t,-s);n=Q(n0)
 candidates=[];d=denom_bound(t,hi(s))
 if d>0:
  ff=jet.eval(z,0)[0] if jet is not None and hi(s)<=Q(15,100) else Fouter_ts(t,s);loss=lo(Freal-ff.real)
  if loss>0:
   _,_,E,_,emax=amplitudes(z,0)
   T=emax+E/n+Rlog(hi(abs(z)),d)/n**2
   candidates.append(('EM',loss,hi(T)))
 # Smoothing is important when t=0 and a root is crossed.
 fs=smoothF(z);rho,_,_=constants();loss=lo(Freal-fs.real+2*iv.log(rho))
 if loss>0:candidates.append(('smooth',loss,variation(t,5*hi(s))))
 assert candidates,('no positive gap',view(t),l,r,den)
 method,loss,T=max(candidates,key=lambda row:asfloat(n*row[1]-row[2]))
 net=lo(n*loss-T)
 # Choosing candidates by a float does not affect validity; the selected
 # candidate is itself a directed interval bound and is checked below.
 assert lo(3*n*loss)>Q(3,2),('decay',view(t),l,r,den,view(loss))
 C=8*iv.sqrt(hi(V)/iv.pi)*n**Q(3,2)*Q(r-l,den)*iv.exp(-3*net)
 return C,dict(s=[l,r,den],method=method,loss=view(loss),variation=view(T),net=view(net),n1_error=view(C))

def rootone_cell(t,Freal,V,l,r,den,n0=301):
 validate_interval(l,r,den,Fraction(1,2),70);require_int('n0',n0,301)
 validate_box('t',t,Fraction(0),Fraction(1,2))
 b=box(Q(l,den),Q(r,den));rho,_,_=constants();n=Q(n0)
 ii=smoothI(5*t,b);loss=lo(Freal-4*ii+2*iv.log(rho));T=variation(t,hi(b),False)
 assert loss>0,('root1 gap',view(t),l,r,den,view(loss))
 assert lo(3*n*loss)>Q(3,2)
 net=lo(n*loss-T)
 C=Q(2,5)*iv.sqrt(hi(V)/iv.pi)*n**Q(3,2)*Q(r-l,den)*iv.exp(-3*net)
 return C,dict(b=[l,r,den],loss=view(loss),variation=view(T),net=view(net),n1_error=view(C))

def certify_band(l,r,den=1000,n0=301,details=False):
 validate_interval(l,r,den,0,Fraction(1,2));require_int('n0',n0,301)
 t=box(Q(l,den),Q(r,den));jet=FJet(l+r,2*den);f=jet.eval(iv.mpc(t),2);ff=f[0].real;V=Q(3,2)*f[2].real;n=Q(n0)
 assert lo(V)>0
 prim=[(k,k+2,1000) for k in range(100,200,2)]
 prim += [(k,k+1,100) for k in range(20,50)]
 prim += [(k,k+5,100) for k in range(50,500,5)]
 rows=[];Cp=Q(0);worst=Q(100000)
 for sl,sr,sd in prim:
  C,row=primitive_cell(t,ff,V,sl,sr,sd,n0,jet);Cp+=C;rows.append(row);worst=min(worst,lo(iv.mpf(row['net'])))
 assert len(rows)==170 and [tuple(row['s']) for row in rows]==prim, 'incomplete primitive grid'
 assert Fraction(prim[0][0],prim[0][2])==Fraction(1,10) and Fraction(prim[-1][1],prim[-1][2])==5
 assert all(Fraction(a[1],a[2])==Fraction(b[0],b[2]) for a,b in zip(prim,prim[1:]))
 # Far arc bounds, retaining the exact finite geometric numerator.
 assert hi(iv.exp(5*t/(2*n)))<Q(101,100)
 # H(t)=int_0^1 exp(-10tx) dx, monotone. Avoid 0/0 using endpoint values.
 def Hpoint(x):return Q(1) if x==0 else (1-iv.exp(-10*x))/(10*x)
 H=box(lo(Hpoint(hi(t))),hi(Hpoint(lo(t))))
 u=iv.exp(-5*t)
 M=(1+hi(u))*max(hi(Q(101,100)*iv.pi/140),hi(1/(2*n)+Q(101,100)*iv.pi/200))
 gap=lo(ff-2*iv.log(1+hi(H)+1/n+2*M))
 assert lo(3*n*gap)>Q(5,2),('far',l,r,den,view(gap))
 Cf=iv.sqrt(4*iv.pi*hi(V))*n**Q(5,2)*iv.exp(-3*n*gap)
 # Root-one arc |b|<=70. For |b|<=1/2 every actual factor has modulus<=1.
 C1=Q(1,5)*iv.sqrt(hi(V)/iv.pi)*n**Q(3,2)*iv.exp(-3*n*lo(ff))
 assert lo(3*n*ff)>Q(3,2)
 rrows=[];rnet=Q(100000)
 intervals=[(k,k+1,10) for k in range(5,100)]+[(k,k+1,1) for k in range(10,70)]
 for bl,br,bd in intervals:
  C,row=rootone_cell(t,ff,V,bl,br,bd,n0);C1+=C;rrows.append(row);rnet=min(rnet,lo(iv.mpf(row['net'])))
 assert len(rrows)==155 and [tuple(row['b']) for row in rrows]==intervals, 'incomplete root-one grid'
 assert Fraction(intervals[0][0],intervals[0][2])==Fraction(1,2) and Fraction(intervals[-1][1],intervals[-1][2])==70
 assert all(Fraction(a[1],a[2])==Fraction(b[0],b[2]) for a,b in zip(intervals,intervals[1:]))
 out=dict(t=[l,r,den],n0=n0,V=view(V),F=view(ff),primitive=view(Cp),primitive_min_net=view(worst),far_gap=view(gap),far=view(Cf),rootone=view(C1),rootone_min_net=view(rnet),total=view(Cp+Cf+C1),primitive_cells=len(rows),rootone_cells=len(rrows))
 if details:out['primitive_rows']=rows;out['rootone_rows']=rrows
 return out

if __name__=='__main__':
 p=argparse.ArgumentParser();p.add_argument('--precision',type=int,default=45);p.add_argument('--step',type=int,default=5);p.add_argument('--left',type=int,default=0);p.add_argument('--right',type=int,default=500);p.add_argument('--details',action='store_true');p.add_argument('--output',default='compact_tails.json');ar=p.parse_args()
 try:
  require_int('precision',ar.precision);expected=validate_grid(ar.left,ar.right,ar.step)
 except ValueError as exc:p.error(str(exc))
 iv.dps=ar.precision
 rows=[];st=time.time()
 for l in range(ar.left,ar.right,ar.step):
  row=certify_band(l,min(l+ar.step,ar.right),details=ar.details);rows.append(row)
  print(l,'C',row['total'],'minnets',row['primitive_min_net'],row['rootone_min_net'],'elapsed',time.time()-st,flush=True)
  check_coverage(rows,'t',ar.left,min(l+ar.step,ar.right),ar.step,1000)
  with open(ar.output+'.partial','w') as f:json.dump(dict(precision=ar.precision,rows=rows),f)
 assert len(rows)==expected
 check_coverage(rows,'t',ar.left,ar.right,ar.step,1000)
 with open(ar.output,'w') as f:json.dump(dict(scope='COMPLEMENTARY CONTOUR ONLY',precision=ar.precision,rows=rows),f,indent=2)


==> anc/code/p3/certify_middle.py <==
#!/usr/bin/env python3
"""Cubic mod-5 ordinary saddle, full 1/2<=t<=2, n>=301.
Directed interval coefficient series preserve the zero amplitudes at u=0.
All errors include the full contour; see main.tex, Section 5, prop:cubic-middle.
"""
from central_common import *
import argparse,time
_COEFF={}
def coefficients(K=36):
 require_int('K',K)
 key=(iv.dps,K)
 if key in _COEFF:return _COEFF[key]
 zz=iv.exp(2*I*iv.pi/5);mus=[-zz**2,Q(1),Q(1),-zz**3]
 out=[[iv.mpc(0)]*(K+1) for _ in range(5)]
 for h in range(1,5):
  poly=[iv.mpc(1)]+[iv.mpc(0)]*K
  for s in range(1,5):
   ex=Q(3,2)-Q(3*s,5);w=iv.exp(-2*I*iv.pi*((h*s)%5)/5)
   bb=[iv.mpc(1)]
   for k in range(1,K+1):bb.append(bb[-1]*(k-1-ex)*w/k)
   poly=[sum((poly[a]*bb[k-a] for a in range(k+1)),iv.mpc(0)) for k in range(K+1)]
  for j in range(5):
   wt=mus[h-1]**3*iv.exp(-2*I*iv.pi*((h*j)%5)/5)
   for k in range(K+1):out[j][k]+=wt*poly[k]
 result=[]
 for j in range(5):
  assert all(0 in x.imag for x in out[j])
  result.append([x.real for x in out[j]])
 # Exact cyclotomic cancellations; checked separately by rational ring algebra.
 for j in (2,4):assert 0 in result[j][0];result[j][0]=Q(0)
 _COEFF[key]=result
 return result

def majorants(t,K=36):
 cf=coefficients(K);u=iv.exp(-5*t);um=hi(u);gg=[];Ms=[]
 rising=Q(1)
 for k in range(1,K+2):rising*=Q(12,5)+(k-1);rising/=k
 # |c_{j,k}| <=4 (12/5)_k/k!, all residues.
 for j in range(5):
  g=Q(0)
  for x in reversed(cf[j]):g=g*u+x
  bounds=[]
  for r in range(3):
   rat=um*(1+Q(7,5*(K+2)))*Q(K+2,K+1)**r
   assert hi(rat)<1
   tail=4*rising*um**(K+1)*(5*(K+1))**r/(1-rat)
   bounds.append(sum((hi(abs(cf[j][k]))*um**k*(5*k)**r for k in range(K+1)),Q(0))+tail)
   if r==0:g+=box(-hi(tail),hi(tail))
  gg.append(g);Ms.append(bounds)
 return gg,Ms

def li2real(x):
 s=Q(0);po=Q(1)
 for k in range(1,37):po*=x;s+=po/(k*k)
 rem=hi(x)**37/(37**2*(1-hi(x)))
 return s+box(Q(0),hi(rem))

def pl(k,x):
 if k==2:return li2real(x)
 if k==1:return -iv.log(1-x)
 if k==0:return x/(1-x)
 if k==-1:return x/(1-x)**2
 if k==-2:return x*(1+x)/(1-x)**3
 raise ValueError(k)

def phase_loss(t,v,K=24):
 """G_t(1)-Re G_t(1-i v), exact dilogarithmic series + absolute tail."""
 require_int('K',K)
 u=iv.exp(-5*t);den=1+v*v;c=2*iv.pi**2/75
 z=c*v*v/den;po=Q(1)
 for k in range(1,K+1):
  po*=u;ak=Q(4 if k%5==0 else -1,5*k*k)
  phase=5*k*t*v
  z+=ak*po*(v*v+1-iv.cos(phase)+v*iv.sin(phase))/den
 rem=Q(8,5)*hi(u)**(K+1)/((K+1)**2*(1-hi(u)))
 return z+box(-hi(rem),hi(rem))

def cell(left,right,den=1000,n0=301,vcells=100):
 validate_interval(left,right,den,Fraction(1,2),2);require_int('n0',n0,301);require_int('vcells',vcells)
 t=box(Q(left,den),Q(right,den));n=Q(n0);N=n/t;c=2*iv.pi**2/75;u=iv.exp(-5*t)
 F=(c+li2real(u**5)/25-li2real(u)/5)/t
 d=sum((u**k for k in range(5)),Q(0));mean=sum((k*u**k for k in range(5)),Q(0))/d
 F1=(iv.log(d)-F)/t;V=(-5*mean-2*F1)/t
 assert lo(V)>0
 gs,M=majorants(t)
 for j,sgn in enumerate([1,-1,-1,1,1]):assert lo(sgn*gs[j])>0,(left,j,'amplitude')
 amin=[lo(abs(g)) for g in gs]
 der={}
 for k in (3,4):
  val=math.factorial(k)*c/t**(k+1)
  for a in (5,25):
   x=iv.exp(-a*t)
   val+=sum((math.comb(k,i)*math.factorial(k-i)*a**i*pl(2-i,x)/(a*t**(k-i+1)) for i in range(k+1)),Q(0))
  der[k]=hi(val)
 M3,M4=der[3],der[4]
 bb=lo(1-M4*(hi(t)/4)**2/(12*lo(V)))
 assert bb>0,('Gaussian envelope',left,view(bb))
 U0=lo(t)*iv.sqrt(3*n*lo(V))/4
 egauss=2*iv.exp(-U0**2/2)/(iv.sqrt(2*iv.pi)*U0)
 assert lo(U0**2/2)>Q(1,2)
 # Bound two side intervals t/4<=|s|<=t. Integrate over v=s/t.
 # The bound here is on the phase alone; amplitude majorants are applied below.
 outer=Q(0);minloss=Q(100)
 visited=0
 for k in range(vcells):
  visited+=1
  v=box(Q(vcells+3*k,4*vcells),Q(vcells+3*k+3,4*vcells))
  loss=lo(phase_loss(t,v));assert loss>0,(left,k,'phase loss',view(loss))
  assert lo(3*n*loss/hi(t))>Q(1,2)
  outer+=2*hi(t)*iv.sqrt(3*n*hi(V)/(2*iv.pi))*Q(3,4*vcells)*iv.exp(-3*n*loss/hi(t))
  minloss=min(minloss,loss)
 assert visited==vcells and k+1==vcells, 'incomplete middle angular grid'
 absolute=1/iv.sqrt(bb)+outer
 # Tail EM remainder on |s|<=t, including B2,B3 and periodic B3 integral.
 umax=hi(u);Nmin=lo(N)
 delta=umax*(Q(6,5)*iv.sqrt(2)/(Nmin*(1-umax))+Q(18,5)/(Nmin**2*(1-umax)**2)+5*iv.sqrt(2)*(1+umax)/(Nmin**2*(1-umax)**3))
 lam=iv.exp(Q(12,5)*umax/(1-umax))
 eta=8*iv.exp(-3*c*Nmin)
 eprodabs=4*lam*(iv.exp(delta)-1+iv.exp(delta)*eta)*absolute
 # All complementary angles: eta fundamental-domain bound + exact tail length.
 # log T <=(12N/5+12)*u/(1-u), 3(c-G)<=3u/(5(1-u)).
 assert Nmin>=120
 gap=lo(Q(3,2)*c-Q(31,10)*umax/(1-umax));assert gap>0
 assert lo(gap*Nmin)>Q(3,2)
 efarabs=iv.sqrt(6*iv.pi*n**3*hi(V))*iv.exp(-gap*Nmin+Q(3,100)+1/(2*Nmin))
 rows=[]
 for j in range(5):
  h1=hi(M[j][1])/amin[j]+1/(2*n)
  h2=(hi(M[j][2])+hi(M[j][1])/n+hi(M[j][0])/(4*n*n))/amin[j]
  inner=(M4/(8*lo(V)**2)*bb**(-Q(5,2))+5*M3*M3/(24*lo(V)**3)*bb**(-Q(7,2))+h1*M3/(2*lo(V)**2)*bb**(-Q(5,2))+h2/(2*lo(V))*bb**(-Q(3,2)))/(3*n)
  o=outer*hi(M[j][0])/amin[j]
  ep=eprodabs/amin[j];ef=efarabs/amin[j]
  total=inner+o+egauss+ep+ef
  assert hi(total)<Q(3,8), (left,j,view(total))
  rows.append(dict(residue=j,gamma=view(gs[j]),h1=view(h1),h2=view(h2),paired=view(inner),outer=view(o),extension=view(egauss),product=view(ep),complement=view(ef),total=view(total)))
 assert [row['residue'] for row in rows]==list(range(5)), 'incomplete residue coverage'
 return dict(t=[left,right,den],n0=n0,vcells=vcells,V=view(V),bb=view(bb),min_phase_loss=view(minloss),rows=rows)

if __name__=='__main__':
 pa=argparse.ArgumentParser();pa.add_argument('--precision',type=int,default=70);pa.add_argument('--left',type=int,default=500);pa.add_argument('--right',type=int,default=2000);pa.add_argument('--step',type=int,default=5);pa.add_argument('--vcells',type=int,default=80);pa.add_argument('--output',default='middle.json');args=pa.parse_args()
 try:
  require_int('precision',args.precision);require_int('vcells',args.vcells)
  expected=validate_grid(args.left,args.right,args.step,1000,Fraction(1,2),2)
 except ValueError as exc:pa.error(str(exc))
 iv.dps=args.precision
 res=[];start=time.time()
 for left in range(args.left,args.right,args.step):
  r=cell(left,min(left+args.step,args.right),vcells=args.vcells);res.append(r)
  mx=max(float(x['total'][1]) for x in r['rows'])
  print(left,'maximum',mx,'secs',time.time()-start,flush=True)
  if not mx<1:print('ERROR NOT YET LESS THAN ONE',flush=True)
 assert len(res)==expected
 check_coverage(res,'t',args.left,args.right,args.step,1000)
 with open(args.output,'w') as f:json.dump(dict(scope='full-contour relative coefficient bound',precision=args.precision,rows=res),f,indent=2)


==> anc/code/p3/certify_position.py <==
#!/usr/bin/env python3
"""First-order critical coefficient expansion, then explicit global index bounds.
Global interpretation additionally uses assemble.py and the prior edge theorem.
"""
from certify_transition_endpoints import check,iv,Q,lo,hi,view
from pathlib import Path
from fractions import Fraction as Fr
import json,argparse
P=Path(__file__).resolve().parent

def run(prec):
 iv.dps=prec
 local=json.load(open(P/f'certificates/local_core_{prec}.json'))
 full=json.load(open(P/f'certificates/central_certificate_{prec}.json'))
 rows=[]
 for r,tr in zip(local['rows'],full['local']):
  z=check(r,tr,D=6);j=r['residue'];cost=29 if j==3 else 26;sl=Fr(27,20) if j==3 else Fr(69,100);radius=24 if j==3 else 40
  assert Fr(z['n2_total_error'][1])<cost
  assert Fr(r['n2_leading_slope'][0])>sl
  beta=iv.mpf(z['critical_D'])/5
  bound=Fr(cost)/sl+Fr(j,5)+1
  assert bound<radius
  # The two sign witnesses nearest alpha*n²+beta*n-j/5 +/- cost/sl
  # are indeed inside |D|<=6, and inside the certified weighted window.
  witnessD=5*hi(abs(beta))+Q(5*cost)*Q(sl.denominator,sl.numerator)/301+Q(5,301)
  assert witnessD<6
  assert hi(abs(beta))+Q(radius+1,301)<6
  z.update(beta=view(beta),adopted_n2_error=cost,adopted_L_lower=str(sl),global_index_radius=radius,
           exact_radius_bound=str(bound),witness_D_bound=view(witnessD),scope='coefficient expansion plus full central/edge cover implies this GLOBAL K bound for every n>=301')
  rows.append(z)
 out=dict(status='PASS',precision=prec,n_min=301,D_limit=6,rows=rows)
 (P/f'certificates/position_{prec}.json').write_text(json.dumps(out,indent=2))
 return out
if __name__=='__main__':
 p=argparse.ArgumentParser();p.add_argument('--precision',type=int,default=70);a=p.parse_args();r=run(a.precision)
 print(json.dumps({j['residue']:{k:j[k] for k in ['beta','adopted_n2_error','global_index_radius','exact_radius_bound']} for j in r['rows']},indent=2))


==> anc/code/p3/certify_transition_endpoints.py <==
#!/usr/bin/env python3
"""Validate ordinary coefficients at the endpoints of the certified monotone band.
Uses the separately checked derivative and complementary-arc certificates.
"""
import json,math,argparse
from pathlib import Path
from certify_weighted_difference import iv,Q,lo,hi,view,require_int

def box(v):return iv.mpf(v)
def check(r,tr,D=11):
 require_int('D',D,0);require_int('cells',r['cells']);require_int('n0',r['n0'],301)
 n=Q(r['n0']);a=Q(1,10);V=box(r['V']);gp=box(r['Gamma_prime']);b=box(r['envelope'])
 vb={k:box(v) for k,v in r['derivative_bounds'].items()};ex={k:box(v) for k,v in r['exact_at_root'].items()}
 M3=hi(vb['F3']);M4=hi(vb['F4']);M5=hi(vb['F5']);g1=hi(gp);g2=hi(abs(ex['Gamma2']));f3=hi(abs(ex['F3']));B0=hi(abs(ex['B0']));B1=hi(abs(ex['B1']))
 def mm(k):return iv.sqrt(hi(V)/lo(b))*Q(math.factorial(2*k),4**k*math.factorial(k))/lo(b)**k
 M=[mm(k) for k in range(6)]
 costs={}
 costs['amplitude_fourth']=hi(vb['Gamma4'])/24*M[2]
 costs['even_exponent']=g2*M4/16*M[3]
 costs['even_cosine']=g2/4*(M3*M3/4*M[4]+M3*D*M[3]+D*D*M[2])
 costs['odd_amplitude']=hi(vb['Gamma3'])/6*(M3/2*M[3]+D*M[2])
 costs['sine_cubic']=g1/6*(M3**3/8*M[5]+3*M3*M3*D/4*M[4]+3*M3*D*D/2*M[3]+D**3*M[2])
 costs['phase_fifth']=g1*M5/40*M[3]
 costs['odd_exponent']=g1*M4/8*(f3/2*M[4]+D*M[3])
 costs['B_exponent']=B0*M4/8*M[2]
 costs['B_cosine']=B0/2*(M3*M3/4*M[3]+M3*D*M[2]+D*D*M[1])
 costs['B_sine']=B1*(M3/2*M[2]+D*M[1])
 costs['B_remainder']=hi(vb['B2'])/2*M[1]
 costs['EM_remainder']=hi(box(r['Rfold']))*M[0]
 A=n*lo(V);norm=iv.sqrt(n*hi(V)/iv.pi);e=iv.exp(-A*a*a)
 T0=norm*e/(A*a);T2=norm*e*a/A+T0/(2*A);T4=norm*e*a**3/A+3*T2/(2*A)
 costs['Gaussian_extension']=n*n*((g2/2+g1*D)*T2+g1*n*f3/2*T4+B0/n*T0)
 assert lo(A*a*a)>3
 costs['complementary_arcs']=hi(box(tr['n2_ordinary_tail_error']))
 C=sum(costs.values(),Q(0))
 L=gp/(2*V)
 H=ex['B0']-ex['Gamma2']/(4*V)+3*gp*ex['F3']/(8*V*V)
 Dc=H/L
 leftmargin=lo(H+9*L)-hi(C)/n
 rightmargin=lo(9*L-H)-hi(C)/n
 return dict(residue=r['residue'],n0=r['n0'],D_range=[-D,D],linear_slope=view(L),critical_D=view(Dc),
             n2_error_terms={k:view(v) for k,v in costs.items()},n2_total_error=view(C),
             left_D_interval=[-11,-9] if D>=11 else None,right_D_interval=[9,11] if D>=11 else None,
             n1_left_positive_margin=view(leftmargin),n1_right_negative_margin=view(rightmargin),
             status=('PASS' if lo(leftmargin)>0 and lo(rightmargin)>0 else 'FAIL') if D>=11 else 'BOUNDED_EXPANSION_ONLY')

def main():
 pa=argparse.ArgumentParser();pa.add_argument('--precision',type=int,default=70);pa.add_argument('--core',type=Path,required=True);pa.add_argument('--tails',type=Path,required=True);pa.add_argument('--output',type=Path,required=True);ar=pa.parse_args()
 if ar.precision<=0:pa.error('precision must be positive')
 iv.dps=ar.precision
 cc=json.loads(ar.core.read_text());tt=json.loads(ar.tails.read_text());rows=[check(r,t) for r,t in zip(cc['rows'],tt['rows'])]
 for r in rows: print(r['residue'],r['status'],'C=',r['n2_total_error'],'left=',r['n1_left_positive_margin'],'right=',r['n1_right_negative_margin'])
 assert all(r['status']=='PASS' for r in rows)
 ar.output.write_text(json.dumps(dict(precision=ar.precision,scope='endpoint coefficient signs for n>=301; not global sign pattern',rows=rows),indent=2)+'\n')
if __name__=='__main__':main()


==> anc/code/p3/certify_weighted_difference.py <==
#!/usr/bin/env python3
"""Mod-5 cube: rigorous core-integral weighted-neighbour difference bounds.
Only certifies inequalities explicitly listed in the report. No full coefficient
claim unless complementary-arc bounds are also attached and checked.
"""
import json, math, argparse, time
from pathlib import Path
from fractions import Fraction
import mpmath as mp
iv=mp.iv

def Q(a,b=1):return iv.mpf(a)/b
I=iv.mpc(0,1)
def lo(x):return x.a
def hi(x):return x.b
def view(x):
    def frac(t):
        s,m,e,bc=t
        if bc<0: raise ArithmeticError("Non-finite interval endpoint cannot be serialized")
        return Fraction((-1 if s else 1)*m)*Fraction(2)**e
    sc=10**24;l,u=(frac(t)*sc for t in x._mpi_)
    a=l.numerator//l.denominator;b=-((-u.numerator)//u.denominator)
    return [str(a)+'e-24',str(b)+'e-24']
def require_int(name, value, minimum=1):
    if isinstance(value, bool) or not isinstance(value, int) or value < minimum:
        raise ValueError(f"{name} must be an integer >= {minimum}")
    return value

def require_residue(j):
    if isinstance(j, bool) or not isinstance(j, int) or j not in (3,4):
        raise ValueError('residue must be 3 or 4')

def li2(u,N=110):
    require_int('N',N)
    s=iv.mpc(0);p=iv.mpc(1)
    for k in range(1,N+1):p*=u;s+=p/(k*k)
    rho=hi(abs(u));r=rho**(N+1)/((N+1)**2*(1-rho))
    e=iv.mpf([-r.b,r.b]);return s+iv.mpc(e,e)
def root(j):
    require_residue(j)
    a=iv.sqrt(1+2/iv.sqrt(5));b=iv.sqrt(1-2/iv.sqrt(5))
    def f(v):
        if j==3:return a/iv.sqrt(5)*v**3+v*v/iv.sqrt(3)+(2*a-b)*v-1/iv.sqrt(3)
        return -b/iv.sqrt(5)*v**3+v*v/iv.sqrt(3)+(a+2*b)*v-1/iv.sqrt(3)
    l,den=0,1
    for k in range(180):
        m=2*l+1;den*=2;y=f(Q(m,den))
        if hi(y)<0:l=m
        elif lo(y)>0:l*=2
        else:raise ArithmeticError('root precision')
    assert hi(f(Q(l,den)))<0<lo(f(Q(l+1,den)))
    v=iv.mpf([lo(Q(l,den)),hi(Q(l+1,den))])
    return iv.log((1+v)/(1-v))/5, dict(numerator=l,denominator=den)

def data(z,j,deriv=True):
    u=iv.exp(-5*z)
    F=(2*iv.pi**2/75+li2(u**5)/25-li2(u)/5)/z
    # ell derivatives via polynomial D(u)
    den=sum((u**k for k in range(5)),iv.mpc(0))
    raw=[sum(((-5*k)**r*u**k for k in range(5)),iv.mpc(0))/den for r in range(1,5)]
    ell=[iv.log(den),raw[0],raw[1]-raw[0]**2,raw[2]-3*raw[1]*raw[0]+2*raw[0]**3,raw[3]-4*raw[2]*raw[0]-3*raw[1]**2+12*raw[1]*raw[0]**2-6*raw[0]**4]
    f=[F]
    for r in range(1,6):f.append((ell[r-1]-r*f[-1])/z)
    # Bernoulli log-sinh expansion avoids cancellation in small-z derivatives.
    from central_common import Fseries
    if hi(abs(z))<Q(21,100): f=Fseries(z,5,K=100)
    g=[iv.mpc(0) for _ in range(5)];bb=[iv.mpc(0) for _ in range(3)]
    maxE=Q(0);maxA=Q(0)
    for h in range(1,5):
        e=[iv.mpc(0) for _ in range(5)];b0=iv.mpc(0);b1=iv.mpc(0);b2=iv.mpc(0)
        for a in range(1,5):
            zz=iv.exp(2*I*iv.pi*h*a/5);w=zz*u
            B1=Q(a,5)-Q(1,2);B2=Q(a*a,25)-Q(a,5)+Q(1,6)
            e[0]+=B1*(iv.log(1-w)-iv.log(1-zz))
            e[1]+=5*B1*w/(1-w)
            e[2]+=-25*B1*w/(1-w)**2
            e[3]+=125*B1*w*(1+w)/(1-w)**3
            e[4]+=-625*B1*w*(1+4*w+w*w)/(1-w)**4
            temp=w/(1-w)-zz/(1-zz)
            b0+=B2*temp
            b1+=B2*(-5*w/(1-w)**2)
            b2+=25*B2*w*(1+w)/(1-w)**3
        E=5*z*b0/2;Ed=Q(5,2)*(b0+z*b1);Edd=Q(5,2)*(2*b1+z*b2)
        A=iv.exp(3*e[0]);Ad=3*e[1]*A
        AA=[A,Ad,(3*e[2]+9*e[1]**2)*A,(3*e[3]+27*e[1]*e[2]+27*e[1]**3)*A,(3*e[4]+36*e[1]*e[3]+27*e[2]**2+162*e[1]**2*e[2]+81*e[1]**4)*A]
        wt=iv.exp(-2*I*iv.pi*h*j/5)
        for r in range(5):g[r]+=wt*AA[r]
        bb[0]+=wt*3*E*A;bb[1]+=wt*(3*Ed*A+3*E*Ad)
        bb[2]+=wt*(3*Edd*A+6*Ed*Ad+3*E*AA[2])
        maxE=max(maxE,hi(abs(E)));maxA=max(maxA,hi(abs(A)))
    return f,g,bb,maxE,maxA

def core(j,cells=400,n0=301,D=8):
    require_int('cells',cells);require_int('n0',n0,301);require_int('D',D,0);require_residue(j)
    t,br=root(j)
    f0,g0,b0,_,_=data(iv.mpc(t),j)
    assert (0 in g0[0].real) and (0 in g0[0].imag)
    V=Q(3,2)*f0[2].real;gp=g0[1].real
    assert lo(V)>0 and lo(gp)>0
    vals={k:Q(0) for k in ['F3','F4','F5','Gamma2','Gamma3','Gamma4','B0','B1','B2','E1','A']}
    visited=0
    for l in range(cells):
        visited+=1
        s=iv.mpf([lo(Q(l,10*cells)),hi(Q(l+1,10*cells))])
        f,g,b,E,A=data(iv.mpc(t,-s),j)
        for k,x in [('F3',abs(f[3])),('F4',abs(f[4])),('F5',abs(f[5])),('Gamma2',abs(g[2])),('Gamma3',abs(g[3])),('Gamma4',abs(g[4])),('B0',abs(b[0])),('B1',abs(b[1])),('B2',abs(b[2])),('E1',E),('A',A)]:
            vals[k]=max(vals[k],hi(x))
    assert visited==cells and l+1==cells, 'incomplete local angular grid'
    M3,M4=vals['F3'],vals['F4'];a=Q(1,10)
    beta=lo(V)-M4*a*a/8
    assert lo(beta)>0,('envelope',j,view(beta))
    def moment(k):return iv.sqrt(hi(V)/beta)*Q(math.factorial(2*k),4**k*math.factorial(k))/beta**k
    mom=[moment(k) for k in range(5)]
    Qexp=5*hi(gp)*M4/8*mom[3]
    Qcos=5*hi(gp)/2*(M3*M3/4*mom[4]+M3*D*mom[3]+D*D*mom[2])
    Qb=5*vals['Gamma3']/6*mom[2]
    Qa=5*vals['Gamma2']/2*(M3/2*mom[3]+D*mom[2])
    Qsin=125*hi(gp)/24*mom[2]/n0**2
    QB=5*(vals['B1']*mom[1]+vals['B0']*(M3/2*mom[2]+D*mom[1]))
    # Shifted EM through B1 and B2: full coefficient of n^-2
    # includes B3 endpoint and the B3 periodic remainder. |B3|<1/20.
    # r<=1, denominator >= sin(2pi/5-1/2)> 2/3 on this core.
    zmax=hi(abs(iv.mpc(t,a)));c=Q(2,3)
    Rlog=Q(1,120)*(8*(5*zmax)**2/c**2+8*(5*zmax)**3/c**3)
    E=vals['E1'];aa=3*E/n0+3*Rlog/n0**2
    assert hi(aa)<Q(1,50)
    # exp(3E/n+3R/n²)-1-3E/n, multiplied by all four A_h
    Rfold=4*vals['A']*(3*Rlog+Q(9,2)*(E+Rlog/n0)**2*iv.exp(aa))
    QR=5*Rfold*iv.sqrt(hi(V))/(iv.sqrt(iv.pi)*beta*iv.sqrt(n0))
    # extending leading Gaussian term beyond |s|=1/10
    # normalized tail second moment <= sqrt(nV/pi) e^-nVa² (a/(nV)+1/(2n²V²a)).
    ng=Q(n0)*lo(V)*a*a
    assert lo(ng)>2
    Qtrunc=5*hi(gp)*iv.sqrt(hi(V)/iv.pi)*iv.exp(-ng)*(a/lo(V)*n0**Q(3,2)+1/(2*lo(V)**2*a)*iv.sqrt(n0))
    errs=dict(real_phase=Qexp,cosine=Qcos,imag_amplitude=Qb,real_amplitude=Qa,sine=Qsin,B_term=QB,EM=QR,Gaussian_extension=Qtrunc)
    C=sum(errs.values(),Q(0));slope=5*gp/(2*V)
    return dict(residue=j,root_bracket=br,t=view(t),alpha=view(-3*f0[1].real/5),V=view(V),Gamma_prime=view(gp),D=D,n0=n0,cells=cells,
      exact_at_root=dict(Gamma2=view(g0[2].real),F3=view(f0[3].real),B0=view(b0[0].real),B1=view(b0[1].real)),Rfold=view(Rfold),derivative_bounds={k:view(v) for k,v in vals.items()},envelope=view(beta),EM_log_n2=view(Rlog),
      n3_error_terms={k:view(x) for k,x in errs.items()},n3_core_error=view(C),n2_leading_slope=view(slope),
      n2_negative_margin=view(slope-C/n0),scope='CORE integral only; complementary arcs must be added')

def main():
    pa=argparse.ArgumentParser();pa.add_argument('--precision',type=int,default=70);pa.add_argument('--cells',type=int,default=400);pa.add_argument('--D',type=int,default=20);pa.add_argument('--output',type=Path,default=Path('core_certificate.json'));ar=pa.parse_args()
    try:
        require_int('precision',ar.precision);require_int('cells',ar.cells);require_int('D',ar.D,0)
    except ValueError as exc:pa.error(str(exc))
    iv.dps=ar.precision;mp.mp.dps=ar.precision+10
    rows=[]
    for j in (3,4):
        st=time.time();row=core(j,ar.cells,D=ar.D);rows.append(row)
        print(j,'C=',row['n3_core_error'],'slope=',row['n2_leading_slope'],'margin=',row['n2_negative_margin'],'seconds=',time.time()-st,flush=True)
    assert [row['residue'] for row in rows]==[3,4], 'incomplete residue coverage'
    ar.output.write_text(json.dumps(dict(scope='CORE ONLY, not full coefficient monotonicity',precision=ar.precision,rows=rows),indent=2)+'\n')
if __name__=='__main__':main()


==> anc/code/p3/prior_edge/certify_rational.py <==
"""Exact rational certificates for the explicit cubic edge lemmas.

No floating point or interval numerical library is used.  The analytic
reductions are in main.tex, Section 5 (lem:cubic-real-kernel,
prop:cubic-unbounded-edge, and prop:boundary-cubic).
This program checks the finite rational bounds used there.
Run: python certify_rational.py --output results/rational_certificate.json
"""
from fractions import Fraction as Q
from pathlib import Path
from math import factorial
import argparse, json, sys
if hasattr(sys,"set_int_max_str_digits"):sys.set_int_max_str_digits(0)

checks=[]
def require(name, lhs, rhs, relation='<'):
    lhs,rhs=Q(lhs),Q(rhs)
    ok=lhs<rhs if relation=='<' else lhs>rhs if relation=='>' else lhs==rhs
    if not ok: raise AssertionError((name,lhs,rhs,relation))
    checks.append({'name':name,'relation':relation,'lhs':str(lhs),'rhs':str(rhs),'passed':True})

def exp_bounds(x,terms=140):
    x=Q(x)
    if x<0:
        lo,hi=exp_bounds(-x,terms);return 1/hi,1/lo
    term=Q(1);s=term
    for k in range(1,terms+1): term*=x/k;s+=term
    nxt=term*x/(terms+1)
    if x>=terms+2:raise ValueError('Taylor tail ratio is not below 1')
    return s,s+nxt/(1-x/(terms+2))

def atan_bounds(x,terms=60):
    x=Q(x)
    s=sum((-1)**k*x**(2*k+1)/Q(2*k+1) for k in range(terms))
    nxt=(-1)**terms*x**(2*terms+1)/Q(2*terms+1)
    return min(s,s+nxt),max(s,s+nxt)

# A tiny rational interval implementation, used only for the reported sigma.
class I:
    def __init__(self,lo,hi=None):self.lo,self.hi=Q(lo),Q(lo if hi is None else hi)
    def __add__(self,b):
        if not isinstance(b,I):b=I(b)
        return I(self.lo+b.lo,self.hi+b.hi)
    __radd__=__add__
    def __neg__(self):return I(-self.hi,-self.lo)
    def __sub__(self,b):return self+-b if isinstance(b,I) else self+I(-b)
    def __rsub__(self,b):return I(b)+-self
    def __mul__(self,b):
        if not isinstance(b,I):b=I(b)
        v=[self.lo*b.lo,self.lo*b.hi,self.hi*b.lo,self.hi*b.hi]
        return I(min(v),max(v))
    __rmul__=__mul__
    def __truediv__(self,b):
        if not isinstance(b,I):b=I(b)
        if b.lo<=0<=b.hi:raise ZeroDivisionError
        return self*I(1/b.hi,1/b.lo)
    def __pow__(self,k):
        if k<0:raise ValueError
        z=I(1)
        for _ in range(k):z=z*self
        return z

def li2(x,K=32):
    # positive power series, valid for 0 <= x < 1
    lo=sum(x.lo**k/Q(k*k) for k in range(1,K+1))
    hi=sum(x.hi**k/Q(k*k) for k in range(1,K+1))
    hi+=x.hi**(K+1)/(Q((K+1)**2)*(1-x.hi))
    return I(lo,hi)

def log1m(x,K=32):
    lo=sum(x.lo**k/Q(k) for k in range(1,K+1))
    hi=sum(x.hi**k/Q(k) for k in range(1,K+1))
    hi+=x.hi**(K+1)/(Q(K+1)*(1-x.hi))
    return I(-hi,-lo)

# Elementary constants: Machin's identity bounds pi by rational numbers.
al,ah=atan_bounds(Q(1,5));bl,bh=atan_bounds(Q(1,239))
pil,pih=16*al-4*bh,16*ah-4*bl
require('pi lower',pil,Q(157,50),'>')
require('pi upper',pih,Q(22,7))
cl,ch=2*pil*pil/75,2*pih*pih/75
require('c lower',cl,Q(13,50),'>')
require('c upper',ch,Q(4,15))
require('sqrt3 lower square',Q(433,250)**2,3)
require('sqrt2 upper square',Q(99,70)**2,2,'>')
require('sqrt5 lower square',Q(223,100)**2,5)
require('sqrt5 upper square',Q(9,4)**2,5,'>')
e10lo,e10hi=exp_bounds(10)
require('e^10 > 20000',e10lo,20000,'>')
u=Q(1,20000);N=Q(40)

# Modular fundamental domain: the two q-product errors.
require('exp(pi sqrt3) > 200',exp_bounds(Q(157,50)*Q(433,250))[0],200,'>')
require('exp(pi sqrt3/5) > 50/17',exp_bounds(Q(157,50)*Q(433,250)/5)[0],Q(50,17),'>')
r1=Q(1,200);r5=r1**5;rs=Q(17,50)
require('same-level cusp product error < 1/100',r1/(1-r1)**2+r5/(1-r5)**2,Q(1,100))
require('coprime cusp product error < 4/5',r1/(1-r1)**2+rs/(1-rs)**2,Q(4,5))
require('exp(4/5) < 9/4',exp_bounds(Q(4,5))[1],Q(9,4))
require('coprime cusp product < 6',Q(81,16),6)
require('6 < exp(cN/2) at N=40',exp_bounds(Q(13,50)*40/2)[0],6,'>')

# Bernoulli endpoint and remainder budgets.
w=Q(99,70)
require('EM N^-1 coefficient < 7/4',Q(6,5)*w/(1-u),Q(7,4))
require('EM N^-2 coefficient < 11',Q(9,5)*2/(1-u)**2+Q(5,2)*2*w*(1+u)/(1-u)**3,11)
xlog=u*(Q(7,4)/40+Q(11)/40**2)
require('exp(EM error) < 1001/1000',exp_bounds(xlog,30)[1],Q(1001,1000))
# log(1/(1-u)) <= u/(1-u)
require('individual amplitude bound < 1001/1000',exp_bounds(Q(12,5)*u/(1-u),30)[1],Q(1001,1000))
require('folded EM error < 9u/N',4*Q(1001,1000)**2*(Q(7,4)+Q(11,40)),9)
require('reduced amplitude Lipschitz constant < 17',Q(408,25)/(1-Q(22,15)*Q(1,1000)),17)
require('ordinary amplitude Lipschitz constant < 10',Q(48,5)/(1-Q(17,10)*u),10)

# R_t''/2 bound, monotone for t>=2.
rder=Q(122,10)/(20000-1)+Q(2602,50)/(20000**5-1)
require('R_t second derivative /2 < 1/1000',rder,Q(1,1000))
require('3(c-tF(t)) < u',Q(3,5)/(1-u),1)
require('Vbar upper and sqrt prefactor',6*Q(22,7)*(Q(8,15)+Q(1,500)),Q(16,5)**2)

# Positive reference Gaussian. a=3c in [39/50,4/5].
a=Q(39,50)
require('central phase < 6/5',Q(4,5)*8/Q(6)+Q(1,240),Q(6,5))
# sqrt(40)>6 was used above.
require('sqrt40 > 6',40,36,'>')
# Mills bounds use sqrt(pi a)>39/25.
require('sqrt(pi a) > 39/25',Q(157,50)*a,Q(39,25)**2,'>')
require('exp(-4a) < 9/200',1/exp_bounds(4*a)[0],Q(9,200))
require('exp(-2a) < 211/1000',1/exp_bounds(2*a)[0],Q(211,1000))
require('central Gaussian loss < 3/200',Q(9,200)/(2*Q(39,25)),Q(3,200))
require('outer reference tail < 7/50',Q(211,1000)/Q(39,25),Q(7,50))
mom=Q(15)/(16*a*N)+Q(3)/(8*a*N*N)+Q(1)/(16*a*N**3)
require('reference phase moment < 4/125',mom,Q(4,125))
# (3/1000)*sqrt(a)/(2*(a/2-3/1000)^(3/2)) < 3/500.
perturb_sq=Q(3,1000)**2*a/(4*(a/2-Q(3,1000))**3)
require('finite-t integral perturbation < 3/500 (squared)',perturb_sq,Q(3,500)**2)
require('normalization ratio > 499/500 (squared)',1-Q(1,1000)/Q(13,50),Q(499,500)**2,'>')
klo=Q(499,500)*(1-Q(3,200)-Q(7,50)-Q(4,125)-Q(3,500))
require('positive real kernel > 4/5',klo,Q(4,5),'>')
require('absolute kernel < 3/2 (squared)',(a+Q(3,1000))/(a/2-Q(3,1000)),Q(9,4))

# Explicit eta correction. Use rho <= exp(-39N/50).
qr=1/exp_bounds(Q(39,50)*40)[0]
require('eta cusp q < 1/10^12',qr,Q(1,10**12))
qr_bound=Q(1,10**12)
logeta=3*(qr_bound/(1-qr_bound)**2+qr_bound**5/(1-qr_bound**5)**2)
require('eta log error < 4 rho',logeta/qr_bound,4)
require('eta log error < 1/100',logeta,Q(1,100))
require('eta exponential loss < 2',exp_bounds(Q(1,100),20)[1],2)
eta=128*40/exp_bounds(Q(3119,4000)*40)[0]
require('folded eta relative error < 1/10^8',eta,Q(1,10**8))
require('eta monotonicity at N=40',Q(3119,4000)*40,1,'>')

# Full complementary circle. sqrt(40)<19/3.
require('sqrt40 < 19/3',40,Q(19,3)**2)
tail=Q(64,5)*40**2*Q(19,3)/exp_bounds(Q(1559,4000)*40-Q(17,400))[0]
require('normalized complementary arc < 1/40',tail,Q(1,40))
require('tail monotonicity at N=40',Q(1559,4000)*40,Q(5,2),'>')
err=Q(3,2)*(Q(9,40)+17*u+Q(1,10**8))+Q(1,40)
require('total degenerate error < 3/8',err,Q(3,8))
require('residue4 lower bound > 1',Q(9,5)*Q(4,5)-Q(3,8),1,'>')
require('residue2 upper bound < -3',-Q(24,5)*Q(4,5)+Q(3,8),-3)

# Ordinary classes have no division by u. Their total error is below 1/100.
ordinary_err=Q(3,2)*(10*u+9*u/40+Q(1,10**8))+Q(1,6400)
require('ordinary total error < 1/100',ordinary_err,Q(1,100))
require('residue0 ordinary lower > 1',Q(11,8)*Q(4,5)-Q(1,100),1,'>')
require('residue1 ordinary upper < -2',-Q(7,2)*Q(4,5)+Q(1,100),-2)
require('residue3 ordinary lower > 1',Q(11,5)*Q(4,5)-Q(1,100),1,'>')

# All-n interfaces. n>=256 is a deliberately simple threshold.
require('3c*40^2 < 1280',3*ch*40**2,1280)
require('sigma < 1/5 via 3c/4',3*ch/4,Q(1,5))
require('ordinary bounded degree < 1265',3*ch*40**2,1265)
require('stable prefix degree 1264 at n>=256',1264,5*256)

# Exact rational enclosure of the useful radial endpoint sigma=-3F'(2).
PI=I(pil,pih);C=2*PI*PI/75;uI=I(1/e10hi,1/e10lo)
sigma=3*C/4-Q(3,20)*li2(uI)+Q(3,100)*li2(uI**5)+Q(3,2)*(log1m(uI)-log1m(uI**5))
siglo=Q('0.1973171765144722453498943734495')
sighi=Q('0.1973171765144722453498943734496')
require('sigma lower',sigma.lo,siglo,'>')
require('sigma upper',sigma.hi,sighi)


def main():
    ap=argparse.ArgumentParser();ap.add_argument('--output',default='results/rational_certificate.json');args=ap.parse_args()
    result={'scope':'Exact rational bounds for main.tex, Section 5 (lem:cubic-real-kernel, prop:cubic-unbounded-edge, prop:boundary-cubic). The analytic reductions are given in the manuscript.',
      'arithmetic':'Python fractions.Fraction; rational Taylor bounds; no floating point',
      'all_passed':True,'number_of_checks':len(checks),
      'parameters':{'t_min':2,'N_min':40,'degenerate_bound_positive':'>1','degenerate_bound_negative':'<-3'},
      'kernel_lower_bound':str(klo),'degenerate_error_upper_bound':str(err),'ordinary_error_upper_bound':str(ordinary_err),
      'sigma_enclosure':[str(siglo),str(sighi)],'checks':checks}
    p=Path(args.output);p.parent.mkdir(parents=True,exist_ok=True);p.write_text(json.dumps(result,indent=2))
    print(json.dumps({k:v for k,v in result.items() if k!='checks'},indent=2))
if __name__=='__main__':main()


==> anc/code/p3/prior_edge/check_edge_prefix.c <==
/* Exact GMP verification for the finite interfaces, 1 <= n <= 255.
   No reciprocity or half-storage is used.
   Ordinary residues 0,1,3: d <= floor(n^2/5).
   Cancelling residues 2,4: d <= 5n+floor(n^2/5), with exact initial zero blocks.
   Every coefficient is updated by multiplication by (1-q^k), repeated 3 times.
   Usage: check_edge_prefix output.tsv  [nmax, default 255]
*/
#include <stdio.h>
#include <stdlib.h>
#include <errno.h>
#include <gmp.h>
int main(int argc, char **argv) {
    if (argc<2 || argc>3) {fprintf(stderr,"usage: %s output.tsv [nmax]\n",argv[0]);return 2;}
    long nmax=255;
    if (argc==3) {char *e;errno=0;nmax=strtol(argv[2],&e,10);if(errno||*e||nmax<1||nmax>2000)return 2;}
    const long cap=5*nmax+nmax*nmax/5;
    FILE *f=fopen(argv[1],"w");if(!f){perror("output");return 2;}
    mpz_t *a=malloc((cap+1)*sizeof(mpz_t));if(!a){fclose(f);return 2;}
    for(long d=0;d<=cap;d++) { mpz_init(a[d]); }
    mpz_set_ui(a[0],1);
    unsigned long total=0,zeros=0,ordinary=0,cancelling=0;long degree=0;
    fprintf(f,"n\tordinary_limit\tcancelling_limit\tordinary_checks\tcancelling_checks\tzero_checks\tlast_r2_degree\tlast_r2\tlast_r4_degree\tlast_r4\n");
    for(long n=1;n<=nmax;n++){
        for(long k=5*n-4;k<5*n;k++)for(int rep=0;rep<3;rep++){
            long hi=degree+k;if(hi>cap)hi=cap;
            for(long d=hi;d>=k;d--)mpz_sub(a[d],a[d],a[d-k]);
            degree+=k;
        }
        long lo=n*n/5,hi=5*n+lo;unsigned long co=0,cc=0,cz=0;
        for(long d=0;d<=hi;d++){
            int j=(int)(d%5),sgn=mpz_sgn(a[d]),expect;
            if(j==2||j==4){expect=d<5*n?0:(j==2?-1:1);cc++;if(expect==0)cz++;}
            else if(d<=lo){expect=j==1?-1:1;co++;}
            else continue;
            if(sgn!=expect){fprintf(stderr,"FAIL n=%ld d=%ld expected=%d actual=%d\n",n,d,expect,sgn);return 3;}
        }
        long d2=hi-(hi-2+5)%5,d4=hi-(hi-4+5)%5;
        fprintf(f,"%ld\t%ld\t%ld\t%lu\t%lu\t%lu\t%ld\t",n,lo,hi,co,cc,cz,d2);
        gmp_fprintf(f,"%Zd\t%ld\t%Zd\n",a[d2],d4,a[d4]);
        ordinary+=co;cancelling+=cc;zeros+=cz;total+=co+cc;
        if(n%50==0){fflush(f);fprintf(stderr,"n=%ld PASS\n",n);}
    }
    fclose(f);
    printf("{\"nmax\":%ld,\"cap\":%ld,\"ordinary_checks\":%lu,\"cancelling_checks\":%lu,\"zero_checks\":%lu,\"total_checks\":%lu,\"all_passed\":true}\n",nmax,cap,ordinary,cancelling,zeros,total);
    for(long d=0;d<=cap;d++) { mpz_clear(a[d]); }
    free(a);return 0;
}


==> anc/code/p3/prior_edge/results/finite_edge_n255.tsv <==
n	ordinary_limit	cancelling_limit	ordinary_checks	cancelling_checks	zero_checks	last_r2_degree	last_r2	last_r4_degree	last_r4
1	0	5	1	2	2	2	0	4	0
2	0	10	1	4	4	7	0	9	0
3	1	16	2	6	6	12	0	14	0
4	3	23	3	9	8	22	-6	19	0
5	5	30	4	12	10	27	-6	29	9
6	7	37	5	15	12	37	-30	34	9
7	9	44	6	18	14	42	-30	44	15
8	12	52	8	21	16	52	-75	49	15
9	16	61	11	24	18	57	-75	59	60
10	20	70	13	28	20	67	-213	69	117
11	24	79	15	32	22	77	-468	79	297
12	28	88	18	35	24	87	-1008	84	297
13	33	98	21	39	26	97	-2025	94	567
14	39	109	24	44	28	107	-3918	109	2112
15	45	120	28	48	30	117	-7212	119	3948
16	51	131	32	52	32	127	-13032	129	6858
17	57	142	35	57	34	142	-38967	139	11982
18	64	154	39	62	36	152	-65208	154	33507
19	72	167	44	67	38	167	-173610	164	54306
20	80	180	49	72	40	177	-277044	179	137946
21	88	193	54	77	42	192	-677070	189	215991
22	96	206	59	82	44	202	-1039923	204	508857
23	105	220	64	88	46	217	-2380065	219	1151625
24	115	235	70	94	48	232	-5252670	234	2516715
25	125	250	76	100	50	247	-11228145	249	5333760
26	135	265	82	106	52	262	-23333001	264	10999641
27	145	280	88	112	54	277	-47279682	279	22136103
28	156	296	95	118	56	292	-93648402	294	43574523
29	168	313	102	125	58	312	-251299215	309	84070716
30	180	330	109	132	60	327	-474289899	329	217767477
31	192	347	116	139	62	347	-1192578957	344	402403311
32	204	364	123	146	64	362	-2164400283	364	983122791
33	217	382	131	153	66	382	-5159037426	379	1753252437
34	231	401	140	160	68	397	-9062811645	399	4079283444
35	245	420	148	168	70	417	-20651717733	419	9251267550
36	259	439	156	176	72	437	-45953095836	439	20495194707
37	273	458	165	183	74	457	-100045628667	454	34413740136
38	288	478	174	191	76	477	-213478776171	474	73630892610
39	304	499	183	200	78	497	-447133323921	499	197197197183
40	320	520	193	208	80	517	-920493851235	519	404654400117
41	336	541	203	216	82	537	-1864728026337	539	817281130566
42	352	562	212	225	84	562	-4669925046027	559	1626316986687
43	369	584	222	234	86	582	-9147059875929	584	3983735698863
44	387	607	233	243	88	607	-21970585023987	604	7683328505253
45	405	630	244	252	90	627	-41795163827241	629	18102619402887
46	423	653	255	261	92	652	-96794393018400	649	33973746624456
47	441	676	266	270	94	672	-179468757147867	674	77355897306474
48	460	700	277	280	96	697	-402462580757376	699	173033505054348
49	480	725	289	290	98	722	-887496102193248	724	380661310777950
50	500	750	301	300	100	747	-1926434731126425	749	824432247828771
51	520	775	313	310	102	772	-4119916580312322	774	1759432086505646
52	540	800	325	320	104	797	-8688217422199200	799	3702952779955776
53	561	826	338	330	106	822	-18080489181513906	824	7691422407414711
54	583	853	351	341	108	852	-44402294232089296	849	15777727764852314
55	605	880	364	352	110	877	-89903905239994788	879	38095591773798247
56	627	907	377	363	112	907	-213752485569467505	904	76151003540556615
57	649	934	390	374	114	932	-422313145260947034	934	178322332398745140
58	672	962	404	385	116	962	-975299474340831150	959	348268536372978891
59	696	991	419	396	118	987	-1884781173420422909	989	793330263951075969
60	720	1020	433	408	120	1017	-4239742999732729986	1019	1781648388537526032
61	744	1049	447	420	122	1047	-9408562365215397145	1049	3947574538373073663
62	768	1078	462	431	124	1077	-20611119244640048593	1074	7391232389223684482
63	793	1108	477	443	126	1107	-44600616294760271271	1104	16009760509497765927
64	819	1139	492	456	128	1137	-95386516307162347207	1139	39852210749795110503
65	845	1170	508	468	130	1167	-201728586557940241705	1169	84173030994748578681
66	871	1201	524	480	132	1197	-422078479103732960140	1199	175898686975497264246
67	897	1232	539	493	134	1232	-1009879141117084450521	1229	363844461925615728471
68	924	1264	555	506	136	1262	-2066932350799949955234	1264	859195017112329640635
69	952	1297	572	519	138	1297	-4821993836024522460522	1294	1740225542221886946144
70	980	1330	589	532	140	1327	-9672311709265857281784	1329	4011291449283032962795
71	1008	1363	606	545	142	1362	-22047759877057787066917	1359	7969216565348289596390
72	1036	1396	623	558	144	1392	-43413070804923656720027	1394	17965652504868597535107
73	1065	1430	640	572	146	1427	-96867617449462087800693	1429	40042670052966858400203
74	1095	1465	658	586	148	1462	-213783446991836881634931	1464	88279487614975218144803
75	1125	1500	676	600	150	1497	-466872756161958675372230	1499	192594416789896647449142
76	1155	1535	694	614	152	1532	-1009325115393554821710378	1534	415961008683753819535215
77	1185	1570	712	628	154	1567	-2160923416638437440650585	1569	889719656561052416425482
78	1216	1606	731	642	156	1602	-4583324823454248796224415	1604	1885391860894253950073082
79	1248	1643	750	657	158	1642	-10894221163063316841174903	1639	3959539950409130242999608
80	1280	1680	769	672	160	1677	-22668380080375793658204133	1679	9307589334610495026851553
81	1312	1717	788	687	162	1717	-52735032953939461288325241	1714	19190305686588420660940635
82	1344	1754	807	702	164	1752	-107799285975835547857819705	1754	44186168166808422597049176
83	1377	1792	827	717	166	1792	-245824670400778211192359098	1789	89557986160096379646723354
84	1411	1831	848	732	168	1827	-494279569861872724228612615	1829	202277775855800850275644350
85	1445	1870	868	748	170	1867	-1106380627070521758885368430	1869	452402543383621937768532486
86	1479	1909	888	764	172	1907	-2453064028828276066302020610	1909	1002274731471567459239021793
87	1513	1948	909	779	174	1947	-5389262904862673616185527622	1944	1967593477778635736818932217
88	1548	1988	930	795	176	1987	-11735499736155632549883086739	1984	4286749259788653082677450411
89	1584	2029	951	812	178	2027	-25336904998653665587121203137	2029	10329316927667338790287717263
90	1620	2070	973	828	180	2067	-54250826091317891271931842581	2069	22101667425613188842620158750
91	1656	2111	995	844	182	2107	-115232392981230826457354905440	2109	46914090885718261073643177789
92	1692	2152	1016	861	184	2152	-269990292783866606666697784098	2149	98813107260549141845846141778
93	1729	2194	1038	878	186	2192	-564167647788817560016808927778	2194	229374358650945136976475643353
94	1767	2237	1061	895	188	2237	-1298135992270781913950086809969	2234	475532473488076813280027755659
95	1805	2280	1084	912	190	2277	-2671277415101926058295523192721	2279	1084676869283541680046344649909
96	1843	2323	1107	929	192	2322	-6043014056502476828004180025083	2319	2215557739002307799628590537028
97	1881	2366	1130	946	194	2362	-12257250581307780442534262287245	2364	4971096848144847774053854435765
98	1920	2410	1153	964	196	2407	-27288933637032536885341372122546	2409	11060622212054192011253518565773
99	1960	2455	1177	982	198	2452	-60261781228986564765152678196297	2454	24410510580512355584932834068241
100	2000	2500	1201	1000	200	2497	-132027935118845458860317542417824	2499	53450319545220523499968417467226
101	2040	2545	1225	1018	202	2542	-287051271419666594801420068884969	2544	116145081414915156816368565822974
102	2080	2590	1249	1036	204	2587	-619468608579985381872111243743358	2589	250509657583571191226256419671876
103	2121	2636	1274	1054	206	2632	-1327202372350366670853183751407348	2634	536429637285557340444889465679882
104	2163	2683	1299	1073	208	2682	-3101472854236875377918464760496911	2679	1140651421566151369369736452957573
105	2205	2730	1324	1092	210	2727	-6547791639721888012669475793379904	2729	2643645294155004321614964951338982
106	2247	2777	1349	1111	212	2777	-15057132398875432471673354469418413	2774	5541635693012342524763487794173935
107	2289	2824	1374	1130	214	2822	-31349945686956274728514539715411932	2824	12644561127760449007023986643802383
108	2332	2872	1400	1149	216	2872	-71004431796768161246882856355865235	2869	26150191431141768264568077946607133
109	2376	2921	1427	1168	218	2917	-145906237625317281539260953379891158	2919	58792653595637208626104066409870676
110	2420	2970	1453	1188	220	2967	-325742393895462254919760573638834609	2969	131193138617286466599476749282232478
111	2464	3019	1479	1208	222	3017	-721935344883138985735842927541599015	3019	290622038951558958647975519679077586
112	2508	3068	1506	1227	224	3067	-1588662491275584105971696511947954094	3064	585839045326642372025898111230241603
113	2553	3118	1533	1247	226	3117	-3471812147299282863476388415205806844	3114	1280668984769753402439290154959704879
114	2599	3169	1560	1268	228	3167	-7536164895208648006716500908518871527	3169	3029653446991786587137230635433933134
115	2645	3220	1588	1288	230	3217	-16251339804966831706871436977591611560	3219	6530490281287129352366826115492007688
116	2691	3271	1616	1308	232	3267	-34821254054107246995330157524072733699	3269	13986843256976775926859932256374846715
117	2737	3322	1643	1329	234	3322	-80609608118844113627769040775214952026	3319	29770313511624238673405603613775113378
118	2784	3374	1671	1350	236	3372	-170485906901766549037962354564048490433	3374	68421924762010709932180098279639634209
119	2832	3427	1700	1371	238	3427	-389142674738531871243867890901489715809	3424	143797268391544740259439375100090824202
120	2880	3480	1729	1392	240	3477	-812902812022017015048020317475077220219	3479	325983114224319922734120626149532047209
121	2928	3533	1758	1413	242	3532	-1830783427537594850105552288294305222188	3529	676880448968986426501805665669570783875
122	2976	3586	1787	1434	244	3582	-3779669257863358436779852474864234408005	3584	1514525803457670682851786839580801803253
123	3025	3640	1816	1456	246	3637	-8404392646763018238316197385759071704154	3639	3366354681600658037575484051587949489283
124	3075	3695	1846	1478	248	3692	-18567083402656121855070765145696442081691	3694	7434161394419776275962064350960637897096
125	3125	3750	1876	1500	250	3747	-40759948387139004656144374641478894139962	3749	16314006071090538471026545681842306034650
126	3175	3805	1906	1522	252	3802	-88928553570025032153933178778306033965956	3804	35580389929119041064206939511162238900774
127	3225	3860	1936	1544	254	3857	-192854175101693010326773551719640131479749	3859	77133784146524798868744062416377450900354
128	3276	3916	1967	1566	256	3912	-415773901248016406188962438439793806041249	3914	166234987445907910919722189490416432777902
129	3328	3973	1998	1589	258	3972	-961515882012290609701962105962016488511554	3969	356206499444641319511244367325280234967806
130	3380	4030	2029	1612	260	4027	-2048307822612141497315185658873168523541392	4029	818380704242992766824804587981588370796819
131	3432	4087	2060	1635	262	4087	-4676472058258348738898562449935332713265261	4084	1733271963970112291269492294092252403468623
132	3484	4144	2091	1658	264	4142	-9849261835130024436775899199395759874159242	4144	3932534448611054964923234968926871481468562
133	3537	4202	2123	1681	266	4202	-22212655044830292585803078201617482514631013	4199	8236501471337774185382179805407555803329385
134	3591	4261	2156	1704	268	4257	-46275485844951154581293466572936862287211387	4259	18464658483186123825735464665580636217768393
135	3645	4320	2188	1728	270	4317	-103146165112317022402499876643121189524938075	4319	41143592890670468931118497488794306053609456
136	3699	4379	2220	1752	272	4377	-228545892205313846425248694875943687139777353	4379	91134855948179042669698642534129056922715346
137	3753	4438	2253	1775	274	4437	-503464512117746807447112727140580335521202427	4434	186845524989219028292581517967891342111252284
138	3808	4498	2286	1799	276	4497	-1102793581951733859188327236053448180188939366	4494	409353059683171827022706087051539943732426215
139	3864	4559	2319	1824	278	4557	-2402162439910270607602004253918677134235693810	4559	957011174812351517269985830491567033106020378
140	3920	4620	2353	1848	280	4617	-5204083802075740617414138492753324689694746829	4619	2072680247401300418699605448567636835803911968
141	3976	4681	2387	1872	282	4677	-11214222736162113432942215633102600599582380153	4679	4465120739460268808036893612369356794139263241
142	4032	4742	2420	1897	284	4742	-25758143047236390675021054349788415603083824028	4739	9569013088215804159636685718754297801318344838
143	4089	4804	2454	1922	286	4802	-54909374640676518722960411795844587013317660400	4804	21850393215590885446813905036598990586723895390
144	4147	4867	2489	1947	288	4867	-124675089643708562327325904482819393919228151226	4864	46333973173136209377949211666278631293881522795
145	4205	4930	2524	1972	290	4927	-263034236365216973310957663835943052236610617067	4929	104612613689849646226901140297710403951677883545
146	4263	4993	2559	1997	292	4992	-590659566839653299439961098829153264284896128244	4989	219592536945990724421008261588461457865424062875
147	4321	5056	2594	2022	294	5052	-1233817967218133484811102516418517539749582921579	5054	490446317166407622098445548965160590409757604914
148	4380	5120	2629	2048	296	5117	-2741310847442347838939088747250577232157402155321	5119	1089385335660238025857669010987418607545222093984
149	4440	5185	2665	2074	298	5182	-6057977691980252916420665292653770984996044689991	5184	2406778506018795999208579264302908907581671188567
150	4500	5250	2701	2100	300	5247	-13316991151311436242890644355098936709362544524865	5249	5289347047608874180533043863041041884922848060675
151	4560	5315	2737	2126	302	5312	-29123188832764596895301767283476555831526137291620	5314	11564439377272523159259081270531753472941868503210
152	4620	5380	2773	2152	304	5377	-63367993325400620379827112755282991504170366901108	5379	25156339946101446390553391233733775099709604265757
153	4681	5446	2810	2178	306	5442	-137196055531125292761458354226348540856045606211789	5444	54451899851379226689312934858443236896682721150870
154	4743	5513	2847	2205	308	5512	-315047619244066384998689314317091591189572414829029	5509	117290367305223678564936068016039095812128394474332
155	4805	5580	2884	2232	310	5577	-675273430008987731743632769925985140555678931157644	5579	267877583179014852541298061219718398948556202049882
156	4867	5647	2921	2259	312	5647	-1534171442842052107908610988865749921149500292726872	5644	571350958685564651844958391905182400193868852517173
157	4929	5714	2958	2286	314	5712	-3256687875932946646780106703221474620590762730471954	5714	1291297457609661818787518836991284875809988895790019
158	4992	5782	2996	2313	316	5782	-7323272391082843301307434298298285423685658884868627	5779	2728172356352090017109797516614300734474128731317487
159	5056	5851	3035	2340	318	5847	-15401492659504140619007160922329170003761445834489714	5849	6103993564015047202647540844471587068609199336876846
160	5120	5920	3073	2368	320	5917	-34291862635870293824742294362507715237103632899618151	5919	13587568436622564634517609668507557829888605621396154
161	5184	5989	3111	2396	322	5987	-75970429675163214460672109868507459700022420083543656	5989	30095152562919852698547646478733274970550552670075755
162	5248	6058	3150	2423	324	6057	-167480330910319669008774690472283126115115045509575059	6054	62430338960478641990675912272448346190263840401793998
163	5313	6128	3189	2451	326	6127	-367441318661587678448195594552868197626829717544481620	6124	136988600373262573896523842461205013499439458656797492
164	5379	6199	3228	2480	328	6197	-802333947470668777595840607478047306926487621722562972	6199	317630173521160504356220407892841257909162202838990300
165	5445	6270	3268	2508	330	6267	-1743822371099480320950813658015665077914158387648214563	6269	690203406947705178132916606082615339315003248961951964
166	5511	6341	3308	2536	332	6337	-3772810852968692715355099591239439751345305816891285722	6339	1492965500465535506015809171394441935881312911655166600
167	5577	6412	3347	2565	334	6412	-8618399233657860675773354493108706719350721538315164657	6409	3214951967800558755585409109849781990582613009887010401
168	5644	6484	3387	2594	336	6482	-18474730339786645055099980402712306650931202846747478716	6484	7307698275246685156910385024525100901741720126556670773
169	5712	6557	3428	2623	338	6557	-41792367096259786566618619398678430602799618369999720248	6554	15594310949367798163420715746797968403760306959977013915
170	5780	6630	3469	2652	340	6627	-88792928137515098996548671683348776368035620915133996711	6629	35107912931216900231924872813650018435313408760714776602
171	5848	6703	3510	2681	342	6702	-198976659236142298544081274629587737166766776407507770885	6699	74265736124211169123882767137335862158077785392125701027
172	5916	6776	3551	2710	344	6772	-419127869237546720203845637268078662818839636134625125116	6774	165654531561658539872546020036926790230184953604413963365
173	5985	6850	3592	2740	346	6847	-930710086132377873814632593631689762877494507582121845856	6849	367777677438230322409611285996432477545506840822474396506
174	6055	6925	3634	2770	348	6922	-2057232313619398748819053250706635983049360784929858306757	6924	812774237037069675515340114802610410883262935498907648016
175	6125	7000	3676	2800	350	6997	-4526761609218002038507962975659097508287103211571738821274	6999	1788097936725291682377240087792585726353104347511867772183
176	6195	7075	3718	2830	352	7072	-9916550800610173864258511106811166984002717969968516808989	7074	3916361789488747772366289708225346378435733614736456396077
177	6265	7150	3760	2860	354	7147	-21628918965595216170318248701140281143247380949940060853380	7149	8540372692417843101985031601904324803732323880945391555334
178	6336	7226	3803	2890	356	7222	-46972282909900599981508238443795947372819795318900109433472	7224	18544060979583499571079305517664465143870197706318099362265
179	6408	7303	3846	2921	358	7302	-107316207532719674954194051457120458031918066033602385314826	7299	40095672430514308303896480838360963723367706755085548704148
180	6480	7380	3889	2952	360	7377	-231047221873510214571764326336716628361172013095745517994891	7379	91181064383964775267656921392122963492188827962774056835386
181	6552	7457	3932	2983	362	7457	-523059533770713162048361585586565692545517392642588503595761	7454	195474159866652477285943352095610966344970914416975485702109
182	6624	7534	3975	3014	364	7532	-1116707672023549091673763532804020411747656429751291948256025	7534	440544067256997401181434503974125080967844440889920208084663
183	6697	7612	4019	3045	366	7612	-2505798748737526013489658215086876602476081078737494777179901	7609	936670893357234899149911844182276187505436427608333634225026
184	6771	7691	4064	3076	368	7687	-5306463401612977171243399950216628976923887839462676926138475	7689	2092694940591510538266710076118574878445391539196647043158056
185	6845	7770	4108	3108	370	7767	-11805676163629233299119325278437964075136112727123034216931519	7769	4654964045721648845286099569900595407842985168773366650755484
186	6919	7849	4152	3140	372	7847	-26151579101783899075661207832893651197908239318333858852993463	7849	10309778046289528807055750599142233880655032173140432329699211
187	6993	7928	4197	3171	374	7927	-57684163180913276624156943850010175155367832243943157970599537	7924	21572291225122848572131733833636578939269832123122517804407781
188	7068	8008	4242	3203	376	8007	-126705762142354323629133169375531085938717348916581181919321853	8004	47389770646023434402065904479221323013194657975932343695071975
189	7144	8089	4287	3236	378	8087	-277169801823636358376121720076489175141988234573467354108711283	8089	109214953329047660938270977186831513700122621517205896037732289
190	7220	8170	4333	3268	380	8167	-603855704853604495415859702057866555107114198414277934931255590	8169	237902969679906451290910380442871021507789376905465972177503208
191	7296	8251	4379	3300	382	8247	-1310344142301586291661589079686951990963628208225227525175156536	8249	516159144240648604698128872853290491130053432836989033715611911
192	7372	8332	4424	3333	384	8332	-2981136268553933312525820380011380162072873088344757108716703587	8329	1115475122954477535931901383038809795345444809772124089827560879
193	7449	8414	4470	3366	386	8412	-6416992411872741540142251661961670210692618571309382609782485719	8414	2526920540217173834214266986387275929183076830222870238200897724
194	7527	8497	4517	3399	388	8497	-14476049178271665676884821213291441987044454857636988002384433199	8494	5417764704509357090547887834763654852257122003446642162436005558
195	7605	8580	4564	3432	390	8577	-30917527903880177435666765411711258828203257163173673082099411310	8579	12171128518903369566481385919658736835578980455130384519980737943
196	7683	8663	4611	3465	392	8662	-69176264813000111796608059133225188808906740188327278703777697350	8659	25895031427908482469204633539029565197206256005321534784899012579
197	7761	8746	4658	3498	394	8742	-146628688448819127975910039033335872816486380384653771602673825223	8744	57705216456992040267603014116320501801009982524077589799826639742
198	7840	8830	4705	3532	396	8827	-325470266645737326343762469946741045485069446509495877807319347077	8829	128068362632266215159884772586865007148538619992615474937564000595
199	7920	8915	4753	3566	398	8912	-719544620971548899835220397095155116044156371130274972021264106618	8914	283089441486555962759427795325632395719689384971480208921185281500
200	8000	9000	4801	3600	400	8997	-1584471440417132999817434338445292714441476772231265198515927408703	8999	623285071928075939654703580979971352659104151052133906907474422384
201	8080	9085	4849	3634	402	9082	-3475497291197172853967003816639658836993369591719009654221068936427	9084	1366962420023677816974901688139996435191442787980045813113246046731
202	8160	9170	4897	3668	404	9167	-7594169722572664475478004874899465485724220180636966186373426244269	9169	2986469955410713412954389912716778736615707976406686647828023905877
203	8241	9256	4946	3702	406	9252	-16530987356896410130630375569530191151478659698646467466905918286999	9254	6500036143769396875893621668003587145107784259694084461462257399253
204	8323	9343	4995	3737	408	9342	-37622882682302861424040736306546554999432417212982094916807293209665	9339	14094613648416428646268816863007380621368403090804368813768187639519
205	8405	9430	5044	3772	410	9427	-81274153780147572919793872583527530652584831713711307339662625916959	9429	31948214967791906392965466836475912108462756991201212402169758240732
206	8487	9517	5093	3807	412	9517	-183498262860873357892703315446748854967876800840187024099498007763728	9514	68756674845816830369535168021114811046264439165523064288793191620776
207	8569	9604	5142	3842	414	9602	-393468920587069087105251055904220760124607046396739777366066483128626	9604	154626983901031055270499220929882126093160112870669441434742152365435
208	8652	9692	5192	3877	416	9692	-881486986339630675505233846530039154891625547624310814354325413688657	9689	330353015503173036154931000865984012867972624765724953533088663823059
209	8736	9781	5243	3912	418	9777	-1876567104292159876174487577722578254936090968624030289609561403608589	9779	737264015453462578527298843507592532058420300682947617448326544383201
210	8820	9870	5293	3948	420	9867	-4172444742679544883928539808164141602052592604359268697043393814499711	9869	1639045742205798690293659181327401457623450694024065555515474120035292
211	8904	9959	5343	3984	422	9957	-9241948966052285386383309550227923486273653991295027476298188987186863	9959	3629998307404291251032302634678283224397394191851203449910714438111380
212	8988	10048	5394	4019	424	10047	-20394191945594062994198798546621767285966099089745382393109227998231995	10044	7645808934084496887053990205126582471175463052822021093564669784080314
213	9073	10138	5445	4055	426	10137	-44837597965164900788008418738158639247936470751479878578863890044549473	10134	16811138697222360946580614954497042150613246922505909563409451738667206
214	9159	10229	5496	4092	428	10227	-98218540431252746982012775252722722109212093710078409688039121673115660	10229	38562774780230067667875885321957670274341505351198713424288570489266146
215	9245	10320	5548	4128	430	10317	-214378782529065979134098893489272122597890395404356919651398109132607086	10319	84159301946692885023566032816590883219614590467027924767018137622416934
216	9331	10411	5600	4164	432	10407	-466260576675569317087681624504633984988916446891270198941858568688041976	10409	183018624818645250421961268443989679911528657116266636943215531587755804
217	9417	10502	5651	4201	434	10502	-1057463775107064330452639057736889994150914823425842892809630597979140015	10499	396614557074367340680702403112695416746057944836086977281940184709050987
218	9504	10594	5703	4238	436	10592	-2283516535993094601173776938658837506619955534948171726093684421251028531	10594	896112157139607634538960471626498695682105862948829306418149834339358311
219	9592	10687	5756	4275	438	10687	-5140379439548136303267388841523827098333377409843943308233762159443546610	10684	1928281852898572061106295498101377803602083633123538552640926702146305554
220	9680	10780	5809	4312	440	10777	-11023263681020375252292269301228193764453923894850767760218635639087016337	10779	4324769441979595656818831097604007652213423021020298866770397835599612712
221	9768	10873	5862	4349	442	10872	-24634455489917942747955813830808644226887436004652756917062889719297780457	10869	9242480652581029111808481194735289366773955404353310069045362182365946390
222	9856	10966	5915	4386	444	10962	-52470494648589679991446102848431898082519006619073017211470004977722589441	10964	20580943732074722923301497339991131040647235370228608552501962257764409003
223	9945	11060	5968	4424	446	11057	-116432266784346889836576261283937993390402385914506592799105221649661693626	11059	45663767174805238665484577135779035075850723394961332181073643465420058429
224	10035	11155	6022	4462	448	11152	-257443373995262925111417242710069725933996161081104817740982031344723106516	11154	100955284006566751573699151718758595542550593313484559197628136200724136830
225	10125	11250	6076	4500	450	11247	-567232295490606580011221322163465829485969307759725300257054678107833795884	11249	222411847041445506982072802836534500590718505246559886172588092418460891019
226	10215	11345	6130	4538	452	11342	-1245464295997741178495732211645158192600816992871804424214181584887505351782	11344	488290802874678920568547772541315745614372382927700954756143886587035323520
227	10305	11440	6184	4576	454	11437	-2725288662135179405981546265625335144581600584974304285720076936651790333003	11439	1068343018621956130079074392959979453060016714881292361212083556467556152037
228	10396	11536	6239	4614	456	11532	-5943249952275535751350627889230862612308310122527441868749547853663616129298	11534	2329559367662050239872106076488131020942309884697899532732703253183416141679
229	10488	11633	6294	4653	458	11632	-13485615697163706096699265257121109952134493461667147991323022865704010070603	11629	5062752267948485773372547052261588445085559720352635178795944879946249214898
230	10580	11730	6349	4692	460	11727	-29209235229826108170852541748939637181429449706515062345847414745691079560475	11729	11446490759769040729439850162229040925219814657047338736396773525587543937514
231	10672	11827	6404	4731	462	11827	-65808379788394538016773000554312599121672423382092981024334132592961177377849	11824	24709394656816212735716409775587782202762281272944136420267012054009418605584
232	10764	11924	6459	4770	464	11922	-141594095411773579402556374213507936688564655567421867549354101292921419883744	11924	55475627572797858566825551667463875662777871525459081071402269799636473871005
233	10857	12022	6515	4809	466	12022	-316810464546468122059797396766244427071082791985328096835805710598094193690199	12019	118971729713781363932367111444954827762008350466364226650810267503425945705576
234	10951	12121	6572	4848	468	12117	-677253669084223520926365846172866458172689171307649087738243788965517119677803	12119	265286873797592140346323212390481591301014735799251236590137975769439802454913
235	11045	12220	6628	4888	470	12217	-1505133106231966581301209913725737548239177202012613243324755436671277841736653	12219	589511935646885924619091068754982561668025687746398503097784570213425085037860
236	11139	12319	6684	4928	472	12317	-3333664231777161777432067057720086480519495557312385487452213183204481473930165	12319	1305549805438485094357910770904473709410791690656314020974888201794762465526019
237	11233	12418	6741	4967	474	12417	-7358867122459111129191668363029751284254298844331448818020002026882314329415255	12414	2764259484237143720550949067061231808040827080191894383058438168077043214750874
238	11328	12518	6798	5007	476	12517	-16190512075772235994322738684896094074095505861072445829573531615641737254940149	12514	6082172948773121273273106208450404425620503892429763518768982573244814506749112
239	11424	12619	6855	5048	478	12617	-35504933514634936425780242034231584518397125569388826656576401735346709491345074	12619	13900340237256155588482797516768838259121513661454121046672406489462676098362128
240	11520	12720	6913	5088	480	12717	-77609149255783123720730884554864671029564111084857873369466553578834366850009567	12719	30381261797388958235873158641073790660289671155370887528079961188105898192829308
241	11616	12821	6971	5128	482	12817	-169102678350340952005096541436738703332375563807333754797647507559552929795735758	12819	66191171084140189180789904971211296790845112809293067612470040570341687427548938
242	11712	12922	7028	5169	484	12922	-382567234519196404144102365152498548027656762916264268628565113636500366586535515	12919	143755704341435876867210354833219507878002071064093476529423639606690211744772368
243	11809	13024	7086	5210	486	13022	-828231216403837848978572067831201267111888795271048913638515831942270986213973513	13024	324126023424413568390790008883220929411023780608300380023066207321137553268455711
244	11907	13127	7145	5251	488	13127	-1861248687535699893682872839122147065658807104225172285194545760570729729764435379	13124	699487326381709919061234409099900608890743249050699234382481497579521144892403136
245	12005	13230	7204	5292	490	13227	-4004264670546687404117035659584937253170360276167823298771002612652400411472523167	13229	1566750836806948343154750307755462100239812814506609843392846816227762146400742806
246	12103	13333	7263	5333	492	13332	-8940082545138633968383494292466651723822475414210522745129977582207283292944636336	13329	3360266340231897072540498983453366983001300019166105180643324642970233405378035500
247	12201	13436	7322	5374	494	13432	-19116130774802628847417530921842185780464855224035945459606612958435452312286069403	13434	7478147877217406529653296889542009792164313117741613348797644079993570166096283655
248	12300	13540	7381	5416	496	13537	-42408440891814668320542919308869060146631041405671573128636476058878676485050164049	13539	16588400107290994423341619967085274702677063237955575512210219571816890096424883748
249	12400	13645	7441	5458	498	13642	-93780229845608357134779307251496471687604847133970904366867860667570781611942583548	13644	36679392448254695641240669957693825057556814209815579410885523943789334640542624775
250	12500	13750	7501	5500	500	13747	-206725329645290742323168697909160872348207154979306538867661420789352969612508558240	13749	80846956289344666562174722098040614001506951396159068009217623473264608539209682248
251	12600	13855	7561	5542	502	13852	-454271943478355881158989932580034156645957782587142912250942724880219965938696673980	13854	177641946100036538226871510870269010209901191645208504347208872648661385954260553398
252	12700	13960	7621	5584	504	13957	-995162591115480686178917392841233361018656092129462267018117882660278676879342392925	13959	389120177896888733622537422746761329990762490098266032648195589865520676474090774397
253	12801	14066	7682	5626	506	14062	-2173420924373706242347281196258157601268228621555247556397263520293900858302750372283	14064	849755770648106218603941722694246277776834885001190442730062980677799809507213752659
254	12903	14173	7743	5669	508	14172	-4919724489910195411269975311757312302193501361314424013021648575467259199039386240854	14169	1850086729961227654029865542580154512396104010943834428254085110872245204313875946541
255	13005	14280	7804	5712	510	14277	-10678629795490739577691472437812843666383127714590853929257798756087139534731168589769	14279	4174326172254057600936514161627590814184289396294196352879540429049103026655559892394


==> anc/code/p3/prior_edge/results/stable_prefix_1264.tsv <==
d	coefficient
0	1
1	-3
2	0
3	5
4	0
5	3
6	-16
7	0
8	15
9	0
10	18
11	-48
12	0
13	45
14	0
15	38
16	-129
17	0
18	110
19	0
20	99
21	-294
22	0
23	255
24	0
25	207
26	-642
27	0
28	525
29	0
30	438
31	-1302
32	0
33	1060
34	0
35	840
36	-2531
37	0
38	2010
39	0
40	1611
41	-4719
42	0
43	3720
44	0
45	2890
46	-8550
47	0
48	6630
49	0
50	5154
51	-15026
52	0
53	11580
54	0
55	8850
56	-25833
57	0
58	19680
59	0
60	15004
61	-43431
62	0
63	32905
64	0
65	24780
66	-71742
67	0
68	53895
69	0
70	40476
71	-116448
72	0
73	87030
74	0
75	64786
76	-186294
77	0
78	138330
79	0
80	102627
81	-293812
82	0
83	217200
84	0
85	160089
86	-457776
87	0
88	336615
89	0
90	247284
91	-704850
92	0
93	516260
94	0
95	377256
96	-1073968
97	0
98	783180
99	0
100	570546
101	-1619988
102	0
103	1177230
104	0
105	853904
106	-2421558
107	0
108	1753175
109	0
110	1267986
111	-3588272
112	0
113	2589795
114	0
115	1866318
116	-5274915
117	0
118	3794820
119	0
120	2727403
121	-7695246
122	0
123	5520635
124	0
125	3955404
126	-11146972
127	0
128	7974285
129	0
130	5699460
131	-16037766
132	0
133	11444220
134	0
135	8157242
136	-22928772
137	0
138	16320350
139	0
140	11606727
141	-32582014
142	0
143	23138640
144	0
145	16416141
146	-46035726
147	0
148	32619135
149	0
150	23094466
151	-64688952
152	0
153	45741110
154	0
155	32314920
156	-90430097
157	0
158	63811860
159	0
160	44995815
161	-125785692
162	0
163	88592040
164	0
165	62347124
166	-174137862
167	0
168	122418610
169	0
170	86001480
171	-239980480
172	0
173	168411540
174	0
175	118102134
176	-329284323
177	0
178	230688090
179	0
180	161511778
181	-449932479
182	0
183	314703360
184	0
185	219974190
186	-612326182
187	0
188	427615590
189	0
190	298447368
191	-830116200
192	0
193	578842800
194	0
195	403386658
196	-1121199663
197	0
198	780678590
199	0
200	543277683
201	-1508932446
202	0
203	1049193645
204	0
205	729122010
206	-2023756524
207	0
208	1405258755
209	0
210	975281496
211	-2705188206
212	0
213	1875998480
214	0
215	1300298976
216	-3604450905
217	0
218	2496467340
219	0
220	1728232569
221	-4787705223
222	0
223	3311976570
224	0
225	2290012738
226	-6340274994
227	0
228	4380815195
229	0
230	3025546680
231	-8371843354
232	0
233	5777946240
234	0
235	3985933272
236	-11023186902
237	0
238	7599378420
239	0
240	5236758348
241	-14474463768
242	0
243	9968004760
244	0
245	6861672564
246	-18955862342
247	0
248	13040558025
249	0
250	8967529440
251	-24760716840
252	0
253	17016772830
254	0
255	11690090886
256	-32262230280
257	0
258	22150365620
259	0
260	15202007610
261	-41934067470
262	0
263	28763316720
264	0
265	19721833359
266	-54376444632
267	0
268	37263065670
269	0
270	25526344570
271	-70348232442
272	0
273	48164648510
274	0
275	32964667422
276	-90807391692
277	0
278	62117422530
279	0
280	42477205509
281	-116960686080
282	0
283	79939174320
284	0
285	54617584218
286	-150325967496
287	0
288	102657380870
289	0
290	70081599198
291	-192808656040
292	0
293	131561454060
294	0
295	89741056320
296	-246797120157
297	0
298	168266028090
299	0
300	114687806474
301	-315279620142
302	0
303	214790556545
304	0
305	146285586720
306	-401989529138
307	0
308	273655778565
309	0
310	186236683926
311	-511583112840
312	0
313	348004338645
314	0
315	236660814544
316	-649859432136
317	0
318	441746986610
319	0
320	300195584289
321	-824029093806
322	0
323	559744406400
324	0
325	380115791664
326	-1043045500044
327	0
328	708027558300
329	0
330	480484075108
331	-1318008961878
332	0
333	894070433360
334	0
335	606330352776
336	-1662663140455
337	0
338	1127120365680
339	0
340	763876705587
341	-2093999615724
342	0
343	1418605203240
344	0
345	960805768472
346	-2632998280638
347	0
348	1782626000030
349	0
350	1206594963330
351	-3305527355102
352	0
353	2236561994460
354	0
355	1512915888798
356	-4143442445064
357	0
358	2801801942550
359	0
360	1894128863448
361	-5185920087924
362	0
363	3504638983270
364	0
365	2367874388487
366	-6481081815998
367	0
368	4377351136905
369	0
370	2955801804132
371	-8087961138912
372	0
373	5459519186670
374	0
375	3684441047040
376	-10078892917251
377	0
378	6799615962500
379	0
380	4586271868104
381	-12542401998758
382	0
383	8456938989720
384	0
385	5701002992442
386	-15586703718084
387	0
388	10503938088720
389	0
390	7077134705042
391	-19343928216096
392	0
393	13029038046140
394	0
395	8773827818592
396	-23975227811523
397	0
398	16140033380160
399	0
400	10863178396701
401	-29676929575146
402	0
403	19968194592960
404	0
405	13432937145106
406	-36687957779028
407	0
408	24673199675400
409	0
410	16589808341694
411	-45298759738854
412	0
413	30449084704800
414	0
415	20463390944010
416	-55862051525832
417	0
418	37531380107340
419	0
420	25210945143568
421	-68805718043565
422	0
423	46205702035105
424	0
425	31023082307652
426	-84648312287568
427	0
428	56818040541255
429	0
430	38130627426666
431	-104017630803864
432	0
433	69787118963820
434	0
435	46812803470976
436	-127672989093018
437	0
438	85619172728910
439	0
440	57407077001925
441	-156531874200230
442	0
443	104925667079280
444	0
445	70320888511500
446	-191701847346810
447	0
448	128444452423365
449	0
450	86045729995168
451	-234518654045520
452	0
453	157065077367550
454	0
455	105173899715730
456	-286591760358976
457	0
458	191858969260830
459	0
460	128418564484215
461	-349858663836228
462	0
463	234115479228840
464	0
465	156637610762786
466	-426649676564088
467	0
468	285384796912475
469	0
470	190862144374476
471	-519765072737258
472	0
473	347529112969440
474	0
475	232330333557888
476	-632566959878928
477	0
478	422783446408740
479	0
480	282527768005140
481	-769088519968995
482	0
483	513828038732680
484	0
485	343235328997248
486	-934163891661918
487	0
488	623874303439245
489	0
490	416586169098156
491	-1133582382118506
492	0
493	756766952023740
494	0
495	505133216245824
496	-1374271533703551
497	0
498	917105075849890
499	0
500	611929381003275
501	-1664514170632160
502	0
503	1110385789492080
504	0
505	740622465142602
506	-2014205671727832
507	0
508	1343174306036535
509	0
510	895567739282432
511	-2435158568771082
512	0
513	1623305395582570
514	0
515	1081960996619976
516	-2941463072403693
517	0
518	1960121597297430
519	0
520	1305996121262937
521	-3549913332098580
522	0
523	2364754972352400
524	0
525	1575051094239170
526	-4280511249635640
527	0
528	2850459824625370
529	0
530	1897907928873612
531	-5157061354150802
532	0
533	3433005675695520
534	0
535	2285011992286050
536	-6207872943617625
537	0
538	4131140733412950
539	0
540	2748778172705633
541	-7466588049468372
542	0
543	4967138536605760
544	0
545	3303951452085543
546	-8973157393007146
547	0
548	5967441849696330
549	0
550	3968032004239272
551	-10774989760646568
552	0
553	7163421095978640
554	0
555	4761775250178526
556	-12928305059306466
557	0
558	8592266619096650
559	0
560	5709780584744103
561	-15499725805833648
562	0
563	10298038295278155
564	0
565	6841183116910506
566	-18568148271356016
567	0
568	12332898863696145
569	0
570	8190466982986586
571	-22226940667055616
572	0
573	14758562919037470
574	0
575	9798419887973880
576	-26586524403035815
577	0
578	17647997513622150
579	0
580	11713253954880762
581	-31777402880447904
582	0
583	21087417669172320
584	0
585	13991919733547516
586	-37953713822861874
587	0
588	25178625684096505
589	0
590	16701647213641104
591	-45297392632650798
592	0
593	30041752818179520
594	0
595	19921750414760556
596	-54023049664450194
597	0
598	35818469677211730
599	0
600	23745741158068039
601	-64383679888390134
602	0
603	42675744407495670
604	0
605	28283801697355392
606	-76677343953017236
607	0
608	50810238468264525
609	0
610	33665677564609746
611	-91254980738340384
612	0
613	60453446617423215
614	0
615	40044057929993158
616	-108529538834960307
617	0
618	71877702340036810
619	0
620	47598525897701511
621	-128986642822928320
622	0
623	85403192192750640
624	0
625	56540169678863298
626	-153197046594850674
627	0
628	101406142427150250
629	0
630	67116965189272946
631	-181831164221178000
632	0
633	120328370579716400
634	0
635	79620052667332200
636	-215676017173915513
637	0
638	142688421702359190
639	0
640	94391055348794892
641	-255654988048682088
642	0
643	169094547555772320
644	0
645	111830605084355154
646	-302850835034010618
647	0
648	200259823556821470
649	0
650	132408272830172466
651	-358532490066042062
652	0
653	237019749178438530
654	0
655	156674125282519104
656	-424186248561716880
657	0
658	280352726611494810
659	0
660	185272171877182835
661	-501552050333620278
662	0
663	331403879510675480
664	0
665	218955998463518772
666	-592665663725151304
667	0
668	391512739559282835
669	0
670	258606939806054370
671	-699907707177165930
672	0
673	462245416745071590
674	0
675	305255186892194976
676	-826060591044577749
677	0
678	545431957430120450
679	0
680	360104297662640442
681	-974374624884959422
682	0
683	643209710177604960
684	0
685	424559639279312865
686	-1148644731600263640
687	0
688	758073636968264400
689	0
690	500261384550847434
691	-1353299425245145494
692	0
693	892934659629759380
694	0
695	589122765508789152
696	-1593503967898097401
697	0
698	1051187287882992330
699	0
700	693374410077349260
701	-1875279906203373180
702	0
703	1236787975116115830
704	0
705	815615695864986610
706	-2205643528601588046
707	0
708	1454345855834141045
709	0
710	958874215057745046
711	-2592766161138728862
712	0
713	1709227780535777760
714	0
715	1126674589144491450
716	-3046159667275872354
717	0
718	2007679839001917810
719	0
720	1323118080257246680
721	-3576891014185210416
722	0
723	2356967905846159445
724	0
725	1552974639063264732
726	-4197830355594387910
727	0
728	2765540105843238030
729	0
730	1821789299667212832
731	-4923937735659813600
732	0
733	3243214545127103700
734	0
735	2136005088869623008
736	-5772594288751181421
737	0
738	3801396133843600340
739	0
740	2503104968745846243
741	-6763984670127435662
742	0
743	4453326912091149600
744	0
745	2931775672098069666
746	-7921538461250992980
747	0
748	5214374921933900910
749	0
750	3432096747141867762
751	-9272439422000771328
752	0
753	6102367433611876100
754	0
755	4015758578088890088
756	-10848212781170563546
757	0
758	7137975162715249740
759	0
760	4696313741399812104
761	-12685402234922130105
762	0
763	8345155113143132490
764	0
765	5489466651281576176
766	-14826350045540980716
767	0
768	9751660766929731660
769	0
770	6413407217618292360
771	-17320095566226783888
772	0
773	11389629642080131860
774	0
775	7489195020615680454
776	-20223409764386341209
777	0
778	13296259661022857160
779	0
780	8741201504397841818
781	-23601985840563211524
782	0
783	15514587463817056440
784	0
785	10197618716914878228
786	-27531808966535277976
787	0
788	18094383657166670490
789	0
790	11891044416576750162
791	-32100731457919381632
792	0
793	21093182188685419620
794	0
795	13859154708525658784
796	-37410283503342398109
797	0
798	24577463457607606900
799	0
800	16145477047568870316
801	-43577753857965960318
802	0
803	28624013626985600760
804	0
805	18800278199310499122
806	-50738579854677067350
807	0
808	33321485755795960845
809	0
810	21881583916683715206
811	-59049091657953785154
812	0
813	38772192069840780860
814	0
815	25456349377663460466
816	-68689662102275860391
817	0
818	45094160790007645530
819	0
820	29601802229021575071
821	-79868320690285378524
822	0
823	52423495729203926040
824	0
825	34406983060709289248
826	-92824898641359772266
827	0
828	60917082191219055565
829	0
830	39974511750008193108
831	-107835781258835222816
832	0
833	70755688905082729260
834	0
835	46422611987318484654
836	-125219354646543275025
837	0
838	82147522627035174990
839	0
840	53887430958787086916
841	-145342245946334699481
842	0
843	95332300054289960960
844	0
845	62525696185899838932
846	-168626470180608993280
847	0
848	110585910624275448585
849	0
850	72517757532881120916
851	-195557612481861638736
852	0
853	128225754114478118400
854	0
855	84071068902135253030
856	-226694192453568335268
857	0
858	148616848500387945950
859	0
860	97424171878010164965
861	-262678377677453311518
862	0
863	172178816861908116360
864	0
865	112851251998393175136
866	-304248236545598101428
867	0
868	199393877028285383175
869	0
870	130667348290935119120
871	-352251746737948953258
872	0
873	230815974821812945350
874	0
875	151234307583813634464
876	-407662805500877976486
877	0
878	267081220968713328240
879	0
880	174967587898039038090
881	-471599521554410504820
882	0
883	308919813832820889840
884	0
885	202344029250177761260
886	-545345106839077968834
887	0
888	357169654858211842810
889	0
890	233910726625024659684
891	-630371729630766041840
892	0
893	412791891987599915520
894	0
895	270295157934761745750
896	-728367739875595218105
897	0
898	476888658123784097520
899	0
900	312216740856202156843
901	-841268733255411449838
902	0
903	550723308128539570985
904	0
905	360500015659442131968
906	-971292983804291671916
907	0
908	635743498694340263385
909	0
910	416089678146595653942
911	-1120981846327290182688
912	0
913	733607502128052450240
914	0
915	480067716643452058048
916	-1293245811042749107962
917	0
918	846214197473860471790
919	0
920	553672941556915032960
921	-1491416984435119710204
922	0
923	975737242217321663730
924	0
925	638323234265464847595
926	-1719308874258143932206
927	0
928	1124663994932723384715
929	0
930	735640886319610763684
931	-1981284473869457738898
932	0
933	1295839835759692325780
934	0
935	847481448935313026016
936	-2282333774061502548061
937	0
938	1492518617490040824060
939	0
940	975966569244559664043
941	-2628161980500486177936
942	0
943	1718420077842402150360
944	0
945	1123521352469913236426
946	-3025289884822362822156
947	0
948	1977795153297858057035
949	0
950	1292916861277463042856
951	-3481168028997643350342
952	0
953	2275500259721119358580
954	0
955	1487318443693853218608
956	-4004306519502995725428
957	0
958	2617081745180873877030
959	0
960	1710340672888693330053
961	-4604422592298444019776
962	0
963	3008871879607542335200
964	0
965	1966109784408286671132
966	-5292608306223383080610
967	0
968	3458097924724791396300
969	0
970	2259334613528946638148
971	-6081521054054312532240
972	0
973	3973006030543300727070
974	0
975	2595387165811518957290
976	-6985599932824205991606
977	0
978	4563001932497924905670
979	0
980	2980394102933113917306
981	-8021311411835457936808
982	0
983	5238810681479466512400
984	0
985	3421340591963195605776
986	-9207428185174101899376
987	0
988	6012657928915035697935
989	0
990	3926188155671896473466
991	-10565345600333344667328
992	0
993	6898475617292884831860
994	0
995	4504008372755771065968
996	-12119440624532363156344
997	0
998	7912135295087446573830
999	0
1000	5165134517450093568945
1001	-13897478951797986088848
1002	0
1003	9071712691956773120850
1004	0
1005	5921333496515005401766
1006	-15931076577706114982124
1007	0
1008	10397787658157846560335
1009	0
1010	6786000746857481683050
1011	-18256222983021796883144
1012	0
1013	11913784101149499280305
1014	0
1015	7774381097925019099782
1016	-20913873985771325782860
1017	0
1018	13646355146202789788550
1019	0
1020	8903818990000127059517
1021	-23950623354025926989736
1022	0
1023	15625819418461832749230
1024	0
1025	10194041871802458426684
1026	-27419463435537087563556
1027	0
1028	17886655096566064676595
1029	0
1030	11667481090930935672912
1031	-31380646368793640135406
1032	0
1033	20468059237248232164720
1034	0
1035	13349635138310121244382
1036	-35902658913734014282719
1037	0
1038	23414580823338121035670
1039	0
1040	15269480727969257514267
1041	-41063325596435132883558
1042	0
1043	26776837062167934393840
1044	0
1045	17459937886554674859066
1046	-46951056726242466949008
1047	0
1048	30612323666891247453780
1049	0
1050	19958396010956222506558
1051	-53666259937908601359744
1052	0
1053	34986331211522176028430
1054	0
1055	22807308728701846185120
1056	-61322936267164674387995
1057	0
1058	39972981173950902992070
1059	0
1060	26054866385935122363903
1061	-70050484413600658577760
1062	0
1063	45656396996532631291320
1064	0
1065	29755756094615400905930
1066	-79995739819219356324390
1067	0
1068	52132027417253712110670
1069	0
1070	33972020520012795170388
1071	-91325278529858669284998
1072	0
1073	59508141488726192546400
1074	0
1075	38774027986268539208904
1076	-104228019558777348667842
1077	0
1078	67907517128357186302230
1079	0
1080	44241568052971177453129
1081	-118918163681742966183438
1082	0
1083	77469347771188133019160
1084	0
1085	50465088476528192591286
1086	-135638511321643286338998
1087	0
1088	88351394754237968726685
1089	0
1090	57547091454202927106424
1091	-154664207484378807138048
1092	0
1093	100732416497067081145680
1094	0
1095	65603709266519185229280
1096	-176306967661866607312941
1097	0
1098	114814909392596249847440
1099	0
1100	74766481930690089315828
1101	-200919845293509594204160
1102	0
1103	130828199645583585677385
1104	0
1105	85184362268618955315783
1106	-228902608867817022714066
1107	0
1108	149031930138258552986430
1109	0
1110	97025976932671559802198
1111	-260707805140495092564054
1112	0
1113	169719991837921460389130
1114	0
1115	110482175441274055775568
1116	-296847594360006681408343
1117	0
1118	193224955346835930222510
1119	0
1120	125768903220762660777381
1121	-337901453938765901136000
1122	0
1123	219923065022036667045030
1124	0
1125	143130439057505937757624
1126	-384524858831255046480654
1127	0
1128	250239865734222123343525
1129	0
1130	162843042315443261298966
1131	-437459060120483833755584
1132	0
1133	284656540903301301900000
1134	0
1135	185219060805860037954258
1136	-497542098149132910558609
1137	0
1138	323717050035307102833630
1139	0
1140	210611556405808474504849
1141	-565721203138136607697374
1142	0
1143	368036164729776109634680
1144	0
1145	239419512458013144496728
1146	-643066754833587675593048
1147	0
1148	418308514144522593659130
1149	0
1150	272093694766521869970090
1151	-730787993533744743275424
1152	0
1153	475318764366396311834550
1154	0
1155	309143246692851800651610
1156	-830250698144295542434665
1157	0
1158	539953071188680880713520
1159	0
1160	351143108600452679216007
1161	-942997072968063943992304
1162	0
1163	613211962647920338796160
1164	0
1165	398742362774237992040352
1166	-1070768114092606880666856
1167	0
1168	696224826509633100926550
1169	0
1170	452673617131199466478816
1171	-1215528758840276535577518
1172	0
1173	790266198971572942404420
1174	0
1175	513763554645246773085534
1176	-1379496158207994577281190
1177	0
1178	896774074406636484577170
1179	0
1180	582944790646692346053459
1181	-1565171452977771987356052
1182	0
1183	1017370482312661147974000
1184	0
1185	661269197162308737543812
1186	-1775375479740479493731964
1187	0
1188	1153884607063690964063280
1189	0
1190	749922872494098735353808
1191	-2013288883979354461789406
1192	0
1193	1308378758957451495455220
1194	0
1195	850242955470297940290894
1196	-2282497174244816779286559
1197	0
1198	1483177541790295287258180
1199	0
1200	963736507555586432432115
1201	-2587041314983504300229943
1202	0
1203	1680900603244399262642120
1204	0
1205	1092101712503589617512128
1206	-2931474526551107706396934
1207	0
1208	1904499400196702081950755
1209	0
1210	1237251672857376375380862
1211	-3320926040166948164226546
1212	0
1213	2157298462246270658337840
1214	0
1215	1401341115637552086354952
1216	-3761172644032849052698146
1217	0
1218	2443041693873063469765330
1219	0
1220	1586796356470868220992943
1221	-4258718955565335634780326
1222	0
1223	2765944319413744943626200
1224	0
1225	1796348912564859866598528
1226	-4820887464881566855600746
1227	0
1228	3130751146175072295208875
1229	0
1230	2033073200897094294445944
1231	-5455919517607378545171624
1232	0
1233	3542801900396882310150320
1234	0
1235	2300428809214548759726264
1236	-6173088542224673362666021
1237	0
1238	4008104479302808537619100
1239	0
1240	2602307884626609193339899
1241	-6982826980120503098744964
1242	0
1243	4533417061237286775600480
1244	0
1245	2943088248293922415569328
1246	-7896868547071894826407722
1247	0
1248	5126340125972898272973430
1249	0
1250	3327692915815986318200190
1251	-8928407645048540649960548
1252	0
1253	5795419560034394507542020
1254	0
1255	3761656782117115962630096
1256	-10092277955195795210223576
1257	0
1258	6550262158678279514520660
1259	0
1260	4251201317962622978811085
1261	-11405152479084015202381638
1262	0
1263	7401664988650595844555470
1264	0


==> anc/code/p3/results/exact_p3_300.tsv <==
power	n	residue	first_positive_m	last_positive_m	first_negative_m	last_negative_m	zeros	changes	zeros_r0	last_positive_coefficient	first_negative_coefficient
3	1	3	0	1	2	4	1	1	0	9	-9
3	1	4	1	2	3	5	1	1	0	3	-21
3	2	3	0	7	8	21	2	1	0	66	-54
3	2	4	2	9	10	23	2	1	0	45	-177
3	3	3	0	18	19	50	3	1	0	489	-1644
3	3	4	3	19	20	53	3	1	0	1294	-561
3	4	3	0	32	33	91	4	1	0	66402	-2983
3	4	4	4	34	35	95	4	1	0	24725	-28788
3	5	3	0	51	52	144	5	1	0	3123995	-123771
3	5	4	5	53	54	149	5	1	0	536403	-1849947
3	6	3	0	75	76	209	6	1	0	47949696	-146500713
3	6	4	6	75	76	215	6	1	0	98713206	-5635865
3	7	3	0	102	103	286	7	1	0	8790975685	-1934038002
3	7	4	7	102	103	293	7	1	0	3711422973	-2372302108
3	8	3	0	134	135	375	8	1	0	463715244603	-238866651268
3	8	4	8	133	134	383	8	1	0	99072693481	-279365688990
3	9	3	0	170	171	476	9	1	0	36922853725608	-10311074184122
3	9	4	9	167	168	485	9	1	0	19548609701211	-2538047657685
3	10	3	0	211	212	589	10	1	0	622074889356762	-2923764413792784
3	10	4	10	206	207	599	10	1	0	706158527830278	-817268011244673
3	11	3	0	255	256	714	11	1	0	208106695792432219	-38882336332083825
3	11	4	11	249	250	725	11	1	0	3217098791741307	-105093415447480426
3	12	3	0	304	305	851	12	1	0	14742263758616066340	-4120142117749788942
3	12	4	12	295	296	863	12	1	0	3941271526060406607	-3306641039243168463
3	13	3	0	358	359	1000	13	1	0	2492978186701543698	-1547106978535753077777
3	13	4	13	346	347	1013	13	1	0	24560517358868318515	-519621965506706127672
3	14	3	0	415	416	1161	14	1	0	57377355978205628896659	-61764996828075727434033
3	14	4	14	400	401	1175	14	1	0	19244958517626708085794	-19356033619201913949078
3	15	3	0	477	478	1334	15	1	0	2401498934969484981528748	-7375113487903946215050444
3	15	4	15	458	459	1349	15	1	0	2626606939709122852100787	-180574039795793575626966
3	16	3	0	543	544	1519	16	1	0	225265591292648596615780705	-576261973182984184694815242
3	16	4	16	521	522	1535	16	1	0	73336243989171507499558719	-149621379113068661148760701
3	17	3	0	613	614	1716	17	1	0	38754070041348573249791555160	-26958663310308024971507921370
3	17	4	17	587	588	1733	17	1	0	11722778574449330798268400278	-5098907059144865210929402593
3	18	3	0	688	689	1925	18	1	0	994910624131314691799411628225	-4668371982695630633391809910309
3	18	4	18	658	659	1943	18	1	0	52268910008983822169506221168	-1316650871803120451697573676161
3	19	3	0	767	768	2146	19	1	0	17269617031676521868729831233011	-468875534611693998138602167903482
3	19	4	19	732	733	2165	19	1	0	35867420017419060588727571543811	-70409038080256603853155868447771
3	20	3	0	850	851	2379	20	1	0	6830811482696429816246948364197262	-34783205163860037123603687930745734
3	20	4	20	810	811	2399	20	1	0	5105077828173410275368107888552487	-3255658980221610587086081794384345
3	21	3	0	937	938	2624	21	1	0	2014553364353679573070525257281290419	-1540155608954088141638097034357677477
3	21	4	21	892	893	2645	21	1	0	569444329754872229321587858797528265	-96120747815702185442155022334304128
3	22	3	0	1029	1030	2881	22	1	0	77884740713303844061224734544912064106	-237848006858634398089265662841796558789
3	22	4	22	979	980	2903	22	1	0	3797626719295029536195688543132312171	-52416419753842597462450722122180562765
3	23	3	0	1125	1126	3150	23	1	0	5575579899374934630060090119549069656190	-22344869957416977757794047219643142229667
3	23	4	23	1069	1070	3173	23	1	0	1111257814536150292570553403264752275694	-3446302163111329313886345442994939794410
3	24	3	0	1225	1226	3431	24	1	0	1044178700571203234759989098652391376142779	-1416038369061938471164214512856370159455466
3	24	4	24	1163	1164	3455	24	1	0	145561976314622240955736669783022484340281	-227221110310025379655846572077612116947396
3	25	3	0	1329	1330	3724	25	1	0	200521942071755724913752113255503861182251780	-15612562624508657408844240597889338949307730
3	25	4	25	1261	1262	3749	25	1	0	15575193843472922011242160974349735204705037	-15162637592394731135564569080078411339845754
3	26	3	0	1438	1439	4029	26	1	0	13707827839719087169370035651567217438651550660	-5898930614651932060244891496969812657601954258
3	26	4	26	1363	1364	4055	26	1	0	1511440455101611690460059526133054723496333768	-1041748269205797418749995868171027833489064258
3	27	3	0	1551	1552	4346	27	1	0	1323103001390280863784830903529867826265274155630	-447583217896653831458441066866769529326056106307
3	27	4	27	1469	1470	4373	27	1	0	137911219898222108201386674924021746697442053276	-75599968018101990768106915457040003101696327589
3	28	3	0	1669	1670	4675	28	1	0	11627950644078215380881037329293228192158615011762	-152848200231224157311097875746862604698064381458973
3	28	4	28	1579	1580	4703	28	1	0	12007152179474758188200967847588720458314304763524	-5958883754312846116909148628961142541765065530248
3	29	3	0	1790	1791	5016	29	1	0	9776197154050666146355168677269346283206826965838782	-4957391084166545203571281626577337272625625854119134
3	29	4	29	1693	1694	5045	29	1	0	1002169475504935583678916150143225671034673432247153	-518272252805834217496812101648705930082217928781951
3	30	3	0	1916	1917	5369	30	1	0	721820148735507609568201193878017051220052890969264992	-634272312325455671889995589150051027138044747232044885
3	30	4	30	1811	1812	5399	30	1	0	79992220833266146656138290891382419709798054009692601	-49364084203662229695005032102247198887461359988689625
3	31	3	0	2046	2047	5734	31	1	0	83975531323113921860852858898619673169836152346405885355	-40310047950448623593447087046931856042346530000417548686
3	31	4	31	1933	1934	5765	31	1	0	6041203727044568180447630273984450848986436291834086133	-5018399020387571544184253007564650873359213159864096632
3	32	3	0	2181	2182	6111	32	1	0	1100089672261479063791976723102029086868009709761345374487	-10570489101445180123081740693144110165985606622127458617027
3	32	4	32	2059	2060	6143	32	1	0	420727476583216696706751866441099433389770123799760917323	-529168794290895585137368745839784274552673640877890907756
3	33	3	0	2319	2320	6500	33	1	0	831582010615989522141572674251062677254603049412979797651296	-229637192523168944520959827468302517836511930218321809402838
3	33	4	33	2189	2190	6533	33	1	0	25294375168183280877174383272720497941629688688266023997385	-56639380448075672868593363822404775848698415958850637441896
3	34	3	0	2462	2463	6901	34	1	0	73865371349610418968639263383227295408577617901821032639899394	-24928486745778980888094719738341203250404739605664172882574357
3	34	4	34	2323	2324	6935	34	1	0	1021625440205000649019721791906812008866352452244141166267975	-6073788013003291184552537655166410295607679979022474412946035
3	35	3	0	2609	2610	7314	35	1	0	9050545422047263600510008027277416430828965522947914466682100416	-109412551908305512103137352722204485792509938513772316221213037
3	35	4	35	2460	2461	7349	35	1	0	566704464214897481339790509630403462153072625643108899960880838	-31384370002744104771076769930451646324430397225747198880417505
3	36	3	0	2761	2762	7739	36	1	0	431163662657901515989149723026141490952627742872395375053190214770	-436467793248352385507437364689574790642883227713397293460577473831
3	36	4	36	2602	2603	7775	36	1	0	37397232418967824171989730682295032440695394640797666243371789102	-14819143702814438367059385581183463326911506706567891945707891228
3	37	3	0	2917	2918	8176	37	1	0	23170727324847731006464619949756751883498186161481887210678856597529	-58632284600550907136416589871663781023536569230258416525734754248626
3	37	4	37	2748	2749	8213	37	1	0	2081688710982698682532071647529172837706089805539025551528564344597	-2491864289227221376115114155503553541041108840908030999402232839806
3	38	3	0	3077	3078	8625	38	1	0	2630733393252821783844605517542637071493830993335399341648198857707959	-5049875320503312705961639278423997601471034783443173264468466065028167
3	38	4	38	2898	2899	8663	38	1	0	66278480484984046604094986478536750355062492179876360220069193413295	-335534554240145516190760499078565411920423081283719772600676350021072
3	39	3	0	3241	3242	9086	39	1	0	485597760405751976197518347509720618753728543352400415719487674621243355	-232816848765406620657476154273863012206844292394529175373229473844261679
3	39	4	39	3051	3052	9125	39	1	0	28991913457181917235047078323102194700172725381328377125093330352703971	-5447731484449857872114108565313343355864914163690840245242579798001657
3	40	3	0	3410	3411	9559	40	1	0	19398027600955378786794634992705589167508603183418669759219000906351213391	-49090350249995835430593315230122954892064645104865366148914582683138603779
3	40	4	40	3209	3210	9599	40	1	0	1478699776957525590804739716934167068771761275791033821680799408780322043	-1566264174696071602373105307353955177609802253539470921638372127849155733
3	41	3	0	3583	3584	10044	41	1	0	1071936560320883637685968578429077902575940094729890883561780302703365004824	-5429637481014901452803882183441777786074957216124154079720812543895006635531
3	41	4	41	3371	3372	10085	41	1	0	27453237276125091170581372664575164843350345597049495683580183199122090834	-242447683363493499224735463076832259540591736517549754767530308336655653285
3	42	3	0	3760	3761	10541	42	1	0	195958532675955548595938814743906626528769489022607202243637335604357231412662	-418846857367285922746522703493189185412011420095478074788732896600112218429034
3	42	4	42	3536	3537	10583	42	1	0	15957330541149868191648417681859125173372894525146762931072980382524957586718	-7417146953362385069910822822521233488034896452453723941690790079456534543276
3	43	3	0	3941	3942	11050	43	1	0	43306572951541038918632887531013914445761721332643278099114399860526006528262040	-14623358166112283397289755181955838975477352285991885344441695010741773106287765
3	43	4	43	3706	3707	11093	43	1	0	488099720512039836942842134692387774441013584804405074339018684732400490970225	-1594861954624812819945428679363030292907818810290386004978924894597592547468901
3	44	3	0	4127	4128	11571	44	1	0	2494860212388505061395933354689876330494587105228508604417083132016080068160064219	-3058110824288614846979933914842948547826639935256968285120415066707354359730991595
3	44	4	44	3879	3880	11615	44	1	0	136871136508071870132604172029053357291683915279900168364208634776788868025348466	-44644153503025000880112369115499857535375109811312097111314608935035324485074478
3	45	3	0	4317	4318	12104	45	1	0	225572563294450904423419752977281202523585060958485724874639351893006848856347771059	-304626967368650960136069519417488711171974054772896673618768984750174716848503342652
3	45	4	45	4057	4058	12149	45	1	0	3940128206624419277798892781510568208675044946417100725060676074028358522769695678	-12312536605214682486352667958886866620071006568696111958197785746902528572375608006
3	46	3	0	4511	4512	12649	46	1	0	34078833732217944335841652866480907670800998678956572257266453274096850297163313776823	-16360880502286545809062405773443626757450411159629381657313376991653673015893832493643
3	46	4	46	4238	4239	12695	46	1	0	995694633999517188296100726902905733490113698148598666094466645577451973895444017148	-428565931485016888995220284097045176679956487267684268038110905115281872773711998064
3	47	3	0	4710	4711	13206	47	1	0	974588642638200330098071023693035989768592656333587693423380438318013896831726314136901	-3900245091871895866723236181411126377254661265129043751579296119404538649036673719517768
3	47	4	47	4424	4425	13253	47	1	0	16112552915534079806169896310501711063216616927305704447690387619382633164710478114315	-111961797730981203186747931663998679055537417742381068353740110261176517676164205495663
3	48	3	0	4912	4913	13775	48	1	0	460076505988296024747679887672351270269735173181583580932079498254848377269906525930523611	-491423217177252423928382086916489178230947537965635748249008782847397918890042461899702
3	48	4	48	4613	4614	13823	48	1	0	5847631413635633063132480452429045611032171441293971532706047463564107387795362578384733	-5432986650933865122606041498781298395313613622055458460266132513575556595490697913100088
3	49	3	0	5120	5121	14356	49	1	0	3134327115639518375394613558762472379843541960682504034919055924743288127331509484749515110	-41879000443202500432274519008565670979207688837911576111104780716455950518567663200189576485
3	49	4	49	4806	4807	14405	49	1	0	879346097578228815478975977154630213268520410037163449066322553953260960652414069593880347	-116788931912955481144974171621902270723991781345873025132113842117192458328045748183623939
3	50	3	0	5331	5332	14949	50	1	0	1777666940649513082603547821122785091246712975253978619079325366102843821026292574576522787851	-2525255918203825421356565277233798650895011311732547518458045186741537122772629368207468621309
3	50	4	50	5004	5005	14999	50	1	0	19227073102986805343822006262264770378345879246097277386994128377991578862235212114115364460	-70880883337020347656054554249246411629369946366522929655364844799173704731089630673535251648
3	51	3	0	5547	5548	15554	51	1	0	14152734306726560731447291716232096595806917548026891019865739122764360783992275007483873652529	-403166703199644767909593892685050054513170044208825396672145567380639176273201674117478533803779
3	51	4	51	5205	5206	15605	51	1	0	4095540200763953928006346534613242819560721913165441768244826661640868884405504511701878598672	-3896559566526046045671177413001380005406104471530170134658065681100584246312913572031585028726
3	52	3	0	5766	5767	16171	52	1	0	36713234260943364294009635101882026723304079392635159570351352780241931421641695991545125139613556	-2920878827832335973042395777518685224955846286724099824149961834274648736270630414256753510667443
3	52	4	52	5410	5411	16223	52	1	0	555443541869104791963593253013575453778367281039749725791134704972786563935363061876917387409286	-155005360343338418127462346282634734670175250368753454218752555927434372098081679313857077655902
3	53	3	0	5991	5992	16800	53	1	0	359881098836122507412201552430733615646600232638867186944356026335940097494083362458548551487189919	-3523732430750200995206649719139429990946288096978633274858408717207751446890276331939826745762500384
3	53	4	53	5620	5621	16853	53	1	0	1322299405739693945103035919010658815772337627874534588310059359347203693947879142456906555618867	-63272118331706794360951849849550404297530487585745288040816175983079647283257135007095476326141770
3	54	3	0	6219	6220	17441	54	1	0	198184807358119893716036045621652013087405479931617433198303734307250037106614028233208764429696706342	-174625005794479817307249255537919381523343082538047277080710237987217125170060298298517230398060848001
3	54	4	54	5833	5834	17495	54	1	0	1294698051790030582019103048196587879087645361593468212547556766104856168733264430388739779491293104	-4469480388000606485916854169052462024322735802087235503636040027164983152831882527991638772293027915
3	55	3	0	6452	6453	18094	55	1	0	8931195658729375044184958444410980965257602005041788720909752147997362809003059847969511302033948177332	-27338585553310496623873962140734266898624182485059185891160633272534361224477580122906131408047948606581
3	55	4	55	6050	6051	18149	55	1	0	205269326361120495516325803115624044240205725786450598797897635372367327223239639600958349507831078511	-310122087614042031087722073334901889989149029912612606947694295765196183076973376882904906178039920297
3	56	3	0	6689	6690	18759	56	1	0	823634901172874484452623860647530947227631861596866881883009582656821599480750513118191347503867598603906	-2692956677175786870306538751565277772303912517862091654713311713006605227065499083132575910998993152377515
3	56	4	56	6271	6272	18815	56	1	0	24983053876687028280188556402855801047256220623258719234329433831151681013344748407470220890330401447239	-21186800087914834885870446225131958540299925170182898041999723852281000929919783370364154184653754006671
3	57	3	0	6930	6931	19436	57	1	0	168360678007197851848210273177727996667624435570676476454798057210353890588997081480721761668988437447663836	-171502757431002585979701134221364296285828185850213807051597824327929243949644945215307857592266691194493808
3	57	4	57	6496	6497	19493	57	1	0	2704992815176250389497780928082855911044545704908631146805982214925573256567427232758583186334270382810340	-1438509615277881793700662592466733543411642504577259824157984148634668820453697074773220108076940597486587
3	58	3	0	7176	7177	20125	58	1	0	1084380079848126024082790647113070591475708025181996913793668037695859158981503088943851224910465357296499678	-32175364280062078704412723402333181712302395845669816901610179773860142001766194514404199760306414359531417109
3	58	4	58	6725	6726	20183	58	1	0	273126659513292601560041286693844309992871900905922886862869952265285434095204174839510732857696761145267390	-99378711440156058346492017474782017703920770878404239686936381650079809614990267313524282706685439601175475
3	59	3	0	7425	7426	20826	59	1	0	2687147434388607466373657851114452134314489373767316904774560060109860106975197872605217189689283084890733807398	-507554958542074619922607153964828643242649058145354676896926543228837293299809771431809740197231314382344550864
3	59	4	59	6958	6959	20885	59	1	0	26236342555269514506931292234240436333678188730815859884464835684675621688660056789281790531042306392555420848	-7308296075480727958859783649917884056684886549415362009003396031600097447503778266482712778708374260520124276
3	60	3	0	7679	7680	21539	60	1	0	287282392119329289782147895335479808876635147130321716732234321087929185757922629198407813805735126805255500427236	-23387423750737258212807812735035639300768281486279871428013645189004687420003084950451597574180171183766612212699
3	60	4	60	7195	7196	21599	60	1	0	2418957158448450764536702761329222654695401923484626487890131446535948506215938243406863868110291812994930575940	-606637439494919016849362849004338226712845205782936579294318629734930211402714755288180589155501535085753540150
3	61	3	0	7938	7939	22264	61	1	0	8578845212832914349842351381260405460577136720182355065363056819419932130992193143468891957830575160741000937877737	-21989717866915099798872249176426327199260647814260687265740468131237144411452328970141351871342238932742252286543347
3	61	4	61	7436	7437	22325	61	1	0	214634189684616059583065585517295175156615513385491734928644721782788605350729723670884576380177265006182094450068	-58683850431671730487934077444449431151104442761012454194379952492483383379198335538391166228970058838444035435787
3	62	3	0	8200	8201	23001	62	1	0	2695195820709159941209215043508711293273693062111223207350866979550806542384471426036825137419064684012451846820828684	-259238662134271966715256498850920046685548380104610682338554095103052316651120700303311119122302695111190619488628847
3	62	4	62	7681	7682	23063	62	1	0	18286604809344250552743359811490755486390134675763996788999625407512370615253007671410894858303564369869376691002028	-6440320092596875810020007501195690432842042267288023036896318838309387620396937232691843372645342924469764553117901
3	63	3	0	8467	8468	23750	63	1	0	235801156741570821083842077768455253908183675556386630320199848411433767863673915255214386433527355913138885918058816155	-53078327374695285802113231005003086454452906149519844115140514434155620365460633195223160602997674503411247724964727486
3	63	4	63	7930	7931	23813	63	1	0	1483774049353349592819540522672362006684974886254734855741129622100417141080566156267463752265680290192270780006670463	-756451735300456673661716739351073841857733244020268868709595033943622046156616810589176536787964254693166919202961046
3	64	3	0	8738	8739	24511	64	1	0	28036896224922302164148771875100261002729755145044341814751813648926126920942504290302208471397790509299781299888182601653	-123890261456918648319095430328027185464547079803108827820586311921459289196056836209292888566448439598539208791191660296
3	64	4	64	8183	8184	24575	64	1	0	112551923531869141917141272292216386113179156558782058646580354234800443638809346309677890104139911704814879065213934547	-90688547103960464783148549661061416112471494100436277294205332263902339616632729458582162296293457951116458287924422745
3	65	3	0	9014	9015	25284	65	1	0	1237970577449758213754055803446666305249257196966799880770769489970963060092086850721025438865914002018506609364208896222216	-1537658277524831180141326453902597253091181735784401511593564284143672368142505742509239723437285482315527257849273150831141
3	65	4	65	8440	8441	25349	65	1	0	7645041077928221222106650202709986747436073557235594122803668157241314075062722030177762904916790354035461449938974386904	-10818003229941426598964297202781729204402317998089753812458679094797785283126376837340312008962262152942262959646897792689
3	66	3	0	9294	9295	26069	66	1	0	47084394601258536570253161294907123667576306749922523393538869717459605387907154025918323403084517225939756476588216208750432	-225630108962040508715555351275056895694699430061984865177263764411082857505458895380933262929215923234042426318803090546975198
3	66	4	66	8701	8702	26135	66	1	0	408751021797647048493141770197416951284651093865548808816494210214622560044569433093089827632360858006126292067479772708664	-1270633838704909879265495188903544700168566755808240387140381674724538015155151556350205319314711388129805684991796891227297
3	67	3	0	9578	9579	26866	67	1	0	4604785047921301226604090137855506315065335121452679145748002901598184231069135016706581591861301979294276505954684045149910772	-22110307170203112972348650714695033068302642538361848788155737570262811846380135479803374734186180240912376789768909084664860090
3	67	4	67	8966	8967	26933	67	1	0	6421616231508860243012404671378823025260567549036349722847567830065006885430810691763149087490331449827373944618149102775316	-146521894430010756175895688581322155763253265039343685819211048444859285579196346585069313401639366744414460059587459103308155
3	68	3	0	9866	9867	27675	68	1	0	1161752374037577709847731495289023965012165105880146479814688275083835226504491266683731533146602105202312892510018400155953306290	-1447815440716258387913388364411027716817057155407480546126468989971583365449559490495166197613705716221290145462352997380283063630
3	68	4	68	9234	9235	27743	68	1	0	11077185313981946326518859501800064492056846877917127294529871854897666982239172306459607243763956755151448441451419192912130138	-2647903979072177842568365775993813602745415215399125312703306889886593337706635055316012923652931596756341114573700381731233017
3	69	3	0	10158	10159	28496	69	1	0	252710850881396919384383025770800326861998070856174902816383645388589553703065134178470014903211979227333266831931531199629541666387	-1501955435845400938909025525084034135425519988296957200055330927117877017847458051577088404130757038645591006213212148141723802949
3	69	4	69	9507	9508	28565	69	1	0	677919281665789144227271718133835507065008635297628757425201097148338232245384492682575457724708418574690243343207055725254241142	-575265031642116528620588651769233322619797793304332245083475089118218885670667269711264487562528096802396332788460672635395030429
3	70	3	0	10455	10456	29329	70	1	0	20373646652332492165029630175360476441137177494578151771056180139700611493402840164336268783618547292323037291238227500298517203935290	-4647488020350623541346234278219238700760211687168634758761518812494537194513949234773888651075108285235659397045156145801373737352421
3	70	4	70	9784	9785	29399	70	1	0	28025588831136126146251599897164250660702912726546598792081757098394980235123865615678013932361542988155772433676265443817780120965	-86523594080507779910571443794775928508606399830703695415693264994804813746097038400937147526856880147420546707935131850257272736690
3	71	3	0	10756	10757	30174	71	1	0	2233778154187309676834289347128129718037631829183077000360071798819471860220528754167854568087590264631443785159995838646046191565500580	-221973808821933320840021248613563255348927117775778620643815436011407886062603106292223914940511168571440988783750368935207880817102588
3	71	4	71	10064	10065	30245	71	1	0	9469226536279825968267922898560215144166531711080466371573306490631691179003597945473727237124566848464016181583672172250273713937232	-853754775690621416359372813986984688957787074823907701977992285483281675171578960433129759343316606235127754946768503054986809479017
3	72	3	0	11062	11063	31031	72	1	0	67563984466219046522940617630972884047207271963686268657526256618853008133130832581273199605936625051401177577302774251636162026975061827	-175844440463240928686573423038272349049868396467177589210525441287008102472143874801020148427175751076292112020835413078062423715747962492
3	72	4	72	10349	10350	31103	72	1	0	526221566499409910251040426859044818225100207378620193184557988868871929467483161093567189830526873255440110388432427055316872825452118	-419556842412830461718196979290838566795330496565068888399604392694665409304327912571763342714054820855007372288653636972904319456392677
3	73	3	0	11371	11372	31900	73	1	0	21879972160264158351957599472398554222350018591798304999548507061432703832402722793723669011990675993645241008182118544562142573754636007782	-1879725717509620258861449957635571299639975454848555393651557221650205573931185539277011845090482449073267405566850766636247033065427816400
3	73	4	73	10638	10639	31973	73	1	0	14414074193821643847687479375510692756560478874932544662174893395119682134424585657343634758598868826230940490630043651976981690540707970	-72322411876533713216284598018601602516799159132306687035238478305810673534396182834266184023403084320044082382165513535883751930887585722
3	74	3	0	11685	11686	32781	74	1	0	1959752502000362291268905140087789089959964051654284484112063821283794658189484652210335046357807871742291099656172524169092310915492554131230	-382191509144182018557688973986709655020770471095290314676268150162134872499070115412283491713865951770250301651168823171607861562534464729316
3	74	4	74	10930	10931	32855	74	1	0	5832905116305780056024341741880212725198162957807973606304869907858479802819999618918122417148582858536065727705490858008709007478584798734	-2013569002345849388881123684668248529081877262660199297322744469531252958625054648784061021318759849544508588279299965086857796803743744558
3	75	3	0	12004	12005	33674	75	1	0	6425933260196929155950500717744135800024034545588110741257036210195630023551436634835249697807433741353971177935331076496281499191961500114360	-226584022290913170647173669701316473510352960150319247784924308874064012417825030851058564527156959715133478658465501961305641221752443012988080
3	75	4	75	11227	11228	33749	75	1	0	208715000109859063072324026854522826214356856703444296289639670275096698097970066995155455778015621945660234307006322210599625458483738207189	-512386876607865408502937100884875440089381873665388709585791902338764285843282950669784522218272948623767861298843035428970123037984727274164
3	76	3	0	12326	12327	34579	76	1	0	11196855395611768811571743945737233036485317323911134267061963822850963539308552563698687139493262478512326362309333131663247445843540588830386550	-11646534356819657592229041797511412858875724619976222348340225139078770799488983749291222304463295503355091235363387960176001478152111543728453388
3	76	4	76	11527	11528	34655	76	1	0	52610294837395560839056020599786418209664164424820487416573868638315193355218562293988528760958759201396333669913164393494777128801019384257793	-12780245556896301639806698747724447118844873898579424764025466162603679918703171583270693641806271901650500820406004296802329656890127170994915
3	77	3	0	12653	12654	35496	77	1	0	516054941205768784005072639995896755735546286558272080517426190235737796049970144750716216396566403513094773040119581930296068064959216000331388253	-1744268681088434058374843686694910700420156000746000316926251629063314955876602017498814887850647251464136822048607405976981966541012826326291347735
3	77	4	77	11832	11833	35573	77	1	0	1731533480991068538024576123742956049270450806258954481039874441263571142120167611129735154831571479757822346643756998043071184414715333765443943	-4289725055834107569500646203844564420910184135427498503413821461709944827423657412483029929769423327741754423712602265299130283535775769149412594
3	78	3	0	12984	12985	36425	78	1	0	53488505280582940225887929631493050547740062538744347604983765898240177078364972763699854283876497959859149116211950093125414751767211218421108291221	-169574461430092460882655518013313981703128704268263983937084643947185601586422664452545202081480889078251956071314510369803630074577033160592441441131
3	78	4	78	12140	12141	36503	78	1	0	404755116999905734730052370431374732070531490264816332336460178642292998620524217284378356199367452448373526816085509090165116096880394263054607161	-142498643079550186282915083721244501117871380329658165744523594866067507747918679838013945683629813772153432539353734454773473513402326385304315829
3	79	3	0	13319	13320	37366	79	1	0	11521523930902229287268250967615511302374179443521239517720323744779005536927447484431443184514372243117989431070069179874746111520914105228480896789240	-10435711402509664495302788628846943337584019178558989780471700144929397214915068481620995964109797347615435447302545475550076352545932234824544810191565
3	79	4	79	12453	12454	37445	79	1	0	8105123017092272509429973608662482877452136387849901145514714193665761372911518377146462357878592656292649281716653066275846976302685186653499185200	-42379238403103532713451992976761767474083228138379406325625010779251014053565460040704035187517693623285430109882070725896602127161425860534785756991
3	80	3	0	13659	13660	38319	80	1	0	184944952113484091175040241704967477269144080273184990433592665855932508926974129304916435587880578521305026247008707621996531953704755812298272012409644	-1995613450626216010145429724069735824507519740208918426738524005619627319092496718771956381005350228157188318120684931205072618656655641917789685842822876
3	80	4	80	12769	12770	38399	80	1	0	2524004548060730267678580996358179479974062246089416273728503002013292884179253126027313738094854544160025410499643587764306847981470799231140821423526	-2074153861290400515928393894233297366595312500959533032015980806997014105865133532827619416320949840760758141518144203395020887458301186103587712034570
3	81	3	0	14002	14003	39284	81	1	0	196016401259199032027032558441563819150398328642473498181322468065974426925699368573755734765488122959800485883095890186108669960380736861072648218249698059	-17570022970316335363140019239842886510513610709220251571551405852839646258269939084801699602271208389796505964534006792517003509442077208449610305897154583
3	81	4	81	13089	13090	39365	81	1	0	380584380687649749607630190348374521590218077337286080088672538924723376386070437469986529491976875198465852827505558828392862475593923914921315815450879	-38677978624294623197875312982040667348519254895549661679133341167932101469781138901412128116018710374684692076893728194136822145856483349038471416601988
3	82	3	0	14351	14352	40261	82	1	0	527681305487742631044876762590788120392560718305180346111584962824095549153842033958888525390750730213882116717596130939140533980672008256393591746410974742	-20811164011234481693591539943696091888339752598175489542544141670594183592981441752793959424808325236967375611467226370121503375092668110305984179780786344489
3	82	4	82	13414	13415	40343	82	1	0	9052087326803889309002776285763748399783923010687817496182028762843833436182060796599871994483771353383110266273175288696804722255215379955281723574634570	-29726956336422490527224257216568334610132000336630703169948073374776754403907920086899229446687619907374876062294505394159227845888988655774335168042716217
3	83	3	0	14703	14704	41250	83	1	0	849788598134548688319088748215386931895644931421228830388929516417024449834654770061417618798879372364709070814802559709765031831733510231332743391761624662507	-1253365902795057242730834247475604207096284708779502914389142895683275819997935337366190485700719789417764745101079330676894826405957436116818597571041611122519
3	83	4	83	13742	13743	41333	83	1	0	1870180351723944241471068229540383359151519558576216945204002712453346726528111692263282013115372787238265996230424163567898575946353722826907984790235378925	-1672608594348661216648240843008365507469090188815735613018967289563491100160945090004723898817169929723838194982764689274465203857979289873843097915372969580
3	84	3	0	15060	15061	42251	84	1	0	12410310322676348956222667670242316568899249084976499267182897151508899815565382676373227367332486287152230266024131797454651002582157237891514838190129982826372	-196628102763184911093500905405332046869856749617281009550431903885071584777865166795013102028921177961512930916200323120159139492052439466609409697929885408823148
3	84	4	84	14074	14075	42335	84	1	0	256580023551120464958204147491629189391924096201452321606546355200181208671627518205928185662191239879385011825259167765774275910540505982139454972877451871337	-67408440739174634073756713409683798191650766288714487688226132881879061577102838201097447012153080911003235777562576679258997462794887424953627445455758652905
3	85	3	0	15420	15421	43264	85	1	0	20253870956231950254820676363601450483044187735514640592394776544217548074805565537896337891112458908642526962043945945581788514205941985581153679539671506308296989	-252031484697071547411991446250800345224529081613381810402897225617682966145545611851224873872298451231740255656126419528017767803116365901552902578521561499074770
3	85	4	85	14411	14412	43349	85	1	0	748956669496965380468971153708566539049854155790501882413088319421131623621366555650302221582486688962301463732301821102830889336151938686300276308830813265613	-29289651309005965215946376969545414464956545962038613344859608471325664703360783628812724896718602689341183901736929002969045638967717827985917933506101972874416
3	86	3	0	15786	15787	44289	86	1	0	387158379170475189574735959082772207451100245751375463557176493989960404870766688140297814761584659769880590770994177047868685952024536541359815138132019329438734201	-1662691021381895114712366319868354594246239803235177297765721742249301264833899547272903808973765117616859979858336035150756115844424381811353648048584778672615783540
3	86	4	86	14751	14752	44375	86	1	0	618269438823637437912196251307257897249827174017676232051671843947934729064852559235368088427301212770178036753182675625927284932195173516670470076964957495623074	-2133674079965617436830000547076463698531304835266935614452509026846358926261676905916557420315318497613075856946415878537343485132542063157179531771197747784262938
3	87	3	0	16155	16156	45326	87	1	0	134355275968530029128891734899073779838412503834332339728659385165326407847799666416985216845117127414876313228505584723023559541693940163108486511365819082245147562819	-67918584126600588716126031962973185620430901494957362056144677481546985349644218453946361452333320548477262247469988159632954122508529716888439149375094942024349839996
3	87	4	87	15095	15096	45413	87	1	0	99311481635228261038214557000628272039292480279413548153138085509045033831257105890934337486845813301478971066810177739937794094569045906509134678447542151096392863	-153036905588082487983665461430830974681044835103161795292745901157305535416533069821015816250929750201090387077035935243904934665405503090853777386096966166524426062
3	88	3	0	16529	16530	46375	88	1	0	8322808059145942402391384016942367048580416131820508317531574841708529174749097530574176074022429753293708121732208449232111851427434739001560206674519496741756814084410	-11798070726084547633869281997665104969452999294249715749736505795396107485701507738700125029871508783919942419641842909076897736445497353811752899913018156318965781861516
3	88	4	88	15443	15444	46463	88	1	0	12306847750357475382339651992537053024381737373982138812005499299710099844685782813096910928175263262215889036591923881958837937371312184762336148077084131632658016285	-10853860089371781495622391613543579028131763612560148829420625016440166186024012282833529584031798263546930797356089022590113332340106640419510897625195403914336071123
3	89	3	0	16907	16908	47436	89	1	0	872451113951886132535039672909910924914684890527329617611227474107813510775834934681368108903357607530074899011346673744090881111407445066696904096394842501697306061238258	-1124273049816466687211278111556931525262254408000977994085501570322060133446078910396838523662223320822450015724682226098928289213755971239080633269986728859279338854953182
3	89	4	89	15795	15796	47525	89	1	0	1357285385635165316070159412701527978102047496050931376826256966546379549850586883117590131562042776673414121883266609248749514204769058470687407705901578520399166036785	-770279192016292275087393791686328978434238158094707412153757788670212188079742381349231228019514972341761093929844709993613880993262491104035740839000200203564968215666
3	90	3	0	17289	17290	48509	90	1	0	145168676073502815307559256500619580272151921266164890016828872811905049894521456462670718641796514780912714138472264098476895702330689952935943932668241711305687411503191779	-52523479291529983201055989140625240924994381704873150570293334599224570973746034306785185017164818283951105641024662997962277934091100276953108798560959101209015141751868362
3	90	4	90	16151	16152	48599	90	1	0	139502129438464624656258396564217099423743466059367767243147042607604975785385083224620553253203158730229242429117039301213733776936252530290193063882481585353890351466276	-56104249867466344690028123707085413516167898174227248298085472621163367078051778417486332271322617667160218739278463758818504394995987043412953376642215812253602370594330
3	91	3	0	17676	17677	49594	91	1	0	6018917767171369779647109241174060924515313301663863118328341644061053102605072766334391461875421143864019541077677300079131624692049794336628273099078877770713917604986881651	-13705802891720530797590319748618768604823636131040273177524077638654989896697600344268399094131020475355709182782240724668046922627630168483926034178912602869086364329740778145
3	91	4	91	16511	16512	49685	91	1	0	13624291240341916317376873567541916336477446834185262951830376350227827116604914559622070069448359202168995214768581365236688943388505319344232698558501841140469508316898380	-4374472534404284059717974597554244538735744645866986585690723982347227508802420251058994036444533663311504877744991239132338877901543802122285754848137447700929494791068147
3	92	3	0	18067	18068	50691	92	1	0	295051227450429622976976972812471303630343777885985892208232909643743951271334945002548187252927211536535569913452884737022366727064004077191416386084877831099517829230337762477	-1668340916067691856594651423444652861567916428130068936737536382599687440138268306078819268772269663680722078240632020791642078174999354254769857110557393121672344507024171891000
3	92	4	92	16875	16876	50783	92	1	0	1275015995924517439251982048750284198558698560369830030682920976858972255427024611249883954003445008448367602611978868371308517408986810067081744642106794297480978698055139777	-382478637002979154196933625987260653585670971764482669224488995955736823173832906831792672976126693164530200774151170565860036916906914999686200036934545522605404456997901335
3	93	3	0	18462	18463	51800	93	1	0	52346041793167212729265291282450789833482864473707822344705477531446311094855256145214844982936681438270584201601052674273027903061922823932928610716990246336637696442762832007765	-142644841541927552327509906282884426704443194124078108420769138767999364636234614722815256650791778472333354496807896621198074956599425962291467165583394392397845331349567094956117
3	93	4	93	17243	17244	51893	93	1	0	114571764742602588890617639048472597176878626266525603573549791602064873502962389554422431515493958838001428258419059278384424736210950373425841830807979698922635087814251537307	-38185574756295078930129512538752307714779303752675037113402174662270515452385277466900058692840887190892896173112461421314445488170589932518870853376532359006722659895457782004
3	94	3	0	18861	18862	52921	94	1	0	12765198429443608455391459276252803053803648601411034407573119845153556854538828488182962081116396359816641539603921086905787449492331384748241566940955338080861227395233952336740828	-6557369243870383590061488729784889194383934689014157961573421299270913769250010047899719768274469540441059721633877178704048867408782805980676385602107911428380299380118959888887656
3	94	4	94	17615	17616	53015	94	1	0	9852883418637495588857485918374022896858400371355624417334327320272934068935747547197990152647614025827094074150747384697211742295332434170752243420228826529498084694198131536276	-4236226547806508598664328125713690414244623716686525408175065471360466951487322032740067603493630229501261334667527757376182861643692331228347416962637905905688912098088925393900
3	95	3	0	19265	19266	54054	95	1	0	630329571159941991968586630367587099941200373349574003559465855382728668892458301380358960413819647256172430254809508212000193518018118027642478741627409493157222217506105994270882008	-1298633489959364217115274384429791756910642435160835555097428336733361690334561186723615663247429525323016076788740283008013974020459672639113409440100320664432044845194554239922904642
3	95	4	95	17991	17992	54149	95	1	0	802632862616683885458543685690541372107835637041042320182419524593535026643113670938199536640550546585362402378545079069019477513475538036082785718963005190145385926035079131591232	-497799773874352860946457252838039902692300908829278723319096789146516820542261071355974758919787842536728770831067704326324396260930081667589965225453087265429890602862135403256668
3	96	3	0	19673	19674	55199	96	1	0	51261501841358126289667034217824744751680985536663517016179861569433927944206922660814861010119346714493614144458363947031251376158244213687656519657564788708373706174162326136357143850	-140871978457087301896999075497933510937276934091350561822549028968517833170553761957067980862260856306727113269652158632147591717017890559782378942246932708911701290836725374859617052031
3	96	4	96	18371	18372	55295	96	1	0	60508928626588510446214730255857146625821468058480468727092365626981782370632907670068766633257850049023472899971999637405444173221998374157086245359315971488751516612697943588899333	-59608653967448738446121289114392102048734140180248666671740445161697309260695886566519620466070899785683066233261693793873781188462492216021978211131063903535537520549639343481969884
3	97	3	0	20085	20086	56356	97	1	0	9170977076803218917829733062911491609597599957183159619073268801890326384098642055249075942158437378872533852783933260181991898070519470641989150728438332986440195299717297306472195972201	-9924681665250318981300056645654638789989290885224022409902188080540591602298685438068983810664802378299689702559237396929345280361609322352279174232919572930103885762913325628380995247932
3	97	4	97	18755	18756	56453	97	1	0	3986698894863756039917134008985743666344406973622586960293120017252699839885589430508342979444744733447212966142692457496612694890455194554671283326090938778886627938313439402151827635	-7116077475046289675029515945936892157739119264940393521883821476414974019006733987273943849673673780100685162118517651612889550579957846053252536904778464754272455842347714664250230130
3	98	3	0	20501	20502	57525	98	1	0	1834758861800476602192619205434947572596257771615922726997505133559485689138317964504242254826198252883768980568813430729772287142792013562824544889258511131565044527861540931058102344798805	-59099321965929358295644134794692737849489149368360373636725549681085408915422360748103403895727158938900733596163367698774041325969262728748559874312723529306838269269368720133268974479172
3	98	4	98	19143	19144	57623	98	1	0	188266417963967242458770270727756897775529520966415808215461091817766240530053377873603675989465453610214571929890790103673415263458348188206663897710266410597706776745829245830184734324	-838697093897674223217576738429430870936849645070573939739411073830394899500486255727072070287544540229592039659446114210775834219029272901480485999633458653843952366004995665457359313439
3	99	3	0	20922	20923	58706	99	1	0	137965240558382538564160837946374226205070987291348366660825602638018509172195487507796013871266269990564611977398964753715821998570897633716972852850780514076874246739470284676319085931184075	-51199882057378884699356456772942704694786824666768405634132736706495465394860390247176219573831795114073880251463975902752074053940848836952690830953244192213823731246903032079927356664330325
3	99	4	99	19534	19535	58805	99	1	0	91799796096400817471312477684227504705029209173340755463368675655246837694010289298784026758407621737856623070585096775653410103702702490023034318494422732063532861564169652551441166175799	-2217500244787066210616666866129193695706615646355690667263224028153675306170570651007127996788801159150118551981388801853290128477796501525911096702792799501602959795711693124550004595191
3	100	3	0	21347	21348	59899	100	1	0	14414158285123995981084059545828461632935564065391105256942610772890683907412232595065646673588984445687821211047969845835693019940381827273093175742324989596411435475175556722750671801035945937	-4439459492555660153866858114732249878302103349783304750716064435067383811893586681765302979079761884765367939221301346412538618559066745065305915529852459141733644928828533804786254985088425483
3	100	4	100	19930	19931	59999	100	1	0	6413705315578491641269288993866919025387917682624085561897154236792420348285374732153676204755043913391197821502663172994197591529072598964978186388366894672370301059859319464743213145108806	-2295048311474545226595625339665924213711889059693448363421251324159815718030204789164182113039558872989747255731033875092063594745982419108272404206269304508820895856045096209761077686770988
3	101	3	0	21777	21778	61104	101	1	0	139898050026677522303628325300408913939495124615921972397119589987023253465033261938219693991127314827329452612219202812419286712190428842222230951977495011894135726947298333001431892469557017689	-1752126818022289415101638995464672872535092508539029296620070489645051713623197847377774573227624834450061674368551960137721013875321163905945089606184201539740033575785694837133432316616393416255
3	101	4	101	20330	20331	61205	101	1	0	375954434020637172310336284137699240211135249454424924645351696571741438196696670027323386339584808768179442286966269718595085068472156413219916430931383588410290314934331285138715199048042208	-431243147897779971437933044568355838150657206617538348634196435357799780741399870138946536139918215269123080830252749566693315075407798301558789381663060843881574797465397012647991786086919377
3	102	3	0	22210	22211	62321	102	1	0	123175597114840584395684791066757655652018802416487211273831942241772092735463182222302024341521002677215978856055747800770240608350098817230248145899086730038297363273929930619175829371257248742703	-64605507893669262108283827458961303826921791608244528566879771315852790489586010072615438772088529292262533142802744545687561650078269152822785813091590979587287081424552337864035549070543990361535
3	102	4	102	20734	20735	62423	102	1	0	12316736642037095229022915625333252042869895107389255624949462727952214768081902921340742546269166960710933224086657182616282302005507768147274302074490493085775843310392281250012661025311282771	-62547152050464479329207784626558054886906519034802619912553412133856574049584566018053190753310581008480713906656349936052524407491562781937774158693195191303466338357481014328187120126788884159
3	103	3	0	22648	22649	63550	103	1	0	9614171968007797157050353841045102889637232339926387444705355885961419050484051849042509285987504364755850089760063884142256612542282570478808382676590268251881685549263441801096818296436201036574837	-9150279914867028660843515304621088300409516647799951085333454212720659662817711462217517997971377733720611059146225979817752230803346263113869468692250576012137723011304273147193414262532836975031423
3	103	4	103	21141	21142	63653	103	1	0	5714725346090358234157039524355857852669324147673090064854810730136965100317521971002849143795260515564768085323940091950317509704964523168972364730750684324007465321060052430676063725632498068121	-1159936131031647003375847297223220994499032884587352537666667137808930757034605705303868640820252667640573848180319312327213851647835271491715830955349074592983333897426808607732763799471938754088
3	104	3	0	23090	23091	64791	104	1	0	1202737074287093268563142095566113922794846345655713716998265196033723101251010962180068288189524920824296859860265590295463523440968996555202117043093935428020582831843472514315601135303314611922673007	-668456011078245734052464123718997736309219479567282089395458177705476284169501810215441777812090630105640504578648862092917794263437992327413617391616993351066726267947984745813511802206744263383806405
3	104	4	104	21553	21554	64895	104	1	0	297545712668575458002031088379719637865154975184094909855740744415861921848127788366820474062123438748480324235649775470683455135461959596143808498349485661721552396056654718393027036298177030703997	-340878928770415668111774250025319651561780004509665652783373809740099838196817795170795649711054111322166158768092228955176340077029499754307895203734378840142816318483940583194336262647035616051067
3	105	3	0	23537	23538	66044	105	1	0	8954216860335762411458144786426160646012673414857678346152475275396028475002047758800450827596159687620577287663261075213580563458129237221275840681197554202759318457341066705351312689654389615353916361	-178876951560379003918837926724463685753479572472799520184422411056892722668353112632717409128002600562219636819981556398701640007789218710316060629794171764554716715354331960185286692451235952989481523929
3	105	4	105	21969	21970	66149	105	1	0	4209652623475787700428595728932945611992805848994513148178891857083676445404136276103445492299739428479734738349666779474685608082376382862386290702967756119316749393989446102767410098916526518918958	-55112446886213078012910568805392337190582292247564998561378930048625028968266488423135361376806007347588255465002870683412803263267610149259752803641983972597206518210877956538916187472091688159779215
3	106	3	0	23987	23988	67309	106	1	0	13523380057545244408466300779037529446362674061660266549334485744604386625733063724124818822134713104887595803345692264569462836452927789658658609205317469886632540033077954081498402409995320864249535837795	-5131555826080000751944045832444775546168457481180730799862152033122394699130328501469812268449508058529775245562700795103711863187846294105839825651884874107823381926629405029617942104475936954601072225555
3	106	4	106	22388	22389	67415	106	1	0	3508371507937260348540444867735836679863540933009885159057107526892837989645887708077535597913499312801283892301960656645261825966577131665849297321528618508752298731400526799237300241994905166764658456	-1950732672353316705015207533154644994637314198139773569391268968567110345958686295069274165222685808725883744375660549327595670089937760600998290172145190117398733247231437430416093498787193065079447393
3	107	3	0	24442	24443	68586	107	1	0	1261740234424017559961508348487663611548684363605594642285686563403523450086789301754874023319056312285969073009377201927457839954249220183847373689400433761176411255882057058155014771029647360970555525950038	-603214092779210179104937284632753414621453427276983739526481632911171405226812578629163265726494772385671355096097588645968812812758659106522556618847562849774714655813915459849364153613684055055510977367786
3	107	4	107	22812	22813	68693	107	1	0	93552076805558745815900042663622437612597659914987902702974455941227998520044224854441371563303647067399693136972281782127983419257979297032793373964946993507482778220551791633156624032119979677408735495	-414319560888326745735076155055252491186386082988192833900676817306756688160626153715561306439268606420225991379981473941380577949913727989467264194787984574468162819734438069264170094635166736330630602374
3	108	3	0	24901	24902	69875	108	1	0	167949232653275415965794947083583865130259019201743865445204423047098466090040046884996916585888526055598278705159347112110292424169652873649751298379624688609150857958442842533567128414121545639426965081840041	-18120502709086543600440434988723654662000191962964376238289900994877158012302370253538575163861969259684884542793337592867575455040285642846670851682846323865395185135489029284264955161648402803337837797076451
3	108	4	108	23239	23240	69983	108	1	0	32462059340786248390101536465119256315726296279467945291421215406227017586101827191190321384859199668560383298809117337831227688257568249441947677450095790583717598884082822476319157880688699918608730903636	-14338769017795751841511537098493198709293383970413108383612037751344606924420204130443627820989578663894117296761133407641482696776823502227841485614768959203009434061126993050331669661012712608689287534429
3	109	3	0	25365	25366	71176	109	1	0	7497303467418634953984139576795422388348224609762144701150617397268662428045650654254609833345577645012215895325781865483994487065370106153566605932262204045916455802196645175130022758663927516957854893390320889	-11185732254732030116887360073383906181944989200372320899156365919695568586789653715877628265490894049234657453818112001552169079813209619494703775697540995725845641598956452920855744976338971203007272201907077513
3	109	4	109	23671	23672	71285	109	1	0	751015978491135751152296573379750761130331278391067801680584157291898985807196973139361630464056031808581611507840353753424987387939777701715529478631485902686596137960233550966227355340923497616376184885271	-3607982049533273514223672997160147377352606727128992915949195235349835467827187557343281751459069331859058769030244183874380284582728086712116155884928535789447339438992048929258578907196806199266039310389304
3	110	3	0	25833	25834	72489	110	1	0	327243387048595980506048455084169150735708351981819995510406670406287547312265149282507454224288725731860302606972256733850597447727857672419168447605035208113432448232221390465581669750812241220138709426379736688	-1544884608930764012220912849180938658314148449170808825336085728580647435000954268386482423160351675072276995884684376629365554717331693410235318420814492454463971118736823978058543022689030959235655685084661140329
3	110	4	110	24106	24107	72599	110	1	0	248866686597620998681480269540736774216286357247016833716782177930987469065136360168474581548896001813222720369876341576280469755333365728125158777654407288643749050752790149454857919487491575579665845295742874	-153345299495095102221255026644982988177687010435422011977604290800909098950510146310575150885278305656004285745181410426992789863766646864798185257673176845928100586642126000004826796426617933453127979462103368
3	111	3	0	26305	26306	73814	111	1	0	41487893833213797870648794040161193057707661921451813323283176474504650412511687928999534596105096703826997571877481021476337454867422917534287312839977917817850839671126718292556077559579181944454791761799000183649	-145738220388814196494054517094310998092937742027127983668148770096807523240317294231420449286194927302362592819069927636572579119974725900379376092609509887004286527152055999350550800584430664777521806281732149287935
3	111	4	111	24546	24547	73925	111	1	0	1321651814771960798188572045759648931969336372292399747411035847023869485657967802710401695145770155239808447910430786123288480527278719381051473295137280415253142719408060411089982956935135360114762767595177997	-36181256894957410178627083282125637570021779230867400753606679322274162756636689014206873478439945508449124272205889578027462401367108127756519138013078393515634366141780242772503003842981539168019862562876938331
3	112	3	0	26781	26782	75151	112	1	0	10128887622038810371865465602725624186014438058533573935784532419190525842518768759099916466442500302176656118361201011300426562864164230666452794711068458216653743986700001480342016728217703352631987288683179549783426	-8559153274179306543008826189088975759652461920104683583886392220832735496979059878885504378649989465772277429253537924103232126871470699227949239316975711449147105686607016375494279080069230640169762639075417269509012
3	112	4	112	24989	24990	75263	112	1	0	1449391327678689419586131725011900547592610223674350608523629936387642772177442566161387953936906529962542151582535346123711230500157450571737251664437739113387712673388213831102681700786910281992629809128045324267	-2015402937204831717064593993660648373666666623791807231662951492971514135127577273069264034361670485622564018925670251095002518147275563896908055008262568132992734313861254634316615246600267388149152946896533495969
3	113	3	0	27262	27263	76500	113	1	0	257185695457526146248505652431434141718826207579139595854924596868718167481576485463115449557899194367075327860761023020304933655469728562476405594360142760031496377040028408776528651075474132121999782558086876657253335	-1619653009221252543960130879125405353781685455580115759066694423007722229036250749240621995218772489002647103035468121659923807174940713736074043661798573924369544779955924413362391539403755978768727568544848154098967815
3	113	4	113	25436	25437	76613	113	1	0	247066867118241725094673951402745115413356689327291451318072176235610115954569421529302997646216598236419795120508389360579886821286442297828235327772773276021597225961754376167569078310489621642272300960627545206066	-73242671409058920703420696777252242756470647562254538373394718611213108960838967741173843440659134018121254814735764649276419129667956486021644189854816218539725179780507483340604943043632698850664882865008078683268
3	114	3	0	27747	27748	77861	114	1	0	1088680423031187962348786213954823947127976081219845486388530292907878058213954630575372205031407768659218155483136391354796366539690856247125424285152220369338067247065133038280742074834783298968469954760842359689757847	-187033988201835336153450472935013166030247722043933663992189215983836132999749497912162275691745220252240746384225753618934178147752324845664410506489149149696943085970763901610934834117263754381175409848240403236787159020
3	114	4	114	25888	25889	77975	114	1	0	2783765109543884783526462531688455537672232639238460221172649923575820983288354475572268042127638177939633199248801154602485760369560226058502558584933882046279926113432798826398674786668295370016133725753745594069644	-27130278870554190822503620599948802013296582508991120405520591488748682089723563805826342957766783966104802465022287616024632700332049166036721347207604710289389459985884769507397318220974402007579577814625696616613614
3	115	3	0	28236	28237	79234	115	1	0	2774499721538375731863241025356378919977045981688856181347421032898493319930315413364911928379655988038343863349453381818784966421344137587809437114209015999182730560200545915754437124309054719361443504820349603193369572222	-16045957963701193137031823584611799893488467347546246418493429934144426248472648088483683424506710266017068729783439410507284822416195279608313636940609936348715454727334662829678712116822486044234336636935837093570636794382
3	115	4	115	26343	26344	79349	115	1	0	1058243420797481225186591014160310464091301730761912771860214788200336362801847888300293423754784856851301740978012267853132842741855408566098519046497400994258634704307180597982189861921487086079555093108014141951056974	-1710463029805216572124326386660913732943687639967538489200318853065600498109731249117859993744930316868519017554039453790511083722518974054606035185489372064908071209518491674188370397522482271280034556991441753116163465
3	116	3	0	28729	28730	80619	116	1	0	1057829166212238658914922132194748754430017665386956295646905713557584257056371446813151625225792808738526048189187407634473532882000407554008008439197025236839479281022987646391164879910283704208136734811544694551208762863414	-821554760906883722815629076963543158318778241810643281141247161524391188074644064029462618117850811339942857813430759198782473109661003192962873034782933717903378041055290733023781273065997078324232346140831025702163443588910
3	116	4	116	26802	26803	80735	116	1	0	164288747081868330786234734260552336502293986712529490677569765315645282243961440011521357206973426060818357053858097606132891922456414224688649642171647095222396923354138076270589473994156601863233141060839100118314698429	-92125121373014565850335076835855477779617542195948765743777713732232093071698663453478180388983138684478058762235586678256590266164112435052319963937722574776898820937928363023080060740524213311890819237467678311969891638
3	117	3	0	29227	29228	82016	117	1	0	47724393848983005130935023273452901884626076084922352195752994233745997128235999195445527660541752382533431707912730211920379730906908657582151629010876667036738124798817951322075836486617170187666130369656516808989267608261585	-141064613663030047335690664260679639538859499777163443983402904843258576737846272358822212504232131216988663893654115274972682123478683700949100060562160017804679215372855126353037098359697374969986829081270994946329644060393122
3	117	4	117	27265	27266	82133	117	1	0	20632081235026814166504094501700154372397969904911086382654410701923890446439349303591682011207126503687801628570850706933791273823775136793230692815280762267416284719037231975884130306207520891226592274180319105516335165617	-3128848674501256874133905654986521124692015971419881395226302620737847549739022701837727365063872839639007053950536550699518938153243092316823629155098983950366435697649930048496778197910496770912863164616075875771648206564
3	118	3	0	29729	29730	83425	118	1	0	4095723561019543177718190343008686044880394640716495945826049471309011565391222746595316074598312654063493654053596741560727183344792140587119893864912543674442599230958194663111059719180854818989374873879383466588344589183707788	-14832935649604459651597162464052940854824919668827359277257944094667771238864085703488181377845663070846078471716132144525952098233789632379353373818040431412816816077723786888823355489118503712184415921989699492051884958896528730
3	118	4	118	27733	27734	83543	118	1	0	142793552254689202008443659611815688417248378419307996247744277966210334446847779872465719905131769293096755371246763569094197101959189315216314592749474246493335242420835532316916951241493567668293589852943325484697201997686	-2080701173078778291357237302653772224704898679767656460160736987120433785233551284408037173223968853655127807068308473737316824921976004734380890815265261256931431432001574582656303770629816550786646235593860799454472788053255
3	119	3	0	30235	30236	84846	119	1	0	858891081975311530211104255202577653702275737257322535184044097713762560592806827202799605640817159427352035939562109114043773156231129872482716277999681255669040133890296990376844658339696106324977763656002688688604752068183479142	-1035486844812141368101409704014579553240427954013805422591324397614617483204259545077315703793773955064651952755236624494330034309532050218515510146485897547013416173359965317869215364153910332905302516064272146607468503645896589692
3	119	4	119	28204	28205	84965	119	1	0	47014710102432669535982344668601671673542013310769639364584466879555556690997864421851114830901993913454154188410338557183508888941945565496867544994967691215589044394229801809035746178000538305690786572300779175039560838609398	-159249949014879533744196528573667464120006611456162462987731738783535560704509020736029623908365201371965343988552049096186482849616632948929259501621468401573155297665376796295852202578325337094642978185439637167277808263547030
3	120	3	0	30745	30746	86279	120	1	0	182685177538811926604422688758843185438390106412755567899345527378849497874286779728986628349206375484659850290148345318004309948874207061436905199986973754127327098176169488519275063261472933794673336413369836149880919021083830692874	-6565071821817723745728320808908275457803843381619479580033429876140946415120374186099725851260442419146186337021581170205241482771657040962098083051112201504246514252080303615338955928619344126032704941873245315477797420656668336711
3	120	4	120	28679	28680	86399	120	1	0	6902294074272747815559686465846269236094074828932529552703413091072730476288083665030310609690864483742357198820196836875998103084155946574979828897294823060009327683947112876813070295144853953970094689119264645648357258305211811	-12242706653648290794885109098362659437604987461793307863909183654065087176409538414772233690979048115005077253853019450481185155422618965705732761742072565563846544138205632354961138937567711006226657821972636304538919785504712440
3	121	3	0	31260	31261	87724	121	1	0	14254496272821394395704588931146526947625678201946380790323272643570372121327824309591680882632789773137419607513022500241554387805950732919514120930389664476477220193322950987602742787666321389350545115979624390544310378096922255418432	-4760648355855136635906747374393873592078646373288331319290718656668361130311502741450356048289051287233860147985238795695936422866781353458893949611877918902824649640147500011977987679923022630175786669067953013088219340872571473169731
3	121	4	121	29158	29159	87845	121	1	0	821208327942181430520127099172564465445268952431990467749867790297907595198876804601204434501526231160691656919088995821071566529444867891483528189854168384058850898250990293500678385778694005835617297192973238948215502166250337142	-956755061726612802604777264082990697418572240079517228645908567973363800750716230770617865599540338383157152299363827679625379561786442533854709690398188347595504154562517229830375585758253290726870185363805510649767559040112072649
3	122	3	0	31779	31780	89181	122	1	0	1541831360365252655385394796865978897849246261396247543381835492330178196089741978295110741488022159066696942320986478854985453575895189155819570445119483426474799555170430405184741260963775413437579135631954828924971299697012618784898339	-365264752644452641729666094003486778544998296859280177388938454556932458706789761342137991263389425643771435826940981279935236953272913876006125412380499631200758108790270222716700161960140697328857553042142845893677080078318072093088493
3	122	4	122	29641	29642	89303	122	1	0	87873607107358932865757335982756140314837863488767252343059361087693710523398752297581081497483434842004847931515473738990826700131510907464729086516615951456072506308242049488651735964657703984087939231970818994804895889731252926699	-77331032936270850423387076343962922422451035666707415557658750015119197012797021865192469574839789559638411070282411290725340933535247405885449480408361908745890157650863482874970386303407933448543633831167375236076613642474649506714
3	123	3	0	32303	32304	90650	123	1	0	27139660353962587232697835456388777548279922216301561356376196531983967523583263132427475352448287117129747957315096650023568979031947897066528666569300375905927236549445601783419084517273065460186327314455589245408257107840039009647500506	-165201100355583934921967431801541965687217172338839020706161863745192688734062872034023083265365634860092668984553193330260626412797222373152994677428159090005167559038328990565875084693671162526473269014267273517108344425866945109866359841
3	123	4	123	30128	30129	90773	123	1	0	8762726293764005829863241712521573661238463981374407881802817379786767489164596551650973377676275408931704311033169860406725678391557372839606624598251310264249621081078850871127979615096699743912092534237536074139298059509024687329538	-6595777857549240522480242387615791298212403924261104188868437042218748601198234908739038650749498984732123154933640479777977110478890513878018303047804854075217841377852732735602464940337653431983962275620805670774033120975383810009928
3	124	3	0	32830	32831	92131	124	1	0	14361995588543391255140338418415547586170502850802600631899169849514698121765842840880975171125321536749152972427697771635100640106969814424912804341424710312755641912988104891811440235169550914863890800888602539870076583316786968779099609396	-4860028089359601551614987954980100454792766983345387982251009706557652998631135067169320343299374615216211210523348591019690873561538098066293353517862578895152195160763685665330821225681900319584110414168852583542430740069191315634102664036
3	124	4	124	30619	30620	92255	124	1	0	825368463028735910738296262768552033449287408724299190273322418057541663732409664600192813506393074305074620373151485109130725560046328788561388895126552236003808013120324512856714592877428333727621768023246556309126471547425422520717720	-603190637526878223481283043144961443171848723329441173317885981757487788113572785339226575046144020953972584283820053390094425712882358347446060564907161739887759238986971386146859362881798167711852980014456398669232546756377605945871228
3	125	3	0	33362	33363	93624	125	1	0	1211389786709091551505506981047237258536400577870998090940386724031196753691549436916506739225013679488997602926232719966009944359020565380458160889570507900699137418444636302877101865382944811994473881107707631991554777308904812896664777721515	-720312354616853132968200919433736360224778763552624757016537709428165248696474813012001584130108566021553925176487955533258127669310678583491666938516917179243333114672347144393998080890689456897580927450187049219330610342648504039723087028532
3	125	4	125	31114	31115	93749	125	1	0	73591160438355767121637205529022850200339046768910268995896628595742152295732867063138426148023928428120827698219015688562486762521984424105149853559842542171265627110238155607774270353275460596458538626694344188004836899959181357913945920	-59351874947446298801908514591290200309877553994673943453865998795066809310453241427328225083187144288638241153409617036783972550600144050656653540721300249828908085439597092886979653998941239102268823755010280199617519396439145515286407075
3	126	3	0	33898	33899	95129	126	1	0	151393224319008074868855667846085796496729584087616006693615289114083088599193650321257933043083437338953844849291897471220764878760992721764750907791874677920520605252928309811051242173844391212670719679272788322718684501603609319029236636598068	-42390897010136274204714348541390273445804980367839357184293425924666843031222588131130608261503293193310250264897063498509495329180903661017473688666420613334528589032170118160486068033556812342486401808310249116690801328315154455771674168230735
3	126	4	126	31613	31614	95255	126	1	0	6163436827200887670828046449416219930873576172264895726299464972084886663359426116702434856269969881621977234030089776152172630270111773438930518174356841591500776820212579038701288319767238971610926313242948674832125443437230538266585874775	-6214453518500206686242072514572985522326590103282920575506252614751261153249684959091708883285703063608758800107821374191142874196142943724971224379136851061247348627641444697079225809826509486958589027205751080850124154216270167615903596973
3	127	3	0	34439	34440	96646	127	1	0	4084508849979421724010073122152856304850269470070982271379113261977551367073145045091764473267113309638529352270194223087634649627608580523281570748809507592419043077278249277507093066579075414035376484848468843334255834873686644745593389913401693	-15461021317915715609892944642646496434812418854393541729466798508562376984715460639921415618664306187521317817276865635159674210398150002312946622488295400454181703098081014703790462289653218271564437929472292082291989418321377116179566870288057562
3	127	4	127	32116	32117	96773	127	1	0	473848787739846221714708780341609595803755228619700865640307050241470221435678546108204087083450750506850146435494378612358023608145561700295582406167321188616569242659500365927298817270936482952874411844149568265309781628581927887616660540713	-679171670779282180897460185281645649495782603947502931963742975121396676118105854684072430190033848001873429938928599230183730168749075325084556555436801894455508860820353992048150099931114234532595448834109282277536061437052147831171126961168
3	128	3	0	34983	34984	98175	128	1	0	1779693282249607479893185814997878492376830035281857959859780761467822597415341649920662847766866687838484063075278691727505325725716406737934964465148462495782942837167134244959784670704347599139100305996276199009828295309194085361805800001486496388	-174337821112761979053739144601129399223943185102046111278615710192774531284636756886848914909439621883503751932919465216350853924890524009446678296434692381798720918165885076888537130618172460265122876165741874458603770025778958568087926275487451861
3	128	4	128	32623	32624	98303	128	1	0	31451858683016421803227745878162044562519232409670320177733185859548074953190966341998968864589311610997486305693291462667037780757895848928235522370162930863429536779932250244259212072803723286041658276471422960264464405817516122730510289021017	-76004598172945456534196595315386837008816880217863571637065895570081828217573504308884204570935298914250161602750729916632957512182263086372087842691727620728033626062137596107826414502216228774288491074728487585100349923052865693214099380452298
3	129	3	0	35532	35533	99716	129	1	0	174019183733913928906737684279384350193366766381985446029841453090235285705978036112547687864643966633754733183272624424742666445483452324699951373711180679721112334749508287362524409562525465794232738145566712200115884303159495030627532193081756676830	-22386954783434410603691391310555314511030860298353770213457785389270454943876101803006688922414630809386594319020581319822276256351383202612463797429690240213341329582056744910794512134890757822170764196368430590909604806356375705944645961951344952153
3	129	4	129	33134	33135	99845	129	1	0	1434966741466656484811280636245938392772227708170426702953642406530206833006200393808977660850815686220952430485531069638537506247235977402845758515087586317245612220953434059283754367049813267848039116451379947323552639904311007307987962488737790	-8584140329854472443834808541400564761572490321005555582875286795930743301867093574890121915859250209245230597567062808298133649639342718990406456703117558611289531215799227215576203759716490912337111317354622511256743123762544505895299564921402021
3	130	3	0	36086	36087	101269	130	1	0	2680491250829817495296280915030431293114984505373202790501499359979634639356267890889311690214073370871001787780214930911524589410054679955941873903361108212216704689038336646936580842939126511310293478684412362927347125669146835840657547872619881128013	-17165133446571071666704373499239109433630280395970821207099147277277988566907554530627780314551280837184879969073181825769646939136718515347550339854299525143772227849151182015028712046654679941170810032154257375467494045452670232801521650629850339658547
3	130	4	130	33648	33649	101399	130	1	0	891918227965963982875655409702305674692263757316608709064145964510458749448191480230647288062211442571368870561178141195294595355585549339735999847697684910295081010448877557074237518394801538809099588072243115190219602644579177465092687426365232667	-34895249947577475478340876087101574281814155443964385785507181048048825678306517313267133688160777158251695759321749423898568289076385063411123717508895006053344485870031172744353856130162626211445572143528275006724599046822470373962090506604026553
3	131	3	0	36643	36644	102834	131	1	0	1307283171551523831429373240207887446260646773175554101582219626385056711579118313024669755290371691366863283372874801152329548570530561022741619185693071335764057037381669046403483480483897048259990635873682261157804802943275890250405957193223632350532845	-680677207781077249574974274183205628915304362570908348178000806486156842957256603782698859513883355802644676665163498239125604944754108156174575419895904570368153296420770230715726720797720340355255719273080218421014781306704302096248434945529212973844032
3	131	4	131	34167	34168	102965	131	1	0	64793698454480665217991011763788386187610104620079138369422502911845757848972974337849414534935134165196688950377573713606475541978435230159046045564209338425862619052506588938820831825732641501786165043439758453989010506005193344568580594371844572849	-21704710040979174934886543203044102415553807555664581869309065638569738773612174938444210339080705899947595735845368227704655165175630987046114092208294179342329523469560734013495317060788339833869611767389923267616662011506066586023755116121588190179
3	132	3	0	37205	37206	104411	132	1	0	90928995370855325604433889545813454132438991470465686477475879761607246824251068118752497173459879994928423053575297831917589484637785176250287025938745903178740562863394778911923228041689530220626690533216464603313100056202517253113193496229991472926337719	-109253345728569623108218362795167873185078515111228303929746885654871834689360958925373666931629708357603065824460315464708480428164941849213853607772905331621530534789577373779398119318303812636927157117784359658839335270468425471296381940283573746981368150
3	132	4	132	34690	34691	104543	132	1	0	4076667124017557874952898023345818743683947285156525976187404415325038003209227450692569154771301770932140372928370626322182910687661406212352135326471087213134331394280468567385691632642309417581934614784244168397142169465334464109698627060879537388777	-3999640482516330499867930089150676215931190220311507229348441547218007380527363858904242004998718436826567688070293643720778946443400865588961667989941813841467482838775720854801610114127544549802589261460150278793940460129373828997473975189179115082166
3	133	3	0	37771	37772	106000	133	1	0	10559740175732873357205098399331669064315048987175291694455632542898438775581549460008993282282366001941268363551680311998437231311154194381049982364976517176993364378499978341905244666675310652897231970429163718429268996291442687459793297263902513234360024461	-9564186388566760958196335385416922098494240024831889969052661430249087663590113390963075644428879398174865551198563826433249011282115526835322395855893321278471910143829398653884650796659236056091280889083988627290491612422426644440370246116587460452250803325
3	133	4	133	35217	35218	106133	133	1	0	173219574583115326236809151399739853852904912899824727231220658555489922890285956760662224390855617917899604077023690529799929502292035837728880389813251385807715641340667888716890893136635797732036404838302811862202753395865345143596584967881478574625691	-581182348458423247756742830250007186930654134804229428268227776839232873740132522402210706749766477198354470693053114045460566487572948903712866285562191260616122778349947219858650296742720159920850333598121328539916553882026676401455248258641172743742213
3	134	3	0	38341	38342	107601	134	1	0	1756131740821898427584156058878361656352476890872922739757654098330412977457933854245202185107079132811345779322336749898059860271400652162262117963878067296195908755986957058374515009027332488547809369968089480232042761830318906280130302430605660359497366738310	-263560794858890174314513568092582468612192673019498245945147791818418746418395386054775134681923180706062471504878263132755839959069588337460183520232662296531708660731964911088077544227863608262565902088592139979358673113893547081067641501594476540225239955096
3	134	4	134	35747	35748	107735	134	1	0	64556204367606541830579549851407901586814032590881574117736904138031005807705168390766987096658119003047780792725425280954732214129260941636204977185728209842666938993487501833222876512876265808302422191890740598025045539310566936621576330481164201587859232	-5371997591297954815255481892172913438261648353012179859511362554606713283172279509088154231787532114186651880326992182485752937867809857705168997201497432630971298889216963670519179699958320823181030597149206924997760721472596678021438739551981824068819614
3	135	3	0	38916	38917	109214	135	1	0	99251737750166490315088767521438757596864737459784589858656931807091549671253470021126629598151788969117951239088622249172828413685863387733016591394926664966209396783713639430927265221417903411822500381295947699074322654185200086063669439702697355707418545018767	-104486746486868837747088266911928961153655685983095537175743122846079723070094944671558026160656243456630678281194711797902577185711679384661019350041844540150737038245716500496494436268354856591022575985410849308138417140313081446008218483398451258709566616671276
3	135	4	135	36282	36283	109349	135	1	0	3819441276420094883891897951007181136525039048494517766962193344224962968684084606995935655956342891810545217517600947396145421035954090208121969728175600863160626028191579833835657237415067923604359680547767769489224025006273288809423470362615407692801092756	-2718337779534881467528919486516919040868804996475572541948093165382675361428385759960270773291329786761612628540256030269086639296751522783347474295882409883103990098597969917104159351059177264715470597682513700586796256313846025915737665715902159424549119436
3	136	3	0	39495	39496	110839	136	1	0	7778588500495697836086801199780358004339177025445796960797193364708879178065495514835160619018063220500405087510989405529877444510829052407632285978100127219444435197476527264881443434505636092125075331685427515695551267743167298786886365617448508835286394476767064	-12739463484403854984823635458341775762741966812839301626896513006466282392756023336666998514524092247929560233528152890265737489244797309474393014268473153919079468145387244536308638815549942360306084142083739538557359428567169835703405252910022925387550453482178537
3	136	4	136	36821	36822	110975	136	1	0	131363613959057663663596220470334505310643068057059440933036961855447380203949792871290713372860537209721906222299291741157345093570696408578036319513165770418570794461964294785270963054322016878032941654432333638835612998349067438189784320952589216122088637968	-480116464472449344580622827567309696145062292689095835695618810747653623071522443814478057884318624433685529925072464848630454416403711748831214526552564521313460399016529609582770177000165400223474183344827712137775727946810036695031350760020674719478274194711
3	137	3	0	40078	40079	112476	137	1	0	1123854027288277246066085728681351285034516692227260646533849213520376143451692798267691613217554554169796892247460174619025577552782742439362975285879959720647453432818776447175475878327821108129083254169517229375756620618092276418176424834716680038962443391802498025	-939108343385398595535391977233179946127267091211581895841737035648269250197704268514626045807594398196596108865234742036223151740513471108989222335044307857669342078208972398491816352380180760028236932361028086097300792929153177915598539344883039105955294483464062107
3	137	4	137	37363	37364	112613	137	1	0	46193901998707689987750569395615619914528855933444075614950136474022362236091082143925193908891549045656944972610035410134645818816316365513512069933099150451521490123874315877145626455961014334228891365593261690513773817581053526550724965564821447418772878496822	-10568515587387951814056323149260857010285248693424000655520150684076958602860136075879269439707740762304097940346235408441208046060408950543547322289094702257924745095655785140796471440049677454825215547647195442532109801248391346398386778802782268959453874783251
3	138	3	0	40665	40666	114125	138	1	0	203991644145444532308406146493569369368250258437696417684494781989245697648111865678054444079019319960595676530251664033897383600150473385987260261004535341286781351695204141685875253128415871707543436857966305890812909511047135018328497561950924489366267566167797923161	-3095846782190649408171503040399793524923163641820874755278044804599920070869923581984658728472231806430973785004199575219824332109863839519031059752267893759972588519998275895398263501694348862399048294922814329344471717227437023230646858663726850494871803672704970928
3	138	4	138	37910	37911	114263	138	1	0	2024346176481928981993236250142156048166493000722062844980370346371995545074904782123086921453959400862707292065479094415648797295115570174010942815370776846250092645292179354946941604404104708192435188531483085542764163810356985531284635635052849790542106360560507	-3289133670984980069261317216674015074849079942529081233742339130859366910803997928934689545299638361597022983763922814783633008504116215064688149395596492261094346337648679524707119129009972274526290790941506904359473515122975214051383658049885828930070079133452443
3	139	3	0	41257	41258	115786	139	1	0	14576310221851791396016240337211245131959260240700583143665996430544207718855847228213288082411531112979415722287769042383901937230533762655923262819174279449245162753291402841893618067121537669837869693878435130659058765871172783634107315248967802216721293608186985609712	-6315186185232704535660802870677411399442365445430034222256058407354087945971732937821235156374060815850153090162385852131273523597778192255174535891360908763862725881938614368712317742183194010951670498953636456536504861441304526166458792721994652435705823440220233215411
3	139	4	139	38460	38461	115925	139	1	0	453076237364796077539499371772633351136695569678003467077622917958342578188311798102612065142591142578123582082624719899476823079155294453185071401342890244603080971079162200080752829761529042891566895168378933306652183596209183807802381451045629825305210644891487800	-40626432314908397128635198196311783312263475969985182440965547469110661058057014489838247852924289343993873589697958811225087844985757860501870386785918397606505728293090141715884480574588451692711060817197698168106359746639873612044269355654710020547488735599676283
3	140	3	0	41853	41854	117459	140	1	0	1440956129351433657371824213235948939727745897004611013227501485297689241396660419790303004851155259271240495796532093482890008774311962295633043542659183199884107980217117508828701222585468687267818868206951374158099339655117364231732082375592122435848399571202319137002645	-663224099128164205976822666940032914405384148955690278860491521680745420206170473853029409643324163260509290215340573794086506775548065753016530754408611965339312249431548696279070185590521587725211753508533449703953159332494607899625345321495993273762584262101672129124553
3	140	4	140	39015	39016	117599	140	1	0	19506752235588579764100465904653310230299821934059592029123184747233109001772189495940579411205922453882465402854703464779694297437995210829604404741420607773041747616876128177252474102610827870169442283893831842534981329514532595903621401836730157114707073194909153876	-26745807994391025253484637800921451529451907026386998045460115840362880306908874691988626287518492996633267913477888543082810827256133887041128591024459360245349440640182664620819623919200551877711328746962567206504410527517148752118466413067342806950043125135502686688
3	141	3	0	42453	42454	119144	141	1	0	200222251354112171161591925064242065909354190466452680164155642578842999258163452125853854442677321305438574733500109382845441558727275558125525603680345059546875299264830557398791704482387392788043509222947009521461132346361909602525478426689715464046729199005365769064110462	-11374764438355977918777979704974239146623726785901703952832488675950756670779411468923782725431222819153647280707798547249748569375772123305971536821267378562541344088969162856938607965473028512474045326229989248543757740065781495212820503768631923372789332392719948784144188
3	141	4	141	39573	39574	119285	141	1	0	3852430351417406964460459045065170841659404324821673062011103433238386374136911006599233271698056583238261826391897928409844027387497177105103431986408041865300495046374090858283909668772421397443904821030250681401018771796800990450120579227786395984873469487671938682750	-449030100322578347487408445743607614733544975414894484147722270428963363445847895333576301015088820587141427878994846443125827915079659372242648539444228793584431065157367747468331332858209364346601107620843488717890378177661325060049943198176081244384435485125217550688
3	142	3	0	43058	43059	120841	142	1	0	10269725883196319804159911693163342147348303303260049381940487419413693858174844639866057935987481200655118127115342808218520277850593609426460616193115481566349801542113142773925416190454838092918765355476133859496687271295813783934915424610502325131396565921065225465611242350	-11111599672343191539484103122500590342595287169181048136431805531150434425213921102887147997510169004482100230453902344672204057079467536259049057965261192099980117117514237412698461959182570169878846194204940689461015307190847282150589183027537273543149056910273099509305675586
3	142	4	142	40136	40137	120983	142	1	0	135905024091458973432711234009812217344238639325968122603690190069534323213245023660457639670921560899400690584616867220216939630837547340643620221582329790336346588373273784411861742882015398398439618551961690771280080150616886476633335165630638425712831151406173649886421	-267392006449444217261560599773008511471165427139172205034267089806676664864760090408978342382908439558932094108795693122811948894456433535164819190753333647758124948457852029966185993078174436096385327925776720161031169995035518470900349297837129540936924429501092716404648
3	143	3	0	43667	43668	122550	143	1	0	623306254667954007574723531584055621563744456049939600344254593810324176848423669446549833884729713111005775419589850976920442482621038936023051266825462375645610386254623142260077681225992423717028436575336636821548568285389896655602723328018296647272392233867932546472041829128	-1533761120137452235803200442736864446625550779816785042400614594840219202440615079304018387400653127576152549676175502675511482363889709627203459910004696514168333431493629461671460601581677086166314813803420235589578876206355845761815463087154467338086280550194850703310883511275
3	143	4	143	40702	40703	122693	143	1	0	28063859744237720714129436477396923874980965088566172194491481914863512679181326549882391212507239985075774467117053618617594553925203356423739017693276183130211495529149857376871536369171751221490652162976540440760261970886714549724645315553244690872833342044651988396774442	-9475364704248596520331424405509473742967646580238037196422901560198816785438088589944766456287508825366921971803680179515882493096659579448925800762467322409518289882110365540727205825087740114645626412593696556785981164295491962823113342610759223806635347749144981640236407
3	144	3	0	44280	44281	124271	144	1	0	80648411982540628352890577156416085948415173964337460841743594542764777262609210820108130659403930265494378751967428837587152018051697220362870632090482811822021872137347892054247846430377989404791780408511673879430565225416701505007446354288902743993100986301230303397360547469419	-136627956893321674837819110149854006892515115290358848609062980856164821657077832778464369999879609352534746566548179858377822041941557821018732055204851116448611249727876955657133850730738042698075512575216263528535942196530358515602673752943816058959507107627099244805059746001045
3	144	4	144	41273	41274	124415	144	1	0	447119610184724272523310705168055669077403189742652993076277697343186133924814237694645966170302479573138177361872570493516082705040897257672447908009640177934126559130458283457142014852534230721353359796482965277256211394327910416958343132206065718979564309825880837546620278	-3075131880624927945492764469011670333040630807724612979366519133386975525308127793823656723283089136889065953319670031131693327530083810111237889091277298030208425375195032312351477338131683830376880648430225679206181262534365529314608187666921981069297424123157425985441359343
3	145	3	0	44897	44898	126004	145	1	0	15895212269705236653092100452382630484999553723788058264956510516241528153750607118372328434413064976311849988587629712358583752151198607567049734851497873227060313398333299464185046182657049098645930748835438300907148595606987272177645947721388044733019306451255293065500737355902101	-5956990179900560578966192586453915044990597682552158363612310351132293667541301968953761555692987932233744540920382636965112854752634752341033444321488337181128080388697670688840886812287620011679456308875674757054760244796131739903355501207362950893385634421874483900986731126595181
3	145	4	145	41847	41848	126149	145	1	0	155558615766660282602384304262282236615510133702516776448967368093251669311425028438318664369199173117780195414061000389660159414740600809818405130320009884423898402904333211030061609834200864694735691771837702639819654249313617385002809289924116326228225886552266171996176340841	-172572687214118630276607561033073819050467041150339371859219382753855354441372864491493191271757473926848778235383861151796604621949798737590260148370178167288043319078614980371941923890541999047419474829658748918148027690639825480138913685714947101067637881749793107017511737625
3	146	3	0	45519	45520	127749	146	1	0	788745194196682554492378620467396624414050144113514351605477976101141505816338269104055773746431429651174185014679634898018666033507801913184397356484610828787445611732649595437421530422255224158660781283329694116709137405779491705414583121804852282020207053746686723918085461437586327	-1419359450842061837622270295529635922136118729770985406389613104629275952585460581993471323658717771757749433767108565205122102311331536312610310086968211246963645702257904056118371407324242416818131939912492214623069379641022699887649901231409500003979367446401488018042230543865888175
3	146	4	146	42425	42426	127895	146	1	0	24179076287455778437724790940147417270819486435240523054872343919993694135273807551240085514653887432836243708361180565202047517379544972970839234819842916633701485794643528329665690654000126319151472911976318354341578190728726760656850303292266726687972961173121058431923177104506	-6402779753393009423761278561575794075672462038394407392061427500824429283182534416793990548893443255347037941937716675875698005725782966233671952673207160701081050909315637973094124929891814474996172472480462035978696673460042131816494617655627233163468258681620593390713448010844
3	147	3	0	46145	46146	129506	147	1	0	58150059436111061737127618966575871650466869123777865409842759516568828991035314108025441343495072292714025107535067332519804851817554248724261445840901332883103654982108056887675517819271963122556158582679930904420950544347618722688406391017938670422923543093919663547029495627474991485	-164626432909126378760232962876472594821509261713260876916332464523245988920131624401427927260937229517336568983284052984075358652479330350620363360859035149674554635788190154013293295628635011426374085816976717603946633882356962228455118750923049387714146691861385713456272998618116279827
3	147	4	147	43008	43009	129653	147	1	0	217815413924050799363176532040909245432343921265032258934133294164422363297302510520187553285711824610083953173714978423431128287570197333732747894913140347759471724581446716583036503449827914645208311070836728908905196000627657095156157397938570897322816872983436210008731164468187	-2654804452133508569726049903140911311183715725929347946930067316490842613713501834223007898085061123446101253440384815953827103179809691875977740247113798238884347956364100119130110621436258216116160164563606774253881601857904281042642597117955546206916410253203241056578824942908159
3	148	3	0	46775	46776	131275	148	1	0	9837772422473993032481412983916731783236560055230232929858246900747499267542688149296285597372845206481632533986748994150250254933739607484143394730329808170842041923349117002861260087547407451333573181922407615667136219859591146352171922632397923807859329870094730396691801380670768033224	-12604085307338846554973787639484606197734664100460837297129471180177231873690363940238985514224769784289315579159728851713731861712895319744565178290252287201944071805641464484514429486739166276898889439983120039797830344322413104188801059539309028982163930374663713136239678467055498253749
3	148	4	148	43594	43595	131423	148	1	0	88072800939080990352476822631575010900776333771638727855715086869570002321034596800062742234263270073192804843059678715235694522157221256502105888818602246701457839269316493309006775567657866733078140464925777032171587067439536301146528574925090235368300959176938227124336355248114371	-179870295406637205181354888493772529033603124993854309221848694584495541674377540176078937152804272630968170447523426837888668251736889409301898488948277402093899026247899223912903579080893936513766215464400984620461426147244036924288016827277741269173671794330164228105913011155104561
3	149	3	0	47409	47410	133056	149	1	0	2009334064049383357573273630955372186620231339991484579619342431726538098900354103749554393705888298839485193347349316719877812235464352900662936160819671056549774489819313265043596352697884680304889046447536332858822993948125646291985899383656797815592824947427744484622604331860619813781996	-248027277171347006734972946478863997320016503074577320763811646503466704660751113115695710992513177024635923785655396095994557855564087717809898307615992252046244292005826035681894719210885342168848482283769350836294946524090045620362014783668600920317558756459486818981890399164988434217146
3	149	4	149	44184	44185	133205	149	1	0	13767152667054721917576085053071795425910252614541326695628166897063104122583459023129528594901046364408214346126877602144631191425770671584668718986764889954865862305324574779439449212784658004303142672873758989158909823990041981338851814223905669656446195119385581519575447096666884875	-11235529732351449671121766233656066457677591445059797589589747372772098665475535597731365487922747935125774763574167602244478500228933964490954845004246208528591532094813576757703329238559937486659296696020130683704762354880537147955592561646057849027281160240476011287755824018763113561
3	150	3	0	48048	48049	134849	150	1	0	140240168791688390655448541578911353044314498134637683270542545976711165564808624625918651901846470456840046775556031035932138834711691039283144117409858492479106340158536597955549073680219793951993207251944350945264358194403175164636016969393182867231114252893832437461438866035533979373661156	-87863516681841823144563243586692924437784189839146078568943836709252590461935890735876001972857271156565351818804428542577556742332757780872651848958722832042887672427725107787333437050260373638302341628279870033267918588366396243743284275896313709417995496911546145061485436772986785113064691
3	150	4	150	44778	44779	134999	150	1	0	1730562877799062049702559165968290325135117773013119493228111871232947871567546072886823892393055003619148764218358100793016450339727213657666590209432007681679229763290091310220015181701951070109406687746562716561312261181092512326870848738063505574860798156814181672733417129594534578032	-603471576489203434368825453107371625022821798340761798201050330936077236194927355423818272248673312885029828661355962830504866729393844959487823796118103278233745750210314199407773392205891587989546266512979895707182221902779788287141264681738141426515101077843156927550132360720567542567
3	151	3	0	48691	48692	136654	151	1	0	14124542005172228126176056743011224334236119783146318936922902355284355223114580829199069587426295689780946178941898793159306104612695075879727985396515789974107085025323148570635693502340954008330130011441179724779726557608612530691928563393690427658570325769223942123711928848726699319901492700	-8890311408453109292910361447223825958134960496084917454020709077811713653353740682060898657629553106707451451837581208479194345150139287457510254484948424628640816825334009410507229912227212756136398271516815823532795732153441602036325628286195226077591062316457396343129109512397720334600027924
3	151	4	151	45376	45377	136805	151	1	0	196398561691048494556973310434595343647650425408091582789448037704177011104636511479679763050822665574568204692554004287345915254412945461885800227629489841697624005406653298777092976510035922403805417649887458975734145167287224387547224594254382125560773581367614984602662995548839692488339	-21573888126196611170798365086355800136142869607806097977420386781728352590593118360575386833910684700036721062282757979866111696718295438617784439124085868189552881441871792654828009268579916538386299495833137095700723406092200292046841307058497599130339165581442580447343438725164748156354
3	152	3	0	49338	49339	138471	152	1	0	2056275323008939346884931117376155229506723577266489814645028363352902625052650565552858745116276318808257740302594780410284279646778142099645553701937904275803537217307671101593299266282517498675062874011819704374490018547376953520255841553162497970441651065573946031474436847197595587660108055402	-262411875007993162539516605024414680142113598151953689716762927924714671294862172188984204118000006906734037820168327713788538789239209362109830180113026781474652453580028017313863262870154174263879059159801840082955051950328911738566014693951884513236935313765840870889065604960005455119274962762
3	152	4	152	45979	45980	138623	152	1	0	595641453183304838563504288287829653384692637321693410647819996213648403003263705726789995252559631969082157804511641630583331552630268301343137519963887455045807674592889832756893386743995048344643120550919790952128599840800070811184313227348499605035908608953139408687094998874445372403054	-19914730765486235586867866023032410533673021447793921569641097279536701369655938061245048085898692289252137700782539683363214323612462420452228293748277221836770968340619143585337861191770281145746200958415614770752944071587969171744097195326856824795954864020065790763134809820357737174122992
3	153	3	0	49990	49991	140300	153	1	0	101579599817791063212199185721742621435155946692171112487086825950735846081634081976559692762021706433528851213548259974421360976914895870651745557405661001038217074910854102556287552999488165990553305278315073601891794191536334382040805367033144628652540352507309590226305553014648125105522116865834	-133069244671931744644009928439661847543532758250697495389283869930832825714426477202803202298934997339577736218374771395380759573084757444336207322249735826806806871085180379862954049362522260972417271485972740881076900398158830806861168639279293525711898361943581572989199148433616064485145135912834
3	153	4	153	46585	46586	140453	153	1	0	239877263630998475270905575805176683839551184465963634970820002721030297829988252065317151133326017431848684962756367723737345978833807478284428608066847695544764340277054094516416354914447358684890897407169443051781843057346989322728843310804988032634521261464608081744025427851945778803834647	-1676967482502497962115106609030587743461303983079741145774514659142266960557659536135428815498734858240663105049384639654021185267648438445292917557095105256932198103128137244345271237675536204622156134604600778630245112166850130874473140059501684613785728477772160738705764907889585117722262292
3	154	3	0	50646	50647	142141	154	1	0	6007624096874404303860728974449672302353044918444935268214248534043940615692534064759532337200902878946950484104375052379232192756180582754847760372016072795182368278948894887193537880632753087202608104236076557024030016388754729788339272616183784074072354285161412389796384455760607576148153022234844	-17703104901339535543230672175729044572538017561947651101328979772668151177975330212717947025633603408510955582521555303665312962513928979571649738463243459799718502955419363114401960165919331800078390867906753150495546541028241464852761640209707192594668561699352451410403601119099115105157931042273933
3	154	4	154	47195	47196	142295	154	1	0	34044648643480407907508854815110681311057091318503693790250401436720232085808266164745589965798991349949005953988442708137296458529397765433228084774862750348149188159326771935863556929624565726676307193692573988999093705391884070699703978958336933014660189808411240115081955398314259965167032537	-145166725522586542430525383873365051824206948527235898508606974347226646379185253275028023962038455604583591398110264250383003260235245694954008762399757640827895959880321698806366875905725000931838684057186992277969729729224269479411824615985853934846698173712604387046532752053938635189986535347
3	155	3	0	51306	51307	143994	155	1	0	831042230599329287088130844785340399891611522047192827421680192855483584636515581789457810676713566406794219431448637637379698223965340923372527290887592541507617965752135089417240922006144078138324407467458315083796478040505660633303428651102390203755609087155803554055319683391686886276282321003885488	-1561365338121938757264750664001378942233924621997913111748864208841731403720324669087997279462040556946332350643112714562491112771859292025266580198865984780482757255230645994376376757597716022893835611773127961191611532545787157071140168565439261059194124091121593180231781926330545404106860489487829792
3	155	4	155	47809	47810	144149	155	1	0	3745775993964034742800726331303523927594567691818192575868094581828984929719102188122318690709073848738055599143799646892315496675062965186212145686052535501026486095072275020930079140339649307367371382500938160093349684724807226156944470773656269517046203034949222113858159047228238859057801803624	-13015485261765619259314701313301542890186088868602632577310030697485314110189609839901923026797989120988148791985186781659185009112474135607344979169872523418949338311013819181624040702428447798287006132681873204480675120626960045906683959386864399814739614692568665736096001190107800690192011019875
3	156	3	0	51970	51971	145859	156	1	0	172430263618253948773102677923976082032515548464944260363012862662046809107219297606996804350088222229082498249105217328810597871913009265526260547422024982404914041888022264490697449875670583337789708688909925994665098334002869677089984622369862974839486435798064171521573708229724158315078864971864464372	-68616614123352821855684927743464358288215861581837971855029538749954086969865356443295639572970278928683960059765231728034319701330976574725682657213182206766889915100473362632787065742496015485566378411273161416438954861285196457686429986008966705768473292379852523797454428966460337018213677781561045093
3	156	4	156	48427	48428	146015	156	1	0	353861263363490454857497669946176222282699381426683105765973379584899663882861183533347862780209044917225300333397077982447620671999070833293304738361804328775666680947492363348741820304386524565587835413104744481048651294156310202681606302052090110028518463323055868595786839270478326459187874770373	-1214361028931137554598689462832676034645833010780459112777592718962831610244880477590753338446805002055399282581970021261672153551301862365243728953108345589392063145866216931831893280245877125684965597695511342015440442801257345558260704945002315498452987042734656274675018372380988811533260702660511
3	157	3	0	52639	52640	147736	157	1	0	8707451067193661609865361520874277978650763215105799107889872939423567239697036574911377744033223991314570125079585685496811466615952132876472447220317122295070270535739315583402038455091272155201006131656347311812477822050422940431176362896379602285687111878221160883407842959901385133540644550338426812884	-15685342696325321629416429721837902418623782571448942918237187913208260754468747846885468719600280533945546434168115084552804742266906539768816317410912034168226981328427851983201360547975202296805098094436286553928839446649654209023928268609587866684582439755294422635751475305512402470747712085599742014840
3	157	4	157	49049	49050	147893	157	1	0	28837287659991598822860479365368078168950566391315302384492867285515010023721372010987482297176958731265561200032705518978709776475933995697978031352664998110654094247942781905585182286038457807627816233568423269377163763536698936992894278662675825424531806689956766642780631469499140404604783143432198	-117942314902306509916276850834528027410551645437945352679198637465310038166789702130217661649399865130767602471253014010829582202501466972038036101832979233331063568264064121368635370332891896025054328621937391610995075451832036590256122862402506690396531646457077496338793780320008099431822068769776475
3	158	3	0	53312	53313	149625	158	1	0	671825156385075226103812805691074058453336416201970837149472070559463354005220017530333154038892482678977287784441651611262360866426943764430641100088754163609623852990962860291197921151737746829844050496071265519621066388896788420395991251824866154746479108811039616547484981095801218854169125022702529840812	-1793023719410225164807748192009098057477776166096461594537172239764849711801743992624416807005737427084613495410435132031747854863028921095782264277341904909079048251357689795380414416864756280455540246016302469711725869405117420793570996103605128256841891925567063841303998528686740158845085288467696876981924
3	158	4	158	49675	49676	149783	158	1	0	1868500148457666457082155647280637692055592746293119478805220357132582910964694439300033108943772409367457518999013799870428788483317121488390142348296464416594693335524686480221050081258138479797716512850056233268432597257996525299892957119916792127017129376070275624313739217547819546651796749162805087	-11874398667968172875850336644486049184309819285012483392998624062901329520177316226220795569628419482111181518742258066377553285244972185311621279115730114277840429803611417193367286606995851610987604607890950438320405151033816887447975267786340205553459082929406037402780283003315412828227781812503401813
3	159	3	0	53989	53990	151526	159	1	0	114837124841817583495149914537421904483105227555945513137388382335011585374755524424144077673290089708549592314925798651911443231669485971789892823527037889509097254263235912186241740721217898094009310551839354700919463974689014262103912663452167710874486289892464113058723564028081851412965222391750488151128365	-133876910476324945933199786999760209971223500854988205918869430284726519818268936237349259032081915815448231713786740370542564771248858230620899395958103871088684181491541500870741347794911328782713236348318643215969789225554079873663857229707388284376143356716040521479997865864225612759351828624230000891841254
3	159	4	159	50305	50306	151685	159	1	0	56849948527336038031533195210704660462455290887880473223032262278753118383189051243674010466071337703914415956632775711025731800314437081673938102545943223186144664462172996533354106030203516530460630652787255763347794808408004237069825532875439575038201702697020539864785104710577345743861896932082522567	-1230341047806162285508822719140577671374088609260510376716101359662266033335112811107100141438117078576968534149411276310893057716361613224534582293285307493705992338355629047960648274192822093973536012406600279096570976754862624364366860635555721847925700627101249743671457031292358114072252383295092139120
3	160	3	0	54670	54671	153439	160	1	0	23190097035786823743503976947594390811919934847420120357501451202523599258926024819749528955089738228752310539180793125788198754765757734815580831908694469571588225178895657829433289758188105716101905855496727872587667932756795105266167823963832383273842246989509613802999978991724081340942116764358799026626581271	-1871163438981530373711950085494627797113401726571295113455665751654712860834406324294329715044578089839126781673376961209155827336802733514615815435685401493715055376740329948748199226899027691997101373780389551615278225360526539753949660798033878088114478140020166095431349243523586328659429342576201735864777584
3	160	4	160	50938	50939	153599	160	1	0	110274867750009389656574256342115038047858555189422210823879045387742233704896382322869185465186279141189881787682904056884781616790129581465607319591882692325500391577148140595617700305833996329516074961969915972534833582213357072408727362720591755691122541823105578982049241014128868638471229309028987808672	-9511054527399555779658078927991438841296124718569987636617214538287870216551251174043477509144166560396843702149776396234890895920581297603988949699799666201501331441344450505586389842520499843878610798413172066053521470941862710130046194276886815592427873532652419944604837854857294233369541069016929619759
3	161	3	0	55356	55357	155364	161	1	0	1678349327969307321065507153478834436562212675286420911881893022033547664088302192754619380027092698506642056885846479232342746740402945207094526744551970481224758380694368225180823974653919206930339006069042902951497457734046183044962284113264696467363441868375301026313340029739367516182433255253729817811998410467	-857677547710079594365092281173964517998182716870298754680212916456849948261425253609387837731381194917964976991677646876859751588493445796529703306457161256731210687281971127712502322787918879066110653795533232139838737368789044458875148516723279552466739694362520174656518799498330539002439477872824866242053238995
3	161	4	161	51576	51577	155525	161	1	0	8593265216352893081550259600593102025480908010615174560127201848183370622209142742105524889801552150253952411188922652857889184967041133776079315869594591205940505857418299734570744408410016886159640919389454497704257574222135843897747754653034698054471800564467757222635981551718748406896278045080695445612516	-2634311077570252295593032113479840882637102368971111053819763108182732336003091645187336552032155105973577581877148501505691245210392595861801465224308162044937315785644672107523462380879759339639678782584806248984282978272189569167134732040403490061492000154921012014900827347497700119761973202407358607814242
3	162	3	0	56046	56047	157301	162	1	0	172342935226356933061205949997661265239890584386337209214916977537641020235112234081732952484463606708836928148208301339249935653833504155554024212967355700147446414711083184630315913144133752001599487321214471393150377038070403143507178435301927690479671109833816773172603446542917013179117295338726689374245592891438	-83922756659061001534919249873389334987436634860773234107241092368841343706612322207067485018771016106420259918713590461712674462344578804487923958290801921437998068910798212775852977507931110495856495643113978425848623072399275329214080661841488154526403280276700988482526943131863354177746281088328093266297196244265
3	162	4	162	52218	52219	157463	162	1	0	609397174432344307904888600135070227441201744834146676552705446797154293616815433219908309044086831593416285661384654228478769167121615888544778380164231769543732320335875592477968206970194528713929298020623739174541388821346910368297007473212199897775457919507070606965644408766462001877987962173235859203334680	-443317712572405509043660275517259820279698264857644219649833527579120206341368894320066485101226384287999949683666216816429843199233497453721293406708666940645308746854973834843933469970759858909252511070047563477886797867907915814337228385519684403763767277630020000515605038397849914155220946490861884814769224
3	163	3	0	56740	56741	159250	163	1	0	24761205161977383947948713605673423708394994270727455420993407049234026747606990139522338134732002609725642615853420274492481793754782413116564519316788150906335369685031272280755492264045122837361362981504919529294617753598833015201112598841585848874004944470116806093516504161274984041748483507207029385454363667831498	-1098547588573340266097656955011129960599714723376875741861903481185388208557469196306128381787074164464296571470201065445411891402965332722374490430651844051677267075573749219995553512066772581351892437234430759651879646019570486421042396856349521263866650557330865980512700512845182339980948672330671203391782854765350
3	163	4	163	52864	52865	159413	163	1	0	35667979712735889769528075205884825737465808453368836258409190379924619633064146990990003137480976304345003025090235697670011527600755606687667598757874013099915039863424649357948421405136831994873617043459741907314534338281675633166924409020134778955215781428397041311135907698659949435409632249027658615233790093	-63068501700126580518068387177920757655082451179578380816204773171933569403464257516742614755897614950439497095322620628352758107437750548335599236771140305904951606092156421269114826363372784167261130479610446442294971086223352925026898027818644767624543743406892640303355426522479516239674216425752040103062985186
3	164	3	0	57439	57440	161211	164	1	0	1350136312804065950246214156008563169827971561035125232079229235601015993128856545565209456288320944240231513898235462830565148924100223362618554078820248336889501139509089292263691249168844507048469197561926640469087031511370355957285033928492679957148625571628562188922529843290877655313234718916186210209330680874134100	-1270256043900322823216077926225825226284323692538659172822882194585757346287951583587590797282944639118265767607832780390234098333444589692693823532492563065952660208143221916253370850824796227821977772938410737297883048417189622537519870134733150485418771308770227738635821558288113767440167089467691201849290753037655463
3	164	4	164	53514	53515	161375	164	1	0	1042998802717935871027913936392961488777748004694815426769311923643376408223347989381339730694714129643553701503807198742240711266796252997278807098149719226071757745887288269900589865307564797146797985001272316443351443736153639707755670445888416310127409394426266397278759586787956180699511253781412785382747519124	-8220697710805970792697974351480585472717505855994819144175958216239168712689540723125703068227112544137643294506764634174102155450131372674418749519767079227129124426032198945884504843118184538391608596642745787169185268389914948017625984558545100340428726432910960468423593789989026815174653173408732298253754745799
3	165	3	0	58142	58143	163184	165	1	0	92117000179528859437464141143979360009707278762514450205930135768563488181234473592994376575859216334938198407123424724524928496208844144408694438768156418957157538014765526943021524634501745797045279201253145602380914456689032016589971417573246483331320661430771397834166627242145211700937022331424786363382387420374469347	-173037417719323845601401016405574719980240777717969486885754723654239357290368497707624265776007595462276633699204608164780705088684430649236863664678226206877230180603979060261834349054702898712832497765711422921128558488268532779690166066151387160085866186220954522511564232926808335483331728939487459713915921444744557808
3	165	4	165	54167	54168	163349	165	1	0	718571218361852382449540599049275457696290606902071976367420305605986938293410681590048016354510947322142469291122521504911464629004150683354932468837244602814499489571459247951785280112867642023484199940128867767022870061933101105600718241481537166208379567525749721156624810614972369874347138521162007707167366330468	-145136354791828333103618971607435767070694498197801226804042324200902323937354774255835809145531815799403927743778698717194436984957702033621513151566000522061133339174080427021059138124521567805969317605334811811521053035866271838234628619189502229616887387952286455882493680594091858816744885713757299569245284655411
3	166	3	0	58849	58850	165169	166	1	0	12144404029639854305338735941725955360442006938614311943745000108658587097520313593248367729015774582143596694581238418256553352350850388666695380657466669449297713329929022566228389785726961862501729476084576266963499069075711435758656336393462981623515074023050278076488455371541446700406827307122177997616570531860569214389	-14649364364251891621921871649804453836407766475736371748882718617592026686307623127457720924221555899624595939652373437451958645695746626806324325070988928803686197031291861358956152051463353232620356429759860413838096544802307356773923274549259552874510779917865353829375826340734671424445390228122381148724142558522701260582
3	166	4	166	54825	54826	165335	166	1	0	42141925334547685724326148869367779653217248787933540523496655069698481392152703375590877893689921036198504076423310224920706644504660822134420168861235378780421256858540803467772231249332121777505637637297123442222406109336290135609342382910604981376322564760721033965323415233298266955095864869755004276805193204389300	-38947608945687357971382593646925103198025629276255399009834258547522447584066189561196692025123562708548578558245081701508772865184789325091084650215459184478678023607580281621602656205292727133916199766014403476963397325777404725352288409659164339496788759367833091221184841587285566341552910232977170614983363898515396
3	167	3	0	59560	59561	167166	167	1	0	2252989865407841427044344808193479533984677265578759767682084795699381312361374780493867869291515111847347914204950495914915699159525166327179232192505924255267237609158261726206922320167686901092784215833951024492609491273815536507402643457606938810808441622574499133021047856111197147303185710000482851383039447196698246728881	-450855592975112671479543354095327682704386516003864895898563725026184289093336369157473786254086255399116873111398094052088351739481861964667418092053974332429642090321418004530677974448329369629888382586066723494558403389459330144979437895760603377581865556848632837967262835380199215149842173133782011637210876787944233733060
3	167	4	167	55487	55488	167333	167	1	0	1345837647073289704492694703704552904640930408376964364313668976639920479157071140354219731632232823921621777278819878202345121572773109579272676056057218409595515667736261005939858197965612103338863322951298643612869729398859410318189024955565446294171738879348243869086669501605527910446566683810156891740621967846094845	-6269616271625103107348806417428785376049235893182084057674952127074014544531233663752764108185501435441207820709669652633236669780343892043521210210792793563718502232550587336882956693283360134070836412244339322671504595212443672067868299841666093644237067434117677405003247376147256657390998443365507245057146577025068283
3	168	3	0	60276	60277	169175	168	1	0	133272231582456228893906081470995999142699941186098487626577414509120883767286356888938527354059290934772671789158844640131716716970250982472458464533617559612785960934379634509695432313973835619597368143517201710015683833451067167551502105859266168462936650616754396489521773673589628885843344728452086059509028102957267227306845	-140693278667415745196802898295103519401092627939920990174009116941607361740770587098546649170134393067725117554802124078401302773174085931997062611965165922127865938945016911982955103174094004682921380613199933375150185444058537126160936698082652137509925529705977321407192438898855930567253787592575501265726903881072835556855101
3	168	4	168	56152	56153	169343	168	1	0	570034318410944038720888257953570099246746645727180193990899519660537797611628677473442169385264684577607233987034019630995730923712527939478432201822338665119200022507184467081333577290660607743639156642526734693359693064015155086118555275961312742363871498521201208439917243634933704981554925038574569552495627815156904558	-140764733995361787611137545562457989558617288291832462532005552990798987536279768782454650092991355207077680332243660715570336253194126518691500512337686197135454674957187777159120760213439886377325104391420671338476775971139625095042774833153866001247381118926333244869818015018156999340378056236778718412067897602935623202
3	169	3	0	60996	60997	171196	169	1	0	11470566304702673834714165861851443328885688026380147785383614874994009090833132847236879068733022065792377272514428182062553849087122285485447614152070034234797688931030546498345092732135310771785957135391343014040745352151484882017172129046557656899840226995120891125971776250323954177869229917456272489724464984461005450042662280	-16250933496066833068626833088469118001087273332308626502110373105286387981241427227706018258385727468397500512844964712093340151211291824659613389260952098713226577117392550379304606706040572138836867435693865235769206408835001890304714251565840457587246207285689855541027034525291407809781747087755372288098288568272996674297644085
3	169	4	169	56822	56823	171365	169	1	0	26423251378557949740266667410631658377714242813959633286377761155220254621067396047743016340835623636592357999565782907151989794131646880460090909126947978554647516437440353412847897521142936161966765939379967153087043947654140542056730857273015676746837665475606928430390756631646738976778191152121907487850081918876110839027	-40373539698418574213110229234852012463639729458311277311195567849283378560395779832256455530372506900934419789463857253895744535518783636590456461104150009982268078585835874219424599188357538448216322953961146629925811443164512337593908437561158224189148952977212460017502961567636092259072811293062604359928731152505526921995
3	170	3	0	61720	61721	173229	170	1	0	1722494653431705306998723665514510390347277432119644341641163121876666674343878546423788654742907464081970462520242848545225050870279719170443970788821276695399156834382001182945487193133134414213953312510150911360948972993351519750700273245800294285463847049226411536309822636434486459682199706288929016489934567236914475449272903224	-1078777540980957578485370860112902068652152711596022633886807300568543512110221516723017688333190555307432087265931092488821099355568905402913137197516679408537927766320222692755902611212384548947474721414932286088976754085770672285112019358456693672185733022066789630926005626501551455944325559529195063114845823201621129238683951760
3	170	4	170	57495	57496	173399	170	1	0	5981181961204009805779535837222484586861590039807543852412976294199574858827806822934153086721951523879409633996823326960914236370789984792984735119687274711336880779567815126779426405018940153343023858219732574328386088909711952467234010071420134258302589289059952173555830269340105943259231771968054097869491586074386012535543	-257779493855537145350602433073305179512409452909002814507436492367003926087616634025284780823173501012845850332370598533865083066906869942475329052802684640415590770937854930958950578187755513131062680146345162071888645895184735377321353065524771471285136588926176819551485232675768340782248153677232344846272179870254464072981
3	171	3	0	62449	62450	175274	171	1	0	25637374330155271115161389319783195756507194050897200515444245260942867484823998657562539535422580783622623038971858721248883453308447249054978894516207398842603882117715657373677706645757952916663093570075789797913340455204074108901686487923898288666847698456289466996195759920084770548446794744015601413567843996964633068171666532976	-258561524762121920598534470052129465701514597963350477261640186239055449115782908843114235229949903624520832558287459319966062689981725802377542493674430104207239548894966356715106037442239700730425325340867410841973268378327372564134139223481846688938790393561031190610107897310156815224542665852859098181491217094782000807079880145620
3	171	4	171	58173	58174	175445	171	1	0	286919692645910722107052692490252936284113818379496477016439455997266124830603533641980855804499318957147056102924231547612117921881871823800680612658066086665224843174564957429381236518589562376639023236580647235781461349986867034091868031462857007279462515099566703603198014006008085430812046525562421749583440152960538833522787	-299745143576064116801537368841918700003945844998691950966221183708392638117041823476131814340452802352052457018655860161601167515747029447153017659805831133479208471351806313535724826694889028048756958753774793015227023942154859686763902822261086897271917188869012178744973808342437633461901027883507105705136520544179460355584138
3	172	3	0	63181	63182	177331	172	1	0	24024663826981995510503158978090322120457548679773451357245929365908112869120789912843141106503121483454274002916105210775707464060247202917555135516467631069829585414595698830841931346377432104619193250150847480309921138973879407744051331697847756801336473964707402198409110900911304891607251972251504232624411190771072595654222636604585	-4618071458495556527566217130394273970341305243503232061208682272421550008368997248372972546816383800819840786266492552140882114875231643115945104808100595454731756340425076870068009308837567102771225858160664234298019037163097602723733481361645281621926538126979600580410116143661045138397635828125520169945638646137904540051280918995654
3	172	4	172	58854	58855	177503	172	1	0	54256284792882761570326046905497346664508124613520845157217124433692441670469489195664120622414771118700203741266866845608616679420447936346609541688424243149995453701571104585889542829591228132599460864894406566379718828682553142023393881309552351769878328214528634030470952964612364626606032150505750591141764939262296579772478846	-576918784591664730834091657117971659803044029354975055172697569747411127191447554822654951590493706419009455680152317388817316425160182514628740979180460213432727410090819259750160084634218733956506946407414582169974063495367516639771131719586406949587068891683026121968700853442052417930991241668606292354777731628240983025036298
3	173	3	0	63918	63919	179400	173	1	0	2496258414584461574420049954523023824918386976940983749897542415728410282368203119817528215727055166294649963107836869514392545817128029358249387193660714881657544532074263486886233226568492207569856679298064920592662935334746398114747394775325493678818827298968445199008321865003904745153087725820497059254632207591207477505200325186441571	-401946514673849230519576382330566359327306382777315497383208072394389599333154013826743684260805306231655462563641125124901878624696272247359369634587198442277158484159686509011661041442159496700074679097152330599131705760087779592510788485388800258619483618832669476288549191672519915529383846636216997916850870264086328359309228285372147
3	173	4	173	59540	59541	179573	173	1	0	2357604513790141491052031909138332469453962847870612035850146108382555725058103954667905801531533979795175438273692393896345214121664460575513479048996146252797340322714953076442950717216550853483916194165942594305714094909314045423261115490587593217107363469347273927940948636683875701348720523907542570134074037948701842411232836143	-2801589625484631516784086649762891905781173509787078112342582638408774518505874888484326785990623885393745230401119383636803045836505432384324545589544230088845770607770177596056531216669645262595145321371251122639580652403719569196928000988056170333735793796844468466038197405048915819387046781433578794209493300615175923213401914110
3	174	3	0	64660	64661	181481	174	1	0	46390598299843853601375581656494440319036027732003910166980434722096399260800024686360907965991441854866705298826538423065777972682192571309981288211789483853483339979066251869957002541458516291368955529867695423510951857853215468405794638688671716931651083644875383314481129170744348362159803437173242240601492161225808417438304836286627000	-248008861390311577178768050930658441035617724255941964014079107633676219336536680933556474998422336396486703477484312214303422083011071827137197488601053234555624902187454525339618521698063525444458035769607696715831219912062387570549599102990439819527123511723206695907034385975034632327129863243853488719626178532792246992555430310613490707
3	174	4	174	60229	60230	181655	174	1	0	431520805707664067699613323075220585735579667436982847020392025023918657821826765786584026326250342994021181507479503980749223640411303875103329467163269794376766269715687367705508113184851652983632550114942188929307215846727299274989974753087842859218624542544279599983192246733972488515186634995165474523940025265836632780318501462584	-51008558415178492155848041705829979759966262014069329349321503777354433299024737431842232782557516881552562646461201665455555128065038303112888091313206902063445164765569899711829280715335617769653592506341079588742197974761357086037160813859350638723274805939021760262105248138987519323767180832368961807180871784411955345168925662640
3	175	3	0	65405	65406	183574	175	1	0	21614822083153244148487289887832604272245227961080086497347311153600347003077332789097749421721496654636133288146710523547867860986547660655148181728499483414918098914763351094703945152935491119773242195690517207203475075533118078599296339631027945511972382994134513557618842940662055843243913333921305545652818354905546853164400330177776946876	-8095925211111567345714396957312718142706339556359732149660555506352240402681872848771307482182750103631840955219056811830647724937276540435960399588257077981315856339253808317254762662735968922511724239225743035930422224372083690685444730197380357962143720348894100259498355901300741937624967730202862097072357322059507267064687449634597907714
3	175	4	175	60923	60924	183749	175	1	0	13598910084240695518645371732813990020708275416271236349031320658437851248550419911254111306230504487614864345840359167530232065947888869541934806706052122163609464698123205612929016403635401878485575359502731816392335746903594548801143830759426213042883285001507938427847927538539901456915999197737616200801589382811234264306228331538596	-31828110914413478774090216537932929157781542433937279224824213226901613195515366668869184800117687637356797877231738177005811143890673848330818991914970548869461649611746181811113926502736511024582423692408699613704237098327783778214094006444647632712275692605074588548403510617326798348178600267301252632984195207255647911064532016867342
3	176	3	0	66155	66156	185679	176	1	0	1719625329183774557062697630050504770888200551868386785584058298461539985555632460378279640656993936961957263386072433299710973442167879159487650714658063198382981146136844227315629376279517409840153979644531614733428309519974133177112770335194759451372599115967571963799502556071980410567182261490941151040941826711930322586923691169101631986849	-1290452017357593639871245945461144200188199750645010654763403053217293495377940170935426501330087769079819092496444406716049371701118976651566661057921665947598631890457847048148568373391767631392034801031065495246490409989250757700218976447175728424152363121353757927842113909692129216236698428983047875387466192650654173652341106993110708117296
3	176	4	176	61620	61621	185855	176	1	0	2862698988172707257733287869409395246606042718001865593602041864924295211204881805262317199567369843180287944218093370064342292178251094062221133291921708103515664869779613258576288815882171659999784431852581244655013085206465660459070000023944946697494077944139396200750758978507307385499308529157339203537649039397008839864670683594256553	-1388741977948414099781071309527160893323898879544102249347663585799485122623565837155180752439156977828928628918049636547470699410821697951052535324868921203185570609115454738438765348047723351428500089138883818931675452026599216672585298939863969143144838598802186678534530918816876252274850021354759887163173347865444061698626026465876695
3	177	3	0	66909	66910	187796	177	1	0	209865674053034154313886570695882657800727755046052953283355020020241002247119364428142962317912195129207677889363702191336632468466366492417690533145620458592062195722252259919097143864651486836542277791222569759660294910135712395436434133519756082411947182167781733223441643558772840697971138657820473299092444381799145766204063470227218917839091	-94698090749591123452008412779918265828507955826352195946746332016359674374513075051004120861592490193420729203494591951551815520244525931132132933000090778286323286057425151118513076137485795212459943675653373892444959227703031113667462056465162103221653810655135165572220611988760866731158223587843286177903836101117494691272264658683094649607958
3	177	4	177	62322	62323	187973	177	1	0	6642742672812177119703564039289212955933994496498142889747343143393467638598409197206898702267951283917213246292607477986095297081727637624373503623233800368399929663612443406766998382408480653150992073838929214027418521168328806730319306336326937639602257751989309678503130410679917559118149597330014986649461409885441833440524501389148890	-393828140594360331622347173392023366939578836587404647469847351281826287126878124187142968020213716113673925078307486255475962606030445309246927777674899831664172759239701470230562861979424792212927968622289384989532927544996603890109445347952311666928312871547787060462580634491178541409339357245077911408285341020011042305412444825245821130
3	178	3	0	67668	67669	189925	178	1	0	2503369208375149100034122634398701378039585269043927822767875676331163847675789464312632158816942608338957211192009031983499417810414298657643482438672572319466434517570812755808371595075263193809588492760930690574671280042734179455724977051184213273822724358913774062608254161360352461225982055193574582513448073480293920920635602780386163069255285	-28430569284824584252455138388200754279069765088048971541054168608516412250998233718454281752893474794289829120236756183130719509637965222575920439945303098964180633226783360316043809669232229733592088224013774182331748765614756139356330832130457574112984137403402177434152398688914571040285171134212460490983850038288364893206756384362936164599980672
3	178	4	178	63027	63028	190103	178	1	0	12269722369079227086842580485899827515186870930996789052527665953996944988737184927192527409782707557422637046103955602086656359594131604242299419181638029759437289681217734674948381982732600813819434123320205617478352144484769621016227078679049136949382136155847195921241763514141305410712187311384977423957978354785591144393073399919254890579	-25233173475833427472250310286678776193196723683066463134359678830583842111248683015326273637419707638646261770813524528407184762906736259717673389199087032133575038280620100855776374403977572031723032636756321418459187490205249745037625471782448377886741953271360460495765760965057218812897458706885229992180018110623477928465472138405944485624
3	179	3	0	68430	68431	192066	179	1	0	2328769840398149655542027013848902436417033066728366549188042500341239841225163207080972357000761928804809745429129674915703221648161556876548613754380365928941396039903011268277975847003049188881391413249076899536251802888833425586749813050712844530556801214979122990613866471914819544966173218603722431074374809469378812396376637533392707860726483854	-793180125610562461641193871609681359550242195288493689370360851123847296239190926187563684364314262905253461386083672436854914323367268908862873937161545068463133054210915403518619131596790899104563210509098585159398405652709541206172979763212309343388509985560961118172018366567993285484230826893450622180966842929305424438583703763883592915582899468
3	179	4	179	63736	63737	192245	179	1	0	2132178021503239389903311697143894272358267952787987871446834764232297500638877042300308236967346758866975460110800083143666532502836927353086582591939012804010125292560384020711028613645413615053413536833446118432894952940608247066231929459960714156213603225602094828290235219887661320364351857895324225634379876474152588905329639353617632625332	-1380986594543615292430335588987998485794299001346256350002111826168516400767973823242777151744824256877098478449767657331643209764107376182584460877564224559837830246339716159720786945731718638764534547917981440326292553718904978420043868023058350155741730755659236332383403846000611717142130880227398859988441300987273008620029841486053721386742
3	180	3	0	69197	69198	194219	180	1	0	216639808803924722998872801766999380535203987731461820327935730432053792632334586299442518716793256526505069965011230599710554634700368706798355930527253144273572950729755189091278921252001981880262471074871272413172076672774118426980717347684675580106637682269878319927652458453952610270146906458306779875200729982124026881256657113494892274312889554608	-99637158906237620120923217712243604977726748413712327435142353570269698562815077771946608466017165109677838232527818041635749107262631680986473696757432640495701291659563284691471493187073310903587147514558173418953745025151563973347872334695548118476042977937532415999200374875409611560487810843851605958448797844691808328530410454374199592633986642616
3	180	4	180	64449	64450	194399	180	1	0	281686838715015305562503997137677295114072238104789365214799549166582871200909040170223685339480668791643181847558748915890695704045426722454110487261246037525172421134043246320173150858372908639670478298052445768625713244116616800810095449416776607182003884921054073961142035190055715947832154630772190358418250751560206211480995117252314824304403	-47520938928369153120828418555820989920974867595718375849977114449416279777486463343831276660827212140749647798811446053180963139325960784408116747634700108822416722668340652810458653736032937762484346119984395029790833246222219428225031279956289233134625050086197970146477673511937649237902311692205539880541577916174646883436161129402857554861050
3	181	3	0	69968	69969	196384	181	1	0	28742390716930515587442630485339535429680705494775553243683188183166501098987168380976941097308664690228679321669206845920224576331617034524569241921693897498719248231588023756461942145387100632946747651030898981159762977314213597133819064843394816615669764188413939644907743425398505821866719846510643167769153033454780171467662564343465790184662071131742	-3258297426538762712622540918330007440309353291959248854166045547222525607749458502871224967398493411372277384189987986365012728666013116948889858388214601377758612652743835215593557102595259122521479924031978286390412814417124507022828426031251673766111165331637835895030163135309555502140979942402914216173604144176185968460973997785595106499511257139594
3	181	4	181	65167	65168	196565	181	1	0	2260079209277241206134421867052432979964945558484601089714976031879475911752102805566066537881910641636051503295369820046120963796504755071931292619840008492451143782507883953406469843913989421878329441609602265418071708855499814437038898273461057910909766210595205963792283728457143057441920985575921942730872228905648572586669263412615928892443973	-28784668258112841947341946808111191965281325337442106884384484531413315884056829911951125748762884376901023975090775148963769135928220493638937824611843148363204971448243066486686235560185771032873010021878561478468635295969665640706378954262703050006080626726392340259899612890224713875226789647181890220708981664490114659658496646080209672428991171
3	182	3	0	70744	70745	198561	182	1	0	1249651059236056612036275679832787821845411490837383689144812729956931977030956664840863286208464492208158212198650602422751577451252094659688084161721915804957318276260110871060058886060966934615322549466457690205606796761763930879123498203047274220954379243061828756587934526250397013311636685840503594357873419007368689598825585401433385622580028133862885	-2000270068743523510535684093579021524841197250884378415240279599247171364523386708597935653408500872187516562560798220771694727141343314187213231280408134904614250508798263268419307224325777776071108362909299634555522757475669543826943447061456653254492661831532789089303812802796576817907307166668614025798636926084338301919934622054474389017514280457318085
3	182	4	182	65888	65889	198743	182	1	0	751005044404364941770614745336830588294570991376686993910507686846956284125990266620607995198795015524956338771386651462304005185773370465378522064030617403617776351420183138093164296946964917891156981700125844752960783449000748876607155832432484135934698008932886035797185171485949993551941893374668617942738993200372548059086169370077330791878737578	-2159820642739219254658481916960420967952586390939126375754940114563914582257972461566084202248377194108701461595875259173343271680125741123462031132385681885951324976636704070571710473453804955918042827839151881343168940049088587796741527492672350499894702138971070918153720318766556722032702135500794259861212114359375715475690085582336148127125842444
3	183	3	0	71524	71525	200750	183	1	0	47894478897267282025064888860408057387990723938474562049448827271026315350422145390105654454260111185240160458087499574150247044785615890704642869910604511956827836351613122662995334683376048943006060556615113405598898687366490321491893711482925810306598811985123697736212382697494955662571450346593596569344740062830898396647163303297308136104859115852563417	-281738845663829975179086522600245682098928484440581994898268424620237614888573540066091435029131805982106886056658915708652229018313560901060690210342935623161432222057669847699131417529532036829159438798439374401118281319859045691390888216509222602633071922068888918799820256502932548578765638951848644203943806339733688678199445828026077078573161752506393958
3	183	4	183	66613	66614	200933	183	1	0	112485536689529688556301544890384617196218673487803893493301115550602909347414214360852241961935692096340665799319784806918556722936022778194001715099470845207867182023500487113266496164790235458730592341975437724068146588521819289839836300981661945088331150549159772334987946297968945517128733280001315789185441183924060601209556280401573496857894395636	-160523161181964496783019305444198242871862942193743354552896329000558396101769052986217567341771363466320500266289078536678456092705795397798108998149465070070518509127634744555516081135060767270731825101692882545422052768958840036606196454514973765024729487948074265747617379418020818669448044705817858082344326509408659890656800254703095011306382307883
3	184	3	0	72308	72309	202951	184	1	0	5995161034040466627625561535448102068446064802254885150719051644655503943484374267423123609815541551527901465967255676744075146088484698160895222511998350387528384249106153805378767890027304993842832045826520153230287757240295805824288082930639579860568614410339542058240337033659258345123592400919400172139018736810373348767299708624887221852984381113794606059	-27396960548304551043973535390280307987356230287630082340702692146181227963332771251081013233169672888391988490391914757625451409662694808203150271961063838502613004406164741285757904086184798533123027763414799224000474788266426401521545265476993324948236034499985480184408874955775046805513655534810281738251534919348149543677791473025472536619302034122665130661
3	184	4	184	67342	67343	203135	184	1	0	13697136144576350705895700339645769720182374059317876540238239229848514115899777035843499060292765611628160211062154740705700407913195330285729631320427830824097033150365692068335011197530683083079090496436152061391692494930261973289671504936422706596825839971202253356109698395701809840940523686253819048580960835436956266167564147356860981530356359954309	-11916258505737138656544430903982735470534263114710624445531782547391809737167592982107703659285194271416221756192145640312057374495676541264181483191788965199356962404656739556498336451923906716343493493874311086178143196782828030235986083091077121119454565204600558894790122840845146116044381417146427281511762268546526168494496251462131812794028411406512
3	185	3	0	73096	73097	205164	185	1	0	1646622152998649576147117570379178681226364782591791090459749710940158034823615688160903393587098566165001206604814330454346091844408363185250492667774298649240635690076938187865054575040279104614552848473614684721643279723638443403623402103891752114250097179073149917251021900694838240340326254159699387822325060076248384922330584677032638647115020220588881830164	-1731851345732550684531864850439337601477343693373180269295506562438878792886237531771256997221701415438690521284092977383397671205916533820931734198726021921084027081706550989005916839054562273610250425636287633929679555301032875679639678195769458013689740326827006328916596406447879326658551988597420735251161180386467543398388090114871366515292495350024617179173
3	185	4	185	68075	68076	205349	185	1	0	1505127660448929829418503179586424714123528681658834437674090214203482996040342452951552733118861849623299168641384040474332542984299909870559452107428987970443738161302601321141213919587705117033436696290608497154335966754974307956667089905565597250666914281026336840103151235614971012081257033026512810213224070394111253274668686974217587631876790458704426	-898606033532569041458754309830605885057895843388943084902108801433669668000013420602732429394561810956834915767066564139404209477400438419918223018133389490948111224461586498385794777687391673645854601857973004196275467860386938632467012956648614530560106590130341663272042700586344389283066656065791677785465496784997339238942068769757379034944020132897749
3	186	3	0	73889	73890	207389	186	1	0	23924757451640750376860967188387541408667641427697604889492303572702660947441522474847088073395241716383243487377446965153238453363961624038554203915452555982890092031106090847640298800512995726166296179537918891094345944516621942852015631208904849054146763122455843521705308172717503203593488294898113113794874061436775418324174125163794832991110268895671778756819	-319146505267729351707786532357429057752770532420835914753641925928030515707816106545037173526150658671211358826099790876617601147635325201838588194565144703557915122286428167240598178695749108289997703762823336379025342206247581090505456296640290668273566486613342925641886534613286524012223348421585392994996247632422118386749970170702650173143512319269901292766270
3	186	4	186	68812	68813	207575	186	1	0	154831815387737190455614825022083381019788917813718259231132774975568878818592908754127681406415131789381305442788838900351582268352315465961126777223058991834769231849075704403880041459671897302407708802687873684916449724829068415583566115578720724550637306420799899597534770971153192322190014204249895707163903146176441898001450904989330414888447173620123107	-70816615292126922083856938102949956360771805227296785254614926100677133143529375158715931400665401669595013118201960618182858322358980311348386287272430912409598718686362609963255791789784857395367081581506360163994238884957970870536152372910679337211130972611433869316202482289098791576979554213682790529073735598090949731544229430114252044397468789578112789
3	187	3	0	74685	74686	209626	187	1	0	32043802602169062456777239795796345327904112335044749087376598237340259892214104487870162874379991235381542064358992089878759754851457024722494803532307003158815250671572866104803941082603162532530686108502949265577077634668278120298900030475453705526421777608103495019439485435695165825697267238216748331062046886376500225058002551906403656450066148846585564427703663	-2582238522801755296916176478251888908826646165333470863504727880040845041359523241497952055521240448272389261047395310278166214656152527190058143760686168992084947942611605786251848115574727001294988836812765056228339414874945502566164779611445401423962575288975342446217287688751125659959669873998935566923196245631317529710360475950476389989866724709034057910313269
3	187	4	187	69553	69554	209813	187	1	0	15144292655693274171089673399605644090275764607906425002212026826621013697740949390504433967941492494367451781853730993929862543987456031085431914494988061081649074859617665864187137627214301032946360932497715255047876570276022609536135617393699877289734899081022191394671237358006843232040724283309944822650685338186056502373348883343156357267820224216958327293	-6044356391729801311016837968734742596301047272015258427223638933027583953475717018905186210228238576978849258801260266693122025194099886360480121800325494469099632534868061209051468052652893241467601887817016514377231863205812498505589125924080656004145296115013178914247500743503982798080308376400545388798498409278524635909630322840124987145660045515835764705
3	188	3	0	75487	75488	211875	188	1	0	193718013725449038641232712443071348672765286158061411588031117812195644061110408357858808768398214878180900071852838873771188599730047174317138928146498050246134324780515161271395662632499811635578117166448998837574343425427971774618622969766791887142962350017272759637555974763946549681734693087797911060018347327409153013796577104691285472510961446850769419231987223	-3330775767997615155796625234953434192950789209037839278006456204003739454683811685744181560251405548485622106142361079487431401219706677675338841442838892738489919385395322939434366596995622869933269883966747810812458493479995002097542389100546613889305785485780574378070218068056074969510529513114189506505565693899745585051840840203556215598624751740885562365259581719
3	188	4	188	70298	70299	212063	188	1	0	1416753508022697163413169471909189700423752794828192358135703195817545307986503428934131375645321877156856597627872061493668073898233085848923839312808169989881533313270795828272229893926471090776997937751947504271361901741265221355667046222368086268183274383840170085208005972101148133187449682954151267965002777686591140229832248916447738778280311961313040646502	-573449842556284766008092780303271624360018107011644789132256199117138524898668585279660643650393382625637170353267212477683136628760739738847004349456965990836091677090957674810816448034059659871543811523758411685418914132749843432248266742539046138371370180393106767132053966185190083826162705907778762834384615208965474010560038497849944589802134413031870859744
3	189	3	0	76292	76293	214136	189	1	0	163241045621323216151248109558480226748564433578087550982197106067261693140737433562775553196669184935077464004609235137621241389711760209989076509032975434278995513935890376603737464657105226209570114501147542574381899786054829900080434845990949909994328149181726584972014060346915535036940004256071722071431722059582414763523158040883720774399089671846551867738705779807	-193343792192653626025000567885890403050919340497866372541242226210115370477208559578538113117998063026059796945032688572177255995058602287691762457907930828469684297501515580381317386372769591741302974117889333976154653890531972651028752289958119609641889190797047102655683739429527117828029875727805654516294137788026034391332907142117497351664814813086608803285774052054
3	189	4	189	71047	71048	214325	189	1	0	126693328006289766594771216513465326944515837325938108725272790833395748117942104749382828282399166341402086291707963562118753798940068241915421351074457624786485140754657742492850189004575602913037593894492147080397775995086583647155618222692847727748987304324883357479599018743965489925407812083953503219068494819138569979114498420836606367479731316482396770054741	-60294418598810652375636171362970667142554392795760764091923532074154923553684959447189921689010547642491791516505552177284238814701400769446370986650676354270879764558332890020774807330845482204262481548142495882457774151665298159411192754373682131789392592113345710559466699288578965215156256980319501642639294784541166807867045831497312108099033134973961832193707
3	190	3	0	77102	77103	216409	190	1	0	4895183420732773281453964933799659065581170859025730201441791503641670372621422736916180668531100997892106424335405029782012193157262246538885710748811302112294533157356608979088136177044659182947068649136420413587576361940105627222284276625385007600118823961342790358376132284114232511485950146193456462876138630736975600056199312559182035223517069383870100108396903606926	-31311099665495568476944546036298784892129452159756617839132282157061995228135199395683266842455662202855400353957858616120288768962154776317438943167073253163480522059237362121625497490460088470415371391402340820294715788924385407801051433720551189391988114128850821632002281021131956245206067417455764301376761186338770189796112513376439103948750339308320782574173639664874
3	190	4	190	71800	71801	216599	190	1	0	10751415146416491570924512747776252574564042526853070286826684431899107042169322376260661146978397950868251119680903664017184108856808447193484970565927425792941325602405419862442553781909450358591970552247175691151733981446673356131097696412703878745664727851137900594564523446392781282981448058411168020250748708679308954755267486309551849082507556630542411497425150	-6821695755206477053907894439962165922209479000987476967271918626314331460636682970629452098173987656628381887108021508175056811855501625540639667843437621159952914670481568454015721853675257923248728554766703824775994766073390275315988623994062966137073682470013264293365155491116002223236319212898423101713926828718145375688842567769933644841982702398319051991680401
3	191	3	0	77916	77917	218694	191	1	0	316473707591661538922311044384212877962909647028166470055800220018132353420196177513923578387478379271352827142900812309346896886172734601986948142510761082417913110605874376676583402807627982687800756940796371135570804151465057071437396303413896483683976040942941273318079533221535746100149563529317832044627245016015494609632451847586569500995257372509656655826579465773041	-3355303047757125069072695732420804751817535489283987550502659078090076381025111008837833041856439755767241924061870108627817174256856387126873197461546580765336068754323061824789471706060178499833289747644956233903713524442962054773559441310760295697434349347240227905919578602263740630213954042002147024555919628129718049094271138428109366326281089600359859370884704231861498
3	191	4	191	72557	72558	218885	191	1	0	850243563881504840984722369675326573987020963809704412345527088605990424723575609682877321963114022382667271791376265573386033914978636453368805741372995799504522938728964551374434757569171263970848361853903969632759166750757063911669009163468389721161174313914709364629580188867812013204775998672822791123829101937840818393358359687390141852407629044347575434431052373	-801726902509778287048119803041523995949746313905212348917818046787236549062935380180245319344118086016272604462685179371149086568594756350153257080843381200961684078196719907800281149039277391359813545675534489521610926228610436280843205672250573553114555839507441038842385922705817214229758912944238527121419031430492223575776176973256727488649059357725941366522939318
3	192	3	0	78734	78735	220991	192	1	0	115506374256577496512344991477712597125590031926984360203941195650820896838654310500959571427787073380910331449898555721931769555251631237614644375064262263969831990655035713278987312281398965187783126700252364940739208395676009708211416667431418440163818519639402167380454931803459696051215370430196809280219961089165782059443396546073809910615053954273340169265283081361121549	-256412664374371403865048548956070563773692165336284495068843764090915076374846821626047306575800163711143990631436787890260495830235328908894216010681530730317051664707334733466911334799898358330478019916737106702116678008633615112569312631955915329294988034854677562819975936971765655809580162561277406939459161846935303795072552711478770698674797425424897016007922366181519162
3	192	4	192	73318	73319	221183	192	1	0	59994223671497571167965209767799769717197056495861584372458378092361356484309253675241959062908493211524490547739706671228562832476268840607269519095422055158006290557605647929036401055351059049795223831947600195133961681500024247088035250778327081410378176953847539200665262574832165599777329846778091439145709326685630987085107246435855914415815984703863071094898848088	-95341869318736363874085348235806626619355226197851805641763979802143113067578663046782199233844862222008976707069874071225223492664248685556510238243261300299919796639902016378688741700930139971564539891623282032309843522075734995756884468195676472579751783222566054300524628020111406031857446233101424055336110590791550006475447653242749152477757202574402334629103849090
3	193	3	0	79556	79557	223300	193	1	0	30448667412511968601082467952275296259486142068941673632223856815722177146655025587339685392068516056595020489235670878255519587047182126025283607288872102250597968501663025820120886406042525406876717528201034009371654971172878672651192482889151436782968475553119740803606022567266068045941383846353974410558174846450917036243241839513744512932811419915114789531123321075624245636	-7179077268281100128704208784650076841599276233877535229029997291300697432936945226289595333314536524223222951829972309577164776768729376237946495360262990011002582703160501673289389881668494536130195685086926314226958377860076610821582777319123078172012487232899593799589510592970233998162693330347898942593060365098277476631026514086354725407430008432685144172375841569970850615
3	193	4	193	74083	74084	223493	193	1	0	3309077084763368534111817253550556005222772823891277289749342289459167245166142860003005759587105064885382956110677589994166907635638280319478454936852384834587393470273877736262350982641869589991499422162521277597319130855275083914335103428575642054917643908121453275580784700884495009763921784131235662408350744603466834924523919173536299717101430831260167810256843282696	-11301161600237301179324680164137323487630962332090673716347899194427832026982896664843668000500628170958890721142197067091746748576661333488009549327967950844947089122530019067345340708840224882999161962281710154400155667724525384542495254838746578274395600012756887965020537826609835542729660215296892718583777018166560212510240287073126976273864603861540611859907262511180
3	194	3	0	80383	80384	225621	194	1	0	2220705565651222141123755269620325557469460429259629760895607441475221819380648209804417804667142131891006618919236149456840316788625000369014253630587735706395739298622267606036218559252867819822514006524257127456825205006669552090658833644937992930600349798338704902119983791891454806326921813187528529494696148391658421808212678784262707032591608231758785608458979974616296799835	-1599550170141281030141720081423042629130375003409711123170811444879591992938716346379392117845257312720280552249180788580655486532859601889819009053245595752370407828397371909119530535374072094471233602432160261919620968664450545831592353692378735807750190922064726672286410262946145130865665757733441999196945449118000088013882383498921264642648905512139716662842232387565578507359
3	194	4	194	74852	74853	225815	194	1	0	48893846155089058655061012687114073719537608652465437103927682740496251543550671518735455946812024847303695133812383184413290365788833879598766714139398943235393822541720947510577278804241311301145343176724126020311631777948865814121911719194373469656225183046744673793767816542328363425621795816237620495503730388861890387734351327362551656538619571049661662244464588477480	-1325640087329773290209616764763058828737065752042047797809754120639053820954505567108739238948263574713109364570124686658160645179243738374679178542523702391485283540704563314002576992047767453262336653251618523098229396071608893450096435099263253040642121348977442600694755851676322119018345494382826449726512280096782085558001513515018967253597404085921905886994080743561103
3	195	3	0	81214	81215	227954	195	1	0	243062061189637844168562022765355723722162342709394431400916580980398094742972635749402913545301397740559857354188480929477378399163828257137681328838759742980730380274695486942741898159276023087665719777955928817204641641259648119903697140185587199016021938933679279095869405123007527906480330748314915859301286292628296556886203315641060947738828933126031390790271155126829980768094	-144338050893284956357712224877611739838639621928038726960091439154241398257153245203585419984393649528904752286387920802041000916156491397449804689319091800109312495642883896214954202782803679461625715096480711508015456384124322327411357388748501793234807142582556123454261286774675521013841668292465538938390477067707639481278290777372493556116381965674403526605869664418833594570197
3	195	4	195	75624	75625	228149	195	1	0	104514347049669089983845532103853269877433051635316728823658633949085363252655290662753097619282628124528559494591006559575382312657996833125596127056111081604557695961046172805806785186867283173158531693562371174009409427409618765902350116542163172794156350597172218038644480732712363490426133403588338067584825846433265140402930376151399133547975518852025524043289581799524800	-24115766444452778249862522265127546780793388666855129257898759676209189965045771907464664792550509150362956979819300888195231103541261479348219618415322855547021643454366052756852386882278375114017618452365191606910651474635106951658402579213384600920406487493768596220212448138349820951889555249622649606079731491411843233205404112437793641678256953029829514771933570983002477
3	196	3	0	82049	82050	230299	196	1	0	37188496090800421621289484330731191519388688241315764023720656468519580129544527787312079116838978838284393095212549315176249186257978619477171348131006481683307328851765253510532154204618923211015071391309720615894199324963293245488119930467036574124222852324702248249312754047663759644136552795145026042798542394492094430584636554841900673635999057464519183611062212462171671431839170	-2050520618676148704620985056536566775370978023655857075824358311885744048161359940185573680369747531627704557025153710998580452593846627465327399847696517177165555536515036802418720302330976904614972371768958960561063573673842369067126052824015408077202778754350373473051182651894606339802025700739343592291165491640119747554694826000326812475250074748573593413859616688576966458538067
3	196	4	196	76401	76402	230495	196	1	0	6757850234626694445398466645250504032581058051910830527748724124744663375182189440072478025879246835581715090480074217963327132139923895979524014798848518666466861823113416282569848581682463228076939840387990526497706595410736542945615189156553061292626208334780751130362465399409747798364424657864653398832158387166413623862484899682783606974376524038087057418818862923431929166	-5350241445959527994362203319913591447195351865321980875147900474123564172512982991314304893478063990098933151113814931463970737995274417936870535065185960474234637236031709138765180620549846492542959865891969484176234431501488171307162109375050206368874063086464203322355287083889813845434744972294098331000707875907357479790096358376185737944639700546509236018518505792189934646
3	197	3	0	82889	82890	232656	197	1	0	2157526460017364855306081233137818287476923900832042919161436806277223316942558255734387567326736844694812242703186540958922376920978420703637278735432399863085995869164956693827665797546913121271377807369534626915662492371128890614806062144995278653654788159946041944200401431441880664001646536333854696196182237733101848801180563352186489716292106855014930808715306561293782932950367651	-1830643202981058899697424947038612940823976596868390167266180579700782263058402041326618188254895421680571899628914731336133996692197333619103536525144989541894462020099179734839797989546782970795286453713965545151285771759605644936572200076597729464954256617984318159824143124093920911982246214499249192724521629449188635617521513039998937371459954965683623742623160850157070788510535650
3	197	4	197	77182	77183	232853	197	1	0	310913892450586425578274947347156098742331193721020835467307572869826214986557943139947958382838450891562401351970783120329809958727083143461975230578676127474485960671346227357728223630484187235256539209972002957988941406300451319554748024885155364600566812067523088350421150523728163756570029384520158095366316815529067952124172034656469588391535683355036048035691412377536360638	-829118583206671774658337477366984485760740013699878810353292747769862783525678519740408281367872624973931529184153787913213146301738106570083561560092334801752285573858240224637229419092038160061780891733586483686420976740538392393856130034943604046460282627902563626088982719940657605392598514399202968811944492813394842827816879897842978194857991888905320575244524819420826949372
3	198	3	0	83733	83734	235025	198	1	0	165387399305491592042261295887883042965285117035466497819262187713798070322571893768758234267353722009430072007518826834125543879539482664347149250304439819191113884648687707515280904303927876675122564581254520862968961368289801228225431689746453604903854127092330409563462279200017454801954941428422906658294400599465969258546123110793317448471941817228226905430089159077564400627116421774	-239482726157723860328567604867955198675310287882342750777322761733086214042268779770323420425695175653519283939266437701072859056528692518279973219115404983624733931831077468110817525017479382375364840067466225128101062639583027307755895669457748338380931259628069207820687843202999213362367227983014206417067048822990967273875241328524657599459039517773317070901264497952236712917890557739
3	198	4	198	77966	77967	235223	198	1	0	102101588843017799117550515191888638376636446113348490773698234987240046212144261310517736550607882931888603595821687290894698603606339616209194884329252545247045636188033836124133552203418364734555860695400265472365653274815420645119985542514589253331645710830822136513895914836965978477877319706364856302582713108602740173200274190428047637335985743237420307157920014968544249754140	-4675780323590236307548752026265364919447567212904721535234541788858549057049494773041678322375381043033447133772239217777242869419232401790988253790214057828960721171525710171894113662588503457421805847911244754354483117359895352513207982575264093506165698139916674891599995781591149649606614428711984660953887350537692616584826644355143768224020223150355591715294228115231657670255
3	199	3	0	84581	84582	237406	199	1	0	22570504399239492675490573440318590801536355232895542332096724005720186129265927864836860566336593429494221170860177906843453941026164624606472453483748914593092244485795277459007040624513211983709128927771445467567937449274288529883059846904323520765174661433744190318608407303668808840679093795535013916541752889041416898090349897460902450549587585246218699383526045903848131167192862975586	-18483224917906366118629921413877622267847941678558550854032315038770232574156264838498117724309489301743833380502108594189009327622086036831871394906673901586946323227666269199062499396851440604919140740787194658977335620007052554711114806919301446157980307956461545038691425003363477443184538491256502492386897083568015448241430267884453067648313189753102693135171937287006204788023032613958
3	199	4	199	78755	78756	237605	199	1	0	6108898694510368557206525465588611080771472159145391681432145081190515735467032536377075048854522040038814796923045759144368697044033958395470527892175416224772755520318171733319495250822808834956377014055381261706448054385509381469475256888328614456224619433963414234974350884051585262945772471451636246982878762324952052265445112643102423315866151806780909713073548720814383802350713	-3949903077504779312980496235687178421778585814520161478443965381282228132281283368754632826792198204547491694018610651118230380434777591732994346509203355405599039169766027880836502007291598131483367976883120665483932014966110332212171267019741592977623458553951535283363896307347986110855002093181469257681714867058602316722523576114228859619599546543235412792434698509644307803700500
3	200	3	0	85433	85434	239799	200	1	0	4014044240592379129588934618270905517841045520244531672733066967300865515853816102104767829526285859083719699833256035427359765375160513838137177832761716296958786872784682546296044585231093792474909152630347333454525489967941159334364262100621996764462659307452345802368652241173455846857008062297251709254588368239321737855130277181962853138210962144459963236170743930438043872583456984234286	-144025390491067642232655530646759883331445178360849860597887624839078090076544623262739055914156474612746793890102344808369269601154749467045550217478847847772453110103115905531963930966377916371812032682421403629596843990391053944072677899297664164704602721592242001939427348771674316429153296338466470289695357869989075698855045702359456964779185585247991474157606579920834257319809893959554
3	200	4	200	79548	79549	239999	200	1	0	215842632038174691282302993499668968996125022886767744231657752622740993221838653015447653051490633611663557644714790032779418748880684508042281395992537670867834818401496119455781293087021313239653060052757537682187746656526031625748850507573922365741742220962937535114718275998744420755487051511420873061244977042365409205218137967418325598088580080554179835305185656422642480684615063	-731958431399414646590938111756981379482034920276909720211122966081838004967014503947151178052723817683453422978466299540530049861452359657511476812136158253287656640722575908467829402923874566544023729873835616037394468262858621275166795299499638046178174919140151046036841505925815070357805783234309719787973027469218258492840891919300980087371998405659361908278274235929237055196722693
3	201	3	0	86290	86291	242204	201	1	0	276286376505288299403569226448870831971671616130287453044682395499714504388371147806249356105189791987872794633627446049296969684602681796956136710018476255731842250326025563498813603318812686954192135580851129001537019898468641444128073782574412243098342879040850882668997708221284094120051519019187863455812612502953961913293376657612120728189737568452521596946168242497729846521080476220738546	-146284222829033254197609500044353613010278304335117940408750098417711625567498418598345929359719725331521170845331091002343778541152598012210745733448023068713862889642170948888672561236011213668329035439261757689938078145287782865856352023373148295794172133302258634831779154691754553864412821708506266449060890074793987495699917064324781154717403668099395197457716708100846861285740173706460555
3	201	4	201	80344	80345	242405	201	1	0	72555060651367191187538170502652482560788304104840306430903674697679006705418027448018450842084366221848524487470707210300791979406064724735497630705642382692618006437159389727048900987719365232170038690314037586848643207459022294653428189741283379431115938809503167323275892194705398849541550556158196895556404668997979135849389657291972187079532473420929641889667679797885355090044011277	-16291391194522825968588976242582684195354893028524877169191255228974728609737721899119277926826354417019046489958354417411400050063937482288318391279869984793142566037010522579920781622771254384564190308628446157049220517675317655252372586751614493676951130347913025068068888935349141527093755677416914501595845235288278203783552527304341276940832608251832392451954941975501940384714252473
3	202	3	0	87151	87152	244621	202	1	0	26444550419362337513320496591361236522187088495756391524307170559112530374726352400295321155405604193531268766595494216722291342840464806693743174119284947485242591112295097197181240840841487404356157207524945479145318417952994429919387242266737515030747051774921238151586516106723739139979757038160513038353495830743974489819976211096482000772087182599070954840259480811851443367037023160525400812	-16450264828717677132231028495093296022783294513292454569973686374579925538865024682418442537748364061830682681217613908671826076052525649541075503525465292789174925704123882065033045274347629326096261997396181928851646090955931129071993445697208135125917483312181681607083395530956410696353103237223130028135704502217887315254260256014156250329139564858134525577019122867134349290343946935473747981
3	202	4	202	81145	81146	244823	202	1	0	3131148490011852666456167241288216775305059587467929494043172978304282722187017827189670512158587939224763599573916814203763147463802126550104965337413898499959339608017217146504188847952047091636056400568241901952312390477846180190906142491921978720132480482135439991490588292059782074243434518222263000565369728793338810237112757187312613142325476184877971651395189356278675946023416411464	-5244674746499240333955242286977610015385503391604918774874925754330697498556422049171470077758482562083502236561151642223877947310287603987402183733245236206040253309116843331096446402887757239854623368369592621013492077270022548004310644638117686346619410824185230640991088542464074520304049144979745676316553183063988809080766070417556222672600737333321105055408661610500712102287896764947
3	203	3	0	88016	88017	247050	203	1	0	3710981305300403377360664350682602429238966923931467553667591309205976010695570543341835906862070524619292214089526077204673552877225687418930618805041706365574227048552592583797125048597037431545492191860245278326349616817342471142761967658890847665595926211560588415218144032755224337916852110383959966572871560982594178708797921330099196451436429130488149229625330156977118972776587756255119277911	-638284902280793340295682721254389653847204025152104759702251994156758911747930067542637756580939495245853346401424247884955833348859696754417070742797222525018083559001045781624886232715144434734439912265513201773646630901187154813812780009000621145787074573094496756120727373739902261035800497784342427147833958516488894222492255204536716509750899269028000433485441925379322908810442817517429874144
3	203	4	203	81949	81950	247253	203	1	0	707202739758681341104577811488533123572978370919814848416740440820710965430100103751744962079592287604256565677571094158558302976270358549528900266309675392505219693334413621748424725363768444278356764603725569291906010166825967790932950451629389196220241978253610081896926702106537147502600281519076591284683215392643018822956328740285869561060969853169161458341438602982829795063495347094515	-78370680453528278069702025399432044276648445892334065127295800672343531055654951645975380938128804047252647599560098292539968899640674222097714694391083316465212072784611114804361818140953607191026411168558766352222150279100317074707945874087564152705168427356923366038393877324530974836442616830644661838696177039794535511046614058189556772054721053796873804883173564383120504138382830864470
3	204	3	0	88886	88887	249491	204	1	0	160745414507474194362662371221381743224588110448468727026856441569129182770492397727158696734758059257942759990821933701130146969418076818852465082244961367660068836032715259280007880006811944481763010347662530261727984567177984704063370043308624488602497348947555906511895713223429923172674763467099050315009469136160450158693401887189841584198004734671282419228052848371213583494764979589247569422941	-281710201690780766884521631027026351159601182562972812072290671495563729228519991091671695357746801709307094776894750019744877892035125103798142803168706689805614914692081908807200754433475476065468238064405409445706708814530104009438267084027340548631691123112756407417777665552046124607397443345030098155580610551282076228307380103960755205996734415473423104081922313457128488826480991434746342476266
3	204	4	204	82758	82759	249695	204	1	0	29226421759671018023363246976968670514783076678499235022604522628176523357957266157285368250529226827856264840698608494125782630316249274312244588459931524290181552989476088022394529023547101864447265469992787961537130726034853748460754868452100189167959197099959121847893117824454194134925322555403524611598200266331510501848755600569944399092887982148246310153129347358940876303227842389194634	-44867880351693480567507630413419114355512321466730645117233708266294334993866580974452946408029352801989207147208330709940298786319916565723929678850260763948983407763068048434089242090931233307958959333858512030611080895886180496239279785683633065222653895690157810282753495350658247812006312761218437827734368948197650379520033097713176642101983966244721955428853161125654429082164576855128605
3	205	3	0	89760	89761	251944	205	1	0	6637549200150428543937932783557462685423565351089727859286233167820002908170982638054615565004743765241702979246567903149367237659866988234864325178821565407083890429776635747739522564016878579545129852460001744514356283697054994703660008812992964451046318109950127946693402542400361848127119291695179130944411909931029011557588568717325993905510964473256544503763494988847435028988843598160041790905021	-38322309437223687674339848848040992265788474966433651750242701337875948574480963996229195763592972730288467305106227085578582576819900198783081439802526079698670619476026573906793927619386311739596621667481742778381120015904519857154062500847070626058386374563202703075669261803337147116918965634005430693449471213991656729247200392570222675448861906980048202375629787970717476464520304100202458578253159
3	205	4	205	83570	83571	252149	205	1	0	5965454996435847036138903788831593852998170955375153968831231027581494878018170947541508862353852259635598006031674525317839776882271769680378384214635000218770912860367717816973593018961045093611746021723755880371949295546921711228910482958473416086521262454400614921604590631894638566595430312521546685724842116193120736794153844475876419721780091797947926849415043477578679767718470058454706111	-987583660475133744379282937698345763279783646656446175910398157569742759768218451581509587308821832826734258442844417294063524935803136100126055676256529940695202419932495276793526385565657036653370200939071787939901807254098880147472106558010237801041513183325584847461849219792139094327328367502174037859113912922609049659885157545824515575208037964498466549577973739659026106878248927325989959
3	206	3	0	90638	90639	254409	206	1	0	937534473833903554985535754017666994569058115500987647817756676022905368906310259570593792942901404934848438943076426210761037917841468244725493567731341646794414612717040824207194914579317000662717454463636749361286546269373521610355053988045249849407153334735503742985471387069784866245135051460999582485394030079650512239223553250137320881118721757245501350576166753213442640421886070138894758451696606	-3625875405088228084690818718255809498260112079856818920822832278789630145736021213560871738786643999945447120453582441739342044855787832290196500227385900026554803544161930850096126436567426618616966500959717524835578779596936203501946265114416762310248129097824345336762153371030077541521942541315161829617686328655069027394383980112991403523395275092293635718301635339921274514611657990848453683934420607
3	206	4	206	84387	84388	254615	206	1	0	189968130523483542036059825349732129819341713422458916855793924916983201217150206481022159468672642369390086177735586777036222606784446330302424792235435352789130860552661434818786578504742166239174678754938327978149382205143404006993132796989758714368788302767702122894393927659586682996721921632722748184598585512365649573137996881436443718564464031776246185293493859789437485901279621625130813023	-466143259134359755066416405746098020986842486850146630725860506738610114860004732934437806313647185775467741340196905127168758380300435104314220364625497985653372514693156698082798461664562548235127019118921313830483939813792582211988370336316690626324357016261031191507559097347624938021466133069073185904365387338309095552909965612617323019655930622177515006440124076057306169123160601903090128464
3	207	3	0	91520	91521	256886	207	1	0	248432564962642714348952022995513765833585939768211334899134382814053246434460324753826934358108386624058313699762744446247488891246947177801735128640681947577070338312598219427536071668038123080237680618688269086919157136321622839891420813834374917434650695148041104215603674126101847010679392609354600035880247482185240467628294341410426197976387638652154724468086087564263850124922010126586941554637530989	-214236541123576677864237018004157822097401179867641938104544302747314194253726879452808542311878364853826824496290361377171688343744722464431573950648254171536263846811603050437653649037316274784213204209620660365385234928242804756717611332273138397831477439126951104804451320899044927775653536799121150624660613089242138424451648332469722497188418710757191191876167287875460582659256008681197795886977527549
3	207	4	207	85207	85208	257093	207	1	0	42499193745227969976425857583512721631265776400340371383768536061305377281004308385794496267940799077150317595196628785410816438453346085348627506728188270939457037233761564434421813300143032780465673967092491814281276782805336287562176789428164406640327801464614831530707702927528364876770980757956805883996504527256154587174708919185823685945794773189344908356467719849506938169852797686973315651365	-19102445396598602449858124197385465154867104704515693163621604858061465916871185001502412456786447724968756834321665185743987378003193796627328406398092929512027915974747059290763054545915234131567614287427006457998437682246082716813211861671098766462398931350374997654931474428709963719097335558973610181076586011627410357398569462574030656217414680656112675631192949533730076462297788634986170608589
3	208	3	0	92407	92408	259375	208	1	0	6716939855423056903081077049968644740671017646639301718311385248379836733646872296247298963578544745632861310372188156704879260806744453839679237018089314615437423034586274789548561139183355885358895464171828998313882211480277062948180896163428192481020994377422122770944455756570000895098192220577284522845688371424028739138878366995343072595630370445699685038834596167288925219458187891382691987598793868666	-40344681142419627578075829856876110438981576533093188566022809733931314668453451718937305573107725010304158262633933529563004938692528098192907069236423603571109079143468367917222338070511532897914908143636300134575177809324113576624358563270140852089306213457414162547806485293552360243777791994804897285544551853697383477432028685559646933078961134967502780954492947654635811547325835518453153208673405292538
3	208	4	208	86032	86033	259583	208	1	0	344851997364841902376582248515382414818407614949891322689205623193014257174816990677624122245965339518474874714929645589580275493340645417870647539820392180055998299302064089682716095031052662439523722280688892149266536767866944504877899349309999885445347078244116227376064993857187181500997830826608904392230231918661309198310376400901632187761798995299927658360729008887393833706100558201533248036927	-5470748010286040740535395616984602334333588517302301803484963833286841207054983244025468494096787397129741727078970007731910946026139363490232555853126879623974692361236453651280157737558126450792587134311190149611791568542116997464782151444564651232923330358429668778508309769311023989905439510521400577261361330946937621498752678014933467548278175368706328559615655539898802327421105410068407343537754
3	209	3	0	93298	93299	261876	209	1	0	106342337798770558956306489330958483893553463967175601699018935642439199902812439146569662344975320078431116525389289170749130909080040685884536373871429100112460512700724594482574243525646531206590273468372962996330672764680818379180243354385490507057750945675545398970044707409439898177587657834449359993076453527876903549102840145451135013017254047617273961952283778185300868664926098354447834612253986944665	-4675285568556105690859193319871151239484215919115466839187946593328360198600936157719210562632597242816288748400162136858745229818367267478242274121550048536756561678102610165538724595444719725114845817753772262965241886158240231547836894539592076666560898442559474700760371771817704942337840527722357629355233428953005537256970383444863983716884767673177929836238286357171012761599586846523394451055589090462219
3	209	4	209	86860	86861	262085	209	1	0	216547295612773713976073006826144667166634694634031240055708765374749031007518491934927206149693771579860272068237440821866924605513954948496718433983096562059485333412633963295212533526401785216476248924279155213483789769069949128799731721295440713907933902692880577894056977350157666791078858459977137446469807631402577556863075186116888623235575346551225431762548634793144515869728612310353304214140636	-329749321844086875150435481115486999558930201327470600796892601079677629775601948606897970252137351340859354692269444510887847798903307659529180255576289920789384172355343924400683423130522346221117186908883071956070414499213733924714803175949707504238743001536135857473238360633898550158781769256794540536763559155376653007174077767209388348859021419769045635998509122892903298367018580111309906021278348
3	210	3	0	94193	94194	264389	210	1	0	84959739734506808608627416712503502032182998188207486756219599145761690780861438286145067991688889433181926125672039572819017048085923899960151035691955005847541571912281689258235903452546190328612580665169728488474236869331879305553700036251110897331726694392143367403119621767916789779180496167855209173059058526704085360512125709376789607926047076601078545686666292566615709884799253966946095518256667130639487	-400333802451107323776352103777597183739067224624971643667697742028853360225355859214292879884795109892883820137451068619427886998320881539457768436424946995658843931185696979738666048137302682106174869307324887083082429843320241646933153757484428076447669735260562781044778032604669361926302752316209119812436339466138612789298230230094879227591240886272127253518617685103907188277231000450144197341884144160542902
3	210	4	210	87692	87693	264599	210	1	0	36066645672257862523936093912701505983715676741268246789936764653382170519550989130252367748155113244487241498197849248290545624098907801229500972051648638010912957300492386979818337584569996403434757887512199383603496401613956282464010831839055958886426489636176252026106899990610597428719756756201230395744618973846680869160511476476882690007374594530326339691311414044034916572997786816677223486936222928	-15263795775867839027911881017559668117619355080112138786670507927337343070905742568811399193601723727797654744185258966265496697041364909542277382422805055897326244475687424243480607776127153841009312813915500180547795628176804980507229629444677732505211028425748880796932958800931916459286774850698042734917639307446336522123222933116407606794763608982717383231813986329218740322996090057170179982385872266
3	211	3	0	95092	95093	266914	211	1	0	29606207959994913562251566294309693236134603255749928983987894637459337722054146029692785133778729787234234042163806312440051356171482643650168771499457804630476015772479602778116262272116234539096350150422517465854674449609738053636883546786245509061309328786150118913859268773430517743810838823010861172445819473017701300507788254511168278184922059853192869310778267443535927918816342631779462123021706516180597074	-19593191151808073546642847729831119610570620156940605421465166262163060705466462000806477646618041523365855473600633298023017902375929082864521798976548460491289995830271464869177326104193913930485002882081279403137433953527595797012504470685475607409365352185568592976081983052118446324809903854958373732244428151870440207609698099758164953249770967574726183557473809267198040314244962947688650189986460964537303172
3	211	4	211	88528	88529	267125	211	1	0	4717556952088625341983821730910352807175023059551170849088319570894283956207247200559618454763981178631966987392786136951246038633783676156026386968465003344669904223302678225189536140852572428359377356471414009315891566808440813383459093948509602987390297918973389965804651126084809282229524424452909177778030414910043515524683846001952311769889064403154844383233448444365576394400186882739178402545869657595	-106724633247101770669030470606073843091302285525332695907986026959998302584997221380282146817011398923395434077102786447204582590041508987653321683438424793938600119219341337567368660846671635671930219941782018586866956467578755381773413979990676799550572212271880995275126899334478506868603515401262376256239309021540019570812059539892132441268213547962916693932048241945185523382158807779316633247962304338
3	212	3	0	95996	95997	269451	212	1	0	1513747458784054141086199161855651274453532232402496138874710153671905566755760863354372698509142727802055795137080498890670484003525345282258424393257761708008108839622964677883787298740280450460988437780183118685147009071910895545206377428812042817169193071848340588755777449421098037763276748923146658193369902358393449126262179422434048819153916053609276241053749316051178496850276256636762193727984144882798357590	-3490108243052670494232729776701677595977587266442815212475474335496606866345683311509985172611000544651948279024277001969853380682394520213713531796201407930948619307681281069340954385443017169605578013845411528649040693810233923389050585093041471636975587466205571610514058072174683476601791441607441818727032549230176432717774323311976473426607632491039420432331114109597769737373621222662002479015716780024822422793
3	212	4	212	89369	89370	269663	212	1	0	100671603574329260761778776144985634391763981370276475311953437092324304791064216754210517616958956693643451802939483373875664598333760848259290965721087297526672362185526071025146230821565687516650938329870148707948228524895734892397756080896397889824885100600535159822474429596439379840808136562547036911665796712903483066256792858729950791598367509289825809878042409474670816370345545434878608594154697566716	-355186995883365786076816927265464543300388980958300873647816384235697539275835984380237788635748260237288745184355434925206274774823639599547974793693719770641534601906674075367691389077914004771073540910168922105058403959409765247799604729246847265946675634869130598614027578968451209057257450414913391407104054747559867799506687955344206934281160575836944956823345509145069153028462922873054347570755296710898
3	213	3	0	96904	96905	272000	213	1	0	140833519952310421459623403184853747206174538156143459569503104881330822886058567693685235476224304603584376340840990231560120878667097790457136182886481877965657186712426665561243087498320104786553050656843263881023070852673336387906312073567573012865510637283321160717656448847718003443936481559945709553205105525238781129657431512744936181068747503495138709583767673340841312410349339909612109100701545688818458012984	-367527830440249838291341721501667139459644242268046504297405965222673103966744566119577390898123089082952807785294760417603937404807481913491077214467264240597480184149910644708750225117292044708409691101051035677189175246151570128636944614636201233574354541491019229053055243994795981366358843308681242423119802559037909531399220617792501099197944334921480802102281624525020117697577236649789231107757147582100826733364
3	213	4	213	90213	90214	272213	213	1	0	18542907056460635452930271411778849812498082295359701064844650132080351715277519593903367034409551528021419974100737986233666460983746936565937841168854088093196576266696328045655251577826629182645350814642160779471803409118093638946733481448700592523668321448084910373180886406662776871661957986654619901426890134632353593361660383908785837618564594581799925991289166514205830493933863942971711148364737118427317	-24321450662149482936229176740853347728277673840703842091817498266117993631992073518656228189430611311597422675792048565385341618713189680887659039103257031503445947489937042440772818663066032073760887974770824143902928739671748359293089646828276548096979005366189519425547051016209369131084529785514176082602225623490374908676429826419603980733203078210577728355526281827655079306139813793504039239307969820234875
3	214	3	0	97816	97817	274561	214	1	0	27096663291306944576202434115242576326823027930291782521234641867285379801876432204839606329084811474976868339326646834282894628678313078580304541990201160562102584235103598858266493875619631540875081456522219820307423270203086677891965893531249237421022881149797700096866538499531018353846852776677293959864303361134551795708679313802002280387971022507614515299929989913823367523478974603853013811842409658288057358664638	-24493858139412878308818903601720396699958574042098327802012173870323633975360538536599965930451941491057187703015394072746434447048773488077686683496547756013967097374379427658221542207003605073620639001367482859760174874996279626426366091511276286888144995240550876706464407104642541143116950753251579482828357459138000205206453114362038661822932191556829964541748937175894516443638016742736897556399330791418706172980097
3	214	4	214	91061	91062	274775	214	1	0	2471941078988870951425428983403671199902300781674180095184022065936005949025304192846343716166318948702286222323769713561047844765804390122637137906428000381291276490601482043799571677756840385577071751543354616509374609314327749473183437504830468126158752339848209907998626090118099615893531082841785135308344137755877353537171350099423420321113504147789198628247413015010086948913064584805461678948061085974787085	-1559587090118241855833613578258729873448852658449383206933515955845387647119121836547549032389584898472013600085329867622592203488422260470479251226268747196748256746753177894219080147700006793877396975660623974582364352808308108753159371689520008517690053309565266012102261914714876448176860239034591564568231552948906211238029411431023716862450035994768576390995790207487265746661441368116044209918055034345696238
3	215	3	0	98733	98734	277134	215	1	0	250791110313919235302517313641957647869644222280660022076979324494649242028554548843223708643203831073593304336514855481351939508237482442241707099499461704314803850249371024216033858447455296160639391969792751281631521314097065793392337942688151666615391262128879318867719870787814177876226629979853855948117868994205589147852969130528687084539373479420527552930999998766051877590433188948501756513779819996978306398563092	-5001319707261118701346065461843650009401300359974104391871890169403019809702733929049670994815686783799713646238031188311955080009665504318022312870065393503475290771583653195032801279949483779402300724488838332886937795281555751892435156871569273574248963905745745365265521879947937965477832194495059446871170696626143739511799255557246559166595741017417990381490808276043838979985401132822018170180217351601262744365759470
3	215	4	215	91913	91914	277349	215	1	0	289164454945122854880984063644342536881461465388090421864886952754233549923759211304595412676352169570794162553327453789116874409451205888290067830107857205555634651257679479944727975745427443709068619080520429720476719931393799267548445291748170677380664112582632191802851469638722414496778514392884800413940214912385496769098575402726689066503575832424122881983162784333442488846476458653993616402871186994106464958	-90105986978820151419762442791062247181178265222166031786254605791278375815241767948014704640856301830986665481413902453622039779264143244949167788907692903723253378860058763282753704472903800995797946901521689083429420828106259213098804948003650213728765437520660830755415193251539247040103325499619429384103089907549597131146705030153051723268060357037143609299069998996459268759057555701840781204628579706708719273
3	216	3	0	99653	99654	279719	216	1	0	448608764857818198111871700600641447815594095312080759506661329845548453158464908171524432348716118597828570765742757492998552677287487322395966276199091018951468865857989438716751654520031511433463515357290657376687957082840668048353504577293827575285395964272789538110739120364603583083082843495386726846925045278427888702455917163762611245104056923293410120758313469029158280294208137359299708007386960234680950938583249905	-83256973511769184763688176758870131699347852061283351039005541202065252367853019052192552848982827742067572513376683241124166675231871945394351861583300149082847512066614655514148235719014760595903967184194423712868169524030708342001296102655113086178686457409631985723812120026205994093273253374608540629659726595947041580567857355422657807804094183814564340052347608977341062993572020354664077872226965412039342606095452880
3	216	4	216	92769	92770	279935	216	1	0	31418136883904421153006408265888755733817705382503410142525057170980437253427119571543590981401523577453434083019390413461706623926362251470530943739395165186974186471306604057577382169420665791304228456819999038457462449135803104020553286431060978181336336379967001522905819358261655915519566703256265926094322251667285926340053588131253695450364466090419261752486682541494678336805295362538873147600521410260193793347	-4270745057719947500945954767691948339172166725279783749143397239566385903174968027971723356994861084767367439797745524752754714142849244015378449840031675777227841248681337239369443874691473180601335754742858375818488627432202946638096067394916242523061909833274412164510535094009466683925890200507402990065723230663716311313752237958662880529466989069108191404721196708237137147615541978074152542939998868632531325576
3	217	3	0	100578	100579	282316	217	1	0	49343580325133045499891749283989909301099750405937289691978430689505573837201607533166790852798537310514773109907327599796515102953615296986252855795787345950707244991785214672795021587481029898612053468079181569288592867600828023515825498077370685400998294008685053917348861310777463286526207459293815841826874069334889871661355877438655288601331344803694964075065581504724223289991073513443159331604540537804559773372299576884	-4686188797003349036484542274219748705750949874284196434535681317921798395774271665903631391932948222324845769748011924305693599744702830916151725268783651867016006160127077983748203199119094409042930898013779071074830042420809640582921665358324438886002875020877964401990101694390240797380714861694158371741681855357064349943518795026690196279636567369380167522348194805475813572243248473619843018334747800750528280899358862181
3	217	4	217	93629	93630	282533	217	1	0	3247657045190476002844544736617465042599444014245107050201324946376177148175481647468927543607184754461501196952655866156819667084544820722883549335980037737992949287176900598094536634651447969584591047650192263152338041330387412415430004368141503624895523546966131277178600273609439456477423437009305121136825873310119220937174935681454641153654424628467281119122976586119501446489884577978761750880249163491740572180286	-111422368149160829311402530633814643841670856472503233275324148948953251692122550414777324601498015500654038017797041724578631071758751991803577265704236974997351562708894633381513276281334736871265537622178300161478010637183924326342896242145682079817452193774089968653159541935917059409214486979981008833238464726224705878818825232782310999897111733984574895724933199574161044624029516736475476980454483973357770841670
3	218	3	0	101508	101509	284925	218	1	0	1412352339151689767526410322571567509314990376176597947077860569978248142794097354218340971463457547089639677143462646446191801264502682266095260424116435150970280418185394227790158472045036557300941997588497275040109916017678958881276279726705312186174024124311308979400333016463087068611498479676972101207455708173246955795228774590886439254013992703351467122818463434718843032640205281822182169073278597533283457016349216302708	-4093301401264331870448832813178743390699998209805233208435631252469934970688121892139340480137573801189333889568644746215957855833967180689127659865424356368674800490583596622016387254063879264576019936876360731364281685582460257691319347506812397427827643122562054611217334358120141573756562512162072485995561951032596095329473741883395367885641171642971988926673677439194618418073499620584214991518695208432927516257287615666682
3	218	4	218	94494	94495	285143	218	1	0	6915641870589033923674310915548776445673332539443687074829599272868658902487223813229936098058452104813869053462856710360453145989147689687133614705121128540393254262182514533404812023555633571677848684223654889384659011311047325014174947801555359762926169531912874856319486488074608284243463277490056437393964312294168307942795883956249176753661466421860535049738499914528418738420203742048928639005707136117971450660920	-310901954521984208997227545822065262915968508304192459823387844960001701581180403364131634491119222527716493809693645616224383677459280208812124467145003833365167837112089331456137903635396869394262610980112286542331728354656572940765741373084307942381052969859846817486479029020647722871432253572116690136174230485565976245929058088654188310089366679934851426719028858584744499501975903546345562863135442523748987047321717
3	219	3	0	102441	102442	287546	219	1	0	487778166302594010925952303615959328025028774685722454215910563155983953599239342488743692466954972240909303001491291309796237313889026463103393004168653932851442420088733410348050743501170953664948911190762552665963235771110199955966075986817959163774634391813923452291482865143671563136741442116000436831872051843061101669693768792850745754396583959834202303764448792905883563838930103018005932145053593761837153460250245239427908	-70327530794163205377818125318581390401903704468100105659986714740271193100415502454908418668817382026991850010462534644489762837025215377734857873300384588345175601204503359674254474771902035691788980317291970311707757339455003416301884693484472722798835320021309397638869319333236989497987871040198162226058187888603339347279449389232135442210885172588676219758299932643326243628721657752009915909132226612730145791641477151684045
3	219	4	219	95362	95363	287765	219	1	0	1352723995491683995457154980004080236851813684980164114898020867261252583449609976903583240537746154288353160073783451491831371564934582872436291297759584911936810358655006427984644690788975208406058016899407893468218716490271641439877051624741167195831768168009720913411680786235481913532625298956560046062936817740671870360770700800656625365222586734395056991760872895711274269769932802107276087538696805238537886235199994	-28573952272722776727841782570841489596701995627526435104391304239236422362959033687670708675285924971255959060343233722681810951064903220194619820364454402831563505754031048130147190287514454874718277131759912870069994036856085305709602955440696861860699707975449333507909183555703783607447784795888403584460820900810788598508543983036473633849157668331512600349616685771654400829248530312981724565980341101265308548805709952
3	220	3	0	103379	103380	290179	220	1	0	43410193660689794630209079555619500716717717617000579287882033472205757387840000563194271152126391620658458762399846079429111671306680636975742356438496621831679130740761306568994928490990039879055241643264396513504679636777638030835607396341428920094480292515337218216323599834737435904490224458092996561451288382605379695733818571488069209093879401114013920617313936336499889613904667580582259262321830781071834066861395137082623863	-13339713540454059730301480518724221811076582414794615079844172688694606036788457770791125587797585227093726700502699628189155248347630999543843835973072422306798928114640431198284071435891757044435914600459349672191958328588939972829969103689156657366702731659948161649372118461401128278687227126951383156450463888124148902785234824461941252291264299838202092966232197939376618301510559260276964657882407019451295933555364388177818085
3	220	4	220	96234	96235	290399	220	1	0	105157180717788955087640662043809063148281158335015296559006960816124660335087345293319471168986450381242994045546877199437572477399426522623422633023532755410995280737965242701696933724896640513180887309574927402137357236220606341171786456410974365793534890606478221271406768909560976645259502013149082982306610757779020709053201480782874970713305240625775681408344838244367899175665024148799164498074970062841356984806753094	-2713476970391874861053254323430422642717996228802855794817208837108745780082268074368193224605920488037484288210067116992903543041391714891364490078346175004991059515723317749342063759743745783403259777845697522220526340749257209956186766594356503970736433124318391774946484701344231741276194716896987874014248949329085244966932464985892879769621105522497256531811864583086302788173681690587717871532600515838481127544359020458
3	221	3	0	104321	104322	292824	221	1	0	5361300992266131272460336738559558863437010226799834214729707873218388513686603699177032864885999159261482262463934267894648846334873682224012256371089109215531188469974465849507342554895953731398301147167489398921009573427504185049715962148864786345461939369864427329836104152563466400203591395161457351658743743585736230648700614407726033618610719986921828594181319910812245525199614922048034643848051313751125044193458532259255374104	-403120374541733774307711682737367727945044038348814376002601163677688232431635601948566596271975694567595567922130953270492225794578711796936779633739151790230521557658937929352646230599699319193915380173133922297821172741168913395956706822707162008252014693533355637784700408896343459306245808185839006853255679997384457051329251095335545453087382317379570946385099915445611963534979770750146519663450470589747787344155514607641649008
3	221	4	221	97109	97110	293045	221	1	0	263718630324440382039596875307977508165120428142644373032162069863617562908686900666271871403653131858610925453286012220661962036615605483600158616882789548345061213838341835209303274925491903164864304116826991525801782025652070754959063332554657584779766874033310013258643185273189368267914529516449161519503265082631976569836779677853991874134526004760704934083745420367979066149958721916065373645904603370866750008990797483536	-509244003817583230781582665362429967156385365230953496069348902418796692698129309001587952605536314497133667640884804425318368023751656073775443394345222857939602927458918771403289588466798557913786177566671748721619561341404760138921912175599481737116081929301850649788032394236446322258868967517583866273984057710134566789011221454731767224174405520088542512157996465943199362167097245240570562439100304746885142920901792741
3	222	3	0	105268	105269	295481	222	1	0	216375524239760931950718553353016447002032449065359792842551939559130302302051266294909426441701532777625206259810522879683145656014701330815725484766641108339566979665416124820318421823795892484635108825098454879798522803817394553914198696303891846945594927719702222113656644384782013596533701430817796149821980805028238293439583219583549616649078425457465265313612550391391248339438753871819562854542690473523447158837499449154813708371	-370935054731752507622683166178060671199130368777943446120434687671963406680636364266044615783388553816956832635820439541621093368246037631157340932087683011922366167994189415700806741186317717332472211234016750024187126398923325293901986431414189486144479586596717341490716445589646223255121196972282157383030260079984633298029760526183070775119901424442321822586852152446139316779842365108318049477148386457257183336144212161325012918770
3	222	4	222	97989	97990	295703	222	1	0	23085055126427262083469579765423148305674049389750742463128231404350903601270960845473370420378162205580826007963214382264982932718675825473739160268626945812324752152593219989529836623548538453006636589549528435232240374699876769230514096241347884258506062453707426363107986099032774180881587370916033274044919336612455392943906355329795436590991639349706747222329174308907111884872380379489729411300332531729120030348607903836930	-1812941021726243165882828049589826849863235100132199433789890863375212959768606554970779018651121871192666181897404852132159949213589095144124122696371722866800650269235972801673902002486110088493272422806640087927235351717519239521635249991517178834220246149643717473085915152455651650617057471676978145337046514585592439075341088268551769268459958821412374586019979815723224593431969472051511841005158339922579793919654050289517
3	223	3	0	106219	106220	298150	223	1	0	4855662312220206137390903527173015752776166182392072138537962690512724542336983666913830557456413369274163683634024773509959235632169460462734434854262394989434681262822514666527169379987044213053804635939109246331422782198849620112420284155532356864586808313873828725198116666795863100592427628984044018765490209298570127849467324449398961452527705069503242396639271430491364444261757987461517483336097519908982395220385003550514368562456	-54919162245784943919638552894148242474226069005102593026267219739715650927415526670237205397793415241334369310378122884801072802546717615774401282417894615345007905869973271146680850955350343620527889754063816088548517939100098663606532505720410943276417924897498907332395112046170811848878364267466868499396412680801382941446023773050752845690632039114170606998498545627426644035000766285385610388143075671360810838495157601230792212948767
3	223	4	223	98873	98874	298373	223	1	0	1935657752848800629511234733620838306012662283945526451159079046586076505811718640650360588237910099684738319440800473114727140891829221961524512108116621154954064699477839988537609917334182575547379258061546910512618184286412599982704878550359526524206956990318493091322583085279339662137872131744665228614122450594107335850439391985733111815247124657719994265125948274133569721839412797910697704151284872250610582327872070879916414	-410981003919065006577337876075958700874984363208862849714822757559578409549914327602018364002534282915252469968236961964791718217340353848190507535421654558939978048224268037665521211277435171159833970381116764752136821020019707548162667016056530012717478864094906736392089170149612759698028889141275702692645256480808717711839116146400542527741285928304574160441786262367965885313696240780965800089653504562068936090945805077159365
3	224	3	0	107174	107175	300831	224	1	0	410514985542009498460370337435803832614233864112845413008846149681878659451746881446821486628440639816117186948681394740294580536536054769065407874380281402078685540284277888834704103660016732614531504977320701428399897743495351248564143631824040535098965250711406302474239859946424080175752117473057949293636162342768466301864071742453800411281422880869451531180925857915221829616102308312367508192126310210441119877766917447274601675522592	-5666830507372093546824441498631879807984525473376168370875589631626793602936927937234191034004433419849477382268902193725634154389091729334640772776801918129187463800806066673277415025061512664669939205300957080735733021444105792175402488136016353452802302053679502868937294854256516672836194616992697129679097856071424655932495860870020870164325037685640114531460480719073017546524874178926133885611541957669867676768601412479021619137254071
3	224	4	224	99761	99762	301055	224	1	0	152897040530306723347935903723911383080529639477687153425164438568588917574771230385654536265373160219697432180748022668165363597325952028147412287167883597506724801306755168826691368861051400989748409677321554584272340367388665185731496145581945487774451018823134611006429967957051170811796504798831330921795791039685584815397958317816681502397018815527976110480367356449718362570298892397237838507406302801824019729861418082361681151	-68322246701786231833222055829023876930043797553850557687061346428033302487840066524905280611110173767045811427531391524361954606532400451153602850805177968533413026716707718394939703419386416788500072782614876248764896935804907381925293467962884411304104889869439705221568947306301978876646865984642298730500476375125041312764721181093231475023769444695544756328464528083905636058660350909532007836726970217029536059751116766156612113
3	225	3	0	108133	108134	303524	225	1	0	202040495694554621907844776725376620156210712569389605646436567985846778338420763039965074676405583999062680938603634563171991179694797602139796916130445459881241275786176684406809407169481842959063184577392866356769848496316992187155148921962124117847205629887798077909002579344003503805259672586540493741729153858443995357075557603243146890555629179093258694808318788964416258986411297715778199635342617993880609830648889392643266103930627374	-415209193863202223286135767532490792980716683427475157897742923635831556281716198623883057563734000254009946664144616698938133780754750441060796199045843288590898686593392778905450856253437114857734604770791653269084277618130257633064255886802127911830594824029535075760762920404968836031545795951413993676778717607879839502644439286909884538874561238789656674371161509290948487088016673327735776291537345152530809392325002667623079869742191183
3	225	4	225	100653	100654	303749	225	1	0	10974379049959728356544448617959131518780787987335227863638045657719747833096377073933643478274497651847920653689810567624822795630181792741228695206942169845051599832329627176838627071676612352164948449434128554636215845687946736734050660811154462244821002781197343444494661279035276878064988363902211511819850674933645559465951347566431419305807597202051947400035577303012417285710478400645469677362103054875110590846127167117689444589	-9884620897300623988635228461224623622734186114665741168926640657938987443412700939944966955627382371783305194719926772629719671747638062696834205851044053157805706652549534755810644199138791515164954624840538665702896180906615861722837564668842539799366771106278781756685653068015542730692362541125994240511204559255041235765465056154204571695872391957010074570279739163874684361379615017401543267320914035231465861988438975847741694757
3	226	3	0	109096	109097	306229	226	1	0	53948521004793663343765204891696067094777251371644585810817657084992827893831599629655599707966224036594673968554788602332632030442935889010864698333716783875160265652362756602472070077010918056277137156300449974884010219073915131097874688594495662342755243106543558396617237999073185939021235417587799686053613347257860939901823036247162320653203117102370860575937660749913129397042041353837807980655534527094588413877879700660915968854829701586	-8678947994305542548975952617648328423335322007818054507917098154129736735784282030245274658740765422305152757537924991638505580182080949961633589516156969298803258761264506348310257035739943169200254165380960320385605971860230640981032243588348769494664075868497396821061973632656684898629307332287477959639154007735136214600834108711989310684369976845737278732401635103597282243659307461549944551725388968023228113688124654277227254377238066032
3	226	4	226	101549	101550	306455	226	1	0	648864688801907071735260925911332795394667760661171520125111693237343675476213777399384495877252198313079154786241160751474211936465538364421796678069808906238767419425101397050476808886250022995463098664108368112572199101862129846930569710884214677275433572680799756836783913688558033830451570482141911596824687911789494079672953619962286299984441420337113916892855124384560398110725049663241760001508651914780289272717504307837416864935	-1318371809503695353857876588816355831409957973841922233390848917170347318006245667323144306069626769008114662584236152618365841339658517374019541916910656976053821983722269151151812587458594365650297585955318089992020915694688362256246189291956879410039880726955982890579028856707326666179631358633902487908929245503627645471539742952838254438152034449181137838904074721343148788528032230425958117057520947026574557000656814433402742827742
3	227	3	0	110064	110065	308946	227	1	0	4263168252855265408386634592138289138447768571275484364546788894520528145058727153177999273994965007655060739466022038530450638232911501067194824216803933236668912763796390233891997878366995017894318580611643710607572763848448368177078539586887195646237771876888890050602634557488873940340751025004167866554987865173586510057428978551158770402297842006805541898358374913007892655881815305967131665580713875592525682327131542188348576382194948821148	-2110158608868827119603706874450618872815257039321654144681024271484943829588366288725627164921434868720775026126660288776729127592342536865423755612143040591999894642960068991476556471284878523206648345161923451107185259174949850782999202448278295145784451567026571409349522455200233259151597299504283832898868941634494658144384590870939321889077134258030780801004358699732902694148925125020175201206224003205134043738198278849694654393898999026763
3	227	4	227	102449	102450	309173	227	1	0	18999398099077898987954994037118739096392483012224594563783568542374323110588927583819962943802093159125997382553376528656445386080529505189464224726750928567485116009776138101349325563474667896235313373069867635572674479769444512362738673074432484488279101183098134788078243050819571282406168886600433047937503577098448558156848841221006333202232812222217122132215031536735389172210662811366553696005393597347079776110350801935264909225271	-166572035600481760795938025099801535540297444249908647589834599683232115793920643281955632103597163025914076782984056345979602483929639278160008747098479183627373758322970866036121223869379808063996533873900412251805715444330750360778853219487254799532015175800798813608809610239902765430280512652073427343453419659415482446161626222849321334681411026515548170592092183311814511733624441065748314101958497312742355464190509279783759266801905
3	228	3	0	111036	111037	311675	228	1	0	486243657537101007249763766279058461387344462013119969251071335771859073225281189105769750297976517803819924738284546571220991462951953190857356618168355780191874556133413033643957129896946293875228036118404162440528630734777713285499709950924024387741773495750189106636661331432776046190344956473417271869821773021700808066669379697001221485251280919224266870788103694766056886928845575447157972210663355942399161017024257889844774517833671486910916	-161676241970945594752907581080907327116523256086713186626048024698249789205013859784098546075246433725065288675844458354893246917653089075361050545633214314323275294963663436008340966313229069340585064973193019884511184842651727157597666420336352469896016880848136709153974715414313024135661764442052354859879632891194461373110806513248030727395087554295428571424525655828518660632129712798951074547360800589646810195761046100862555832622560408297880
3	228	4	228	103352	103353	311903	228	1	0	14691653853690809350376255957619387525992071327027267974527552066595929548018011419630168792881480339711982118953107585388890919074419421329302614383907249207901608639255342735511759551504614525760013001212564035515651572977535499325381613098985360063790905872405165968135901228625481599691033389040193229928719888766866088975756517176180313308566898735152991860799083665121042418237569934258492685704531486137548452213985610327109846901593153	-2733762270812100688342326903041500812479054851595813486916905576415184141536426554981819584772178805850565517015198960143281836337291669825951071860237384538256685235386340775621462596026269515718266967002433899078514833342574546298398041673973760035123688291566628065833104637827742430780679540387266156949641952247351147321634075461049147545246420194106407356724513709159847973954261903608720204773232700863193408162777943615583271683050580
3	229	3	0	112013	112014	314416	229	1	0	6998930768492421637207782131055991031572192209809102255029965587668620780150490378990696145435549658352174140012778941084361840237557054417419992486511956227498098491755144386358388547318295296953154436655580819869248844260917762876259434403986815464437046101957767917593628970630242710486140660543766591851432880063775765666338644698371351431643728509135722551826011627676449025644977905834247937044873914059860134476417988167276968524514593209533390	-59063581840260237887601499073570699377556484483680410422867966630258739905706170388228372026092174521453698539483547482684294471342901669119032572568070705246424860769741534963297055914327914624473860545099772551600941683253195572242789045749946265346967684175809486342734074400902224900273151388838941396995848387547208720272543488122108052286542144003065527032069532002263788136198447974931894787537993881202416314889980799255636831823713606908151432
3	229	4	229	104260	104261	314645	229	1	0	908185287669716667094171584905694834170247256215892954627022571601818603785501755563244763960952631355246301286275593369621168685680719077826540509778228058869282178897223719659262030939850777136805590890291828622604568940363466028138126554233755561788124537010694699711608788410732191350671456391339025781514020341141363936877267456872144485953411311978408524928745833872489021078755206715875467135401112704720314792655540994753756956307409827	-736288774926386039493788226560213078254010571088124737826842304707598335148108526457561198067992968567980515205195153242830562503290071625659266279019034459269318184995326612313357566153392759640587372352954879190957774477950108945682846042258916919159429427118952743811224009071732895010009356326562295591142047400203194827644055533330204988942563291922071986926306033798111580298771843146116884735052831102863571377847703916486669492428436729
3	230	3	0	112993	112994	317169	230	1	0	4925161256201187172609162559045275235392165787311318362593161649841558579997724554240744118646161723365777525646858433167686446427625307384719828177617162003237224387726974805460628120356495181696624508585457235239598675857276427739039740878915679673281951956013031445892214949640503885634032491835122421131458999105200270732788001611698807817161096380752707881131117219935293261044459456417486199140662496725419226813577685658610322747316685981217402809	-1777210111168875112660297271236728606450047098227125074684327944350175972203139981275557889661984754999979090757220315101967487377863127825877741767016689674725782749178037383487936288870714350861708087621288899031691248658537948451056508346587558091410911133213118291175259658425554890616041854792332467249124913424827796520385825439027860832834354746407215170096454818369207269771517466045641098109169810411453018922907451127002188784728834268864181829
3	230	4	230	105172	105173	317399	230	1	0	35770708870848633393721707255660616297110997791355476580390791334735385175415634957520273035733809964441316157413973548552832749460904470914257817668861178299017996729148780097312659246366198309310461450373965010170445645978630913917637573551994000226258249492706821572224527337476141964722076184614588216503525558959367335372013045167927904148793740897023098445808749340293067122940517811663614647029346509130668276121178064685619254684607941527	-119453339688418505152288915089276151751024047340508920686750776504484445910031872777321794561494351070121389264657060677194617671454312504150422242835925039597506057429592654225249081269618449723194453593402802720183966611079229226127268859877595408814052982690607645505158943309689321871357615015227458603104849458939338051351879174914866960632078641113778755721655395389886053420663651397005274931859817594549104843566137688388360737204024863139
3	231	3	0	113978	113979	319934	231	1	0	434876912571862734823220108977605731903787406557952037566974870799478276570802826922814007662006105927074254747549818161922286769848814750117846804494524109003211726732211777359883655536511743031303967836238518699390868686405443933593042978339484288898247908183470045688578715932905677611655606619145052381689209064130592353089311469531737887021453055292109428992956938288856000968142109707286253541100771632411682770799862037523978939399205681881595279243	-247112046800887888452930713905848798028716806666358337241939640114197373949482909031290019377848359003288583524999430592791315046435222101439274591584253681833027301158213789325716389131159305117695401206000103721158690992397839296839002192418745130366007530153570279945449227791788555628403268385279790081861961196085489172457980843212781141837030172155133221469477093120489630150883135139856266421829467167985936220703319983620370659993535206240984089994
3	231	4	231	106087	106088	320165	231	1	0	12794969983504309043541087199900928271404548766278678593441440722589947164306853267575728772824804385386558506598109313572160486400737312330105217056858702110957951672067435213087062093296831177136923208250912948730983244923111389296971429890139590477032996374803202792464838728935649568911512442924097557440986534020039972830203967917038951089820280579110763546452787791559396982556311729638289388707024109677895643790531371315795457702707707975622	-1790886286610517140763460588005166831459121544757819853795476791048199228591396770995785962626867086470144335893683090900814208914425049108024234321723557892650132945693453750830451849192885560951337914840164576386353568446191877509014029479814996079280581935284026038015253058140125244736344109308298657228901499528132259354328204392055975561381308241209998584969607674543210207078537258430038355804087765672394238729274251110058315149064342948082
3	232	3	0	114967	114968	322711	232	1	0	56465632077788273453982093832307028917899336043658674762016874367210771940560457508547916853054722636731275514490483150978959896841334221479386327982874128405044002848124765391494750218130690928719876412044750828464309122009868829066965813502711928815898988078515204763064611429443980580583872874184168170046373633761141707963679019105183346515151868459767926508904608048647259651179331186202953002228015381749058932392431319332051476831609373347543216143170	-12859170923567950290104345911574484307238335059055084220223397456251284586365758690239275083773895533058703227281832207551344621559373605528384787196549882336042910144545054430470244893379496506614932884606473819367351726007914501202100594572513634017348515911990201893177640921892748363663202226222606459795715179074036579485751381115146132259528005363111568322881504084831009262957009873597958564684580308367418216882188947950341014399811697915159036770837
3	232	4	232	107007	107008	322943	232	1	0	677773969219188321997949092689280717123582731914647019307637258470259741586497259667280351732228100619032983348722513999752390137526926601083316663478152052372522406186024921128321771629108790654282554477249972052530705998337842805625977840897768658017891407407694991926171409590590456014673832364429866035199744416377376871999708193200669805414606275821802184699007003523775057467042177981784288374863251282312412871419757067525702516450494472854941	-699583321323723699852148894399772582112027826066164138082197467382604125788616581746744040292885773604926529929598150064783785337936137706405813943591783823607437221080535303308071627358987411065986302050847523337141694018560496285037460040276143558024704663913721617301569092094773624561292813318067893704028734241495780751192161816344664978295302291397386606527951706852612876545704099721255437000464368359851439215183184956608813220075929623017474
3	233	3	0	115961	115962	325500	233	1	0	1872249221567009694625412699252955994827649260283650025614395936578949919627057899576704947066062258356856927784335617545829275885869004329126809547535957568483758742153107145063234927184430973019803037324581690289165440495908908670821957941767608292019682331590425511626288442778609070355739656273503971240230074490642516088898720885298634432992207852629257443048630931560779665627316102745569550869540669825309874251526686897693005743481631277038986178159560	-5195118605441782854561906244273139060301302807362157353285202885759621310055599342816847463002424685536148889547300151932880628708175347377282003163239428401781243708304640903057422668712656359632279707342571209174120802706611524424098601441586387525083964545440976505207982330369979005367326748939234878665735463271187281307428869228153281514331211620051498706141836833874566141080283625819975431842350365869805276678987760183534459803230055724370358169334693
3	233	4	233	107931	107932	325733	233	1	0	9925270764927456076658463537191055481854333190163171762849113582987374125937450786113938241075274375707570926024032668497591244447443249850445389084141656970844881165628074557934105787169414185764059252882955791312309005108327871879806902103773305996097925969174070444559295092870820802040527695089649570810830331874366529234179846943853197830356813499144220310101569729837391560098094849962352299340329853199689067663121580292467739571761863306675086	-120165400154617956480320435234198477919027981997307768995229974488442492403406849887159929745457847528035605326665842202921273544250917599644225969094882598783170176364414687420903872038817866726235321795527461638217002128475659555510826610008883234574420268395442185310661407573839716645700555624128322515821526263841159238792934227573363402372745190554209288679218921132758743738278900742265781693999726238756819712180725432568701681326455714759395960
3	234	3	0	116958	116959	328301	234	1	0	709492280932164871674808224189530516975616089604798203915181015427090811845361788337819376233186393020604415826660831974899183775996076119698963544305028865896896506916150222233565244804502734886754322982053532623057059722937799464031680014811594997216980751506531940481953664828053155998654183617128673546328169715497067133421203845887809770296822498857567275673743519861530987609714508415948903375715072965251874472356124100651237597865911879801596290928493564	-7482571192662883407070102612046258358743907341028104226441118585869523137345183631950209380227936346702664953552521998391867990503479432163268333013681985909328528448468388669534476490360376655991725424923817750760888347227359566900516212226618151628821160171530904895335191636990490913842718525417297901571425793665509173779854360686054727642800069476077476746303384222259775663542774046139067858090794534007798655383366464954158424261719369234686745083749549
3	234	4	234	108858	108859	328535	234	1	0	7685588961404006832615891625136882612203908310684113178886685425097116212083840059725470225554697522171622323636195627618117860956018960744777225553729829739023200756994863131171352586801110277839080015578595919366679688001193890215792217402462552793939710115925504900465915491269399291036855482690102044822965885959337853605846316994778968848153257668018223060094800180133002599307258109399201157151330180254637943899712966820468792457980110608374209963	-4546769459540708304206746667155449738977859562410392445855610283996519568186306379083876490829265130913427800885479700857562679793050923057366418936417412317846906174309807501862636195438847752775190683246376262858015907052422147036287419274459514037990982960919682595888708945825928718557533430755980594053375479901055883871023363572527264719444187738808257889801777283950719909723194529962191269341393220282532922328563133222737990886319888161587916769
3	235	3	0	117960	117961	331114	235	1	0	72045686252424641874460539454091186086968080329940316938196588800445622054391744875127647747902192620910623422828520838489387909574652343216141891654969752015085751160590184472109094636837166937759722982314196906320638725328646513932449301462669020995507628666984199168847660411006653524517741121528171298533949771838040338230102331945354129643963857977979090046014401277591164500200956334223703890026144002555969168414281886020408573954101144736517914599284885043	-900880189336755087552301404605188593645149693441924284658601715118304393393514866163979231566837715217590561504472208334552281256601578388754503639125832591875302880106780359072543469943417666120067023583750465190853561524791724376047702942770681095410583064128910374007751111118691948231937715299855408347653471073916996939776792560120903863341849434621041717233482702702030329403905711994764231465850945875435843377927974528183632484282079241905139517851679149
3	235	4	235	109790	109791	331349	235	1	0	172820781840030917563731958102603139959265019480698133128654945571309419869880159499511019907470550966933224105544505746679699361167757512219092503294143922349135859735667948773597569740106887032062514789615826639296661449524242500681612058424469125394847579561037138315587931850198225164592330098995265151279244389924284618942514876502737122011276973634097265480577805862849795153864577910754595050596415535240958735728653005669743575717289960109365531038	-982988074981022767637655553047318336739012556250741383986996911517402146475974405315156012166736759702797728202090237148772059566786648075087485694192251971634799397200149989429684315273535594500259622140705890782340964514268048487711691706782237988349531059496181477605656909956749761361304118435266357605513442192576114071328563162105683771896061650295335049322260107357508250133320361718170011803115654573069981266868869565026868580472301023152097556012
3	236	3	0	118967	118968	333939	236	1	0	1929170308277304105104071808473149277434485653953481021464655172098751753843869771240310333690115072430792685362818843620223424480729976297471627672551253304138431921454573671091229223323630307360842193695231183402780455084405765141960109142895026129804796365843164716955133475664902079780371853327737603804411673969127546905435928127551373502666352085229935884465134001868810618740398104937177746235592709645420920736272306809105864626480794310647792404083706300782	-5513772368930448330104161757307595576145269229737810314982749727638252324910663179758611197658809404432572335092882966073915167780875145184593950360013119682101793122466914108987969018475845117430427631229656285875079161987485856325811642934888359618440058810285759846709167881737165380863006586212647009071626880465404828184215658252092786603908096576562974606706544461219716919343363249436783220827724732879319327067255830285189955059926661318383456455431584993489
3	236	4	236	110725	110726	334175	236	1	0	69461361100387604007553512418759692998122034317083376076264368685793386055773000890240048704195523906796435523962441482001176252539914504698766180872908773530169775919731893979422317911390426746876451714420429945102467758609578591127414065591265259447529717097870499591562336730970581626440951635324828708233541679717239638927259697343319380137252365352345240030626012811068143576197924478402794414260047972244759626943825793887858053327209995434378430678675	-39266611996636587981033036209116840180322012193037068337943426463013983875685178744004627235998236156760373178657842831444336775311011413096708094916682418603749780031589346238852125823986558642717550851655656434000423572189972426097501831834013060502657204393883357317884721589143531632359413987498276901637424019016850302299834505174635579866459043679901648593462953010749981194798631324377934050039906937885303987224051038696601942059456462220271387686949
3	237	3	0	119977	119978	336776	237	1	0	608353900268015930436693717310160392458455672638229813517888636747309867675435226499793941221793761952414457875519920773225464214470241001994821666739550169679488649555756759323987905593612617493802576202253709798863245926110069157925489671821374463991240570840865290349706090230661869460400927404113033109825254525048833094079448548292692734835577739486363641240184444503166404866970207630364487384289910294646331805195737536052815903245808507216329507091072517690834	-147409288326583620230800328017443398653976628863908696463759445311927481152557608554629543381669189096985534113394898489125913092748905288931812807084071987338418808415403451970530215218545568332654670976704194183812126235085992589421987748126284781560143566995169365605575876848804877278499109998534130681023155188441589513949416791885329675819610551567330422502414466465234491211178660131542418782238409820814893210475823224263985272644976398881823184962528361753637
3	237	4	237	111665	111666	337013	237	1	0	1000467509330524305192490877790767766587717652635436232703201228145575525408421296897091910470890469212085076736521180412519471540065034272183824927162980550232399004488827523537925533985472203353015336718342063694443149296516252132529829763684955676633215452839700408269749677304784973992682144573848410506141000269396803606576408569225164886044497613296161621350202898461409824175953302795338811891202828938545664542544699918859193892359283203155154930362591	-9277073241321376552813170208110517761708144129765630569437210643515379940583816745880910583385144596034659353649913883385948478555875216940156724345284483262995303606634861898358410433726954130695035815832561048429560543456388438022684151726959156901386668135866741754277651212852736170871298240368695103015668154837272161807937262679468416332795125754286163754916373747123033865490511378384388340745738935286694350722895765487680606233953499380174248252380108
3	238	3	0	120992	120993	339625	238	1	0	48045565889740533257742960828371054556439929073091173771727173532649515724211218432602734455466669628133051234389518860199547043947114802480975894680324626807598836814224563881156392940640553642957629957157786892739985204882694337388094829830441080217249291160257711378588101870377494486528950537225016166611686469979231802990340711261566261746227653989351180444392675076930269739932707049452384856557736473633649543695765728365559249089389000994344702962178384366909383	-28914012037143497995252161900291870204325530579960893889362304005325213139295545992324777856407758401900511076001795301309972242683423057065079262406618581782733996722359869087543959174827093277055729070329942004739800535680845749128114115247653570305142614191818482140969103229304629301250356722409331810315085187140393484895485982130557925270557001035830593369958835881944312574370653628689102473616833578419683992406822923578300610268185250781325647712351078027819310
3	238	4	238	112608	112609	339863	238	1	0	506569141319973252585246718628766517117820250919517979794919369121877403054607307269864697430476020236155276270709388135299867768781610366472891781077078651195840777222143655819473771891793302831718861869606991698969851563250431156809872947453189972846679191394956498152185116309110416696662650692422318352142523999067390841223209012857582652100868754889479403447894389826241184404626792799554291482464802748318957577133224473238698968874687025394010789745692807	-460664908223551905251808253938073513934436654440219135114354987682486654923795549816086666742904341109144004459429745476247054318143088079735039201637769097626805160868023935909880626447904240527048292155425986857244828518722519865717789062707950191647253730657794944854078145443498548239866776033598001779888889487619982860777781776431464754746463418768742424708434633459965070645728597442967736387612898680334354867484484277954295609938476097480919882355596594
3	239	3	0	122011	122012	342486	239	1	0	5618551564056391898570295018671591641724260694576943998508934006604766423944498404175311834938631268057581462192378989909238326215391984232123810426126918468253511254845432310853486596301928858142423910751203256245517262313799545480378652889543624387408952169271302636998742195991500064473772125490431486817248798310188184620341414349367018629131275771249622199198219771466096420557190531211595589570740274799247887768543999563432970733607228738754861649618739613660086952	-2210568099356596724435678550463782233248906224683210129620238660615077455056388998161351997987037297121316345958321426928576860919178633393736158539684325184003554793290915591693743293515558686401682560681261867476859507271003765728907473068819170165426753981200358751218394667993136615595259827793578715036761681015373574832359180213964349838511716394349293146169537253789873405743061866911916018314507818077426947376910610411208688349916234303778313172325342787742624937
3	239	4	239	113555	113556	342725	239	1	0	83716404864283985036676789679960288961154775012130460304025886897868392724501159754301004175287925005842095549523942873008466058947877495776769113316751094522409137961740007349548370337100750963608532924995094082327426187287547871441709553446245277666368514178784762310315894224026854613809196295400331505309036664761795226286490158861953717366964053556027368069040493022259224864956782939286341832557546773156034784355527222070482134072384047015557239100898497767	-7331436516637482526883232809375210469157757741600656271608529022991515920862500690718285063683958958135780519627125622498718955167077581835290245590277622033908225822728055807725532515644642243661625564915077528451163431577048577406623210302218205712495695870547974145842186437305486953086984703333664525519551133222600209908882659599840497114528985811899107363342901863781998373334412580622816947670046691123689415530937691186753757148655373931030224324621167053
3	240	3	0	123035	123036	345359	240	1	0	67868717329795095791773447164368358544738774087420704432412180960355303715274889407699611741565489115375413528546652588656795272847162044851448515468925476340994270747595820976897855439951563989834135646732988787838884000667757594996542000720898231187805395556000665624509514284115412621826508420143060829909396291236141413316632828063577716726895154822062793944241896249339077513330553267542927149705846053735968059525728368701339600671564650044838272758355545174282618496	-730828385809760536636814382577531446590070096980226961066785128137051074226569939047710884437016165306344073596508917227149929601963056860829352114654835516959809137373316642156368551821093912811733887851974629391449710872718525879954858267679894408768768406538711804220692483049553945468716773018251009712045355283535613350765740622930004147575594164403551899278197910979335745459799168009876264136529617457907774174909674419419559514925211340865222372414162752539998660763
3	240	4	240	114507	114508	345599	240	1	0	2438080840635359697277949012502255810062846248848063708465605773090526927822024265827811889866845144739371414678552905194016539199427479780266474741243495110658681884788498828424017345126909005316637140000982981259792004517629790054723478082439596987694192322949809940710969854573319875471314973093354378067574212705665995855861476299549467092559359514885403386434330564998832907020497661677550930405045072576053975760048970815927627803307907434140394093045090112443	-6173301781774788022273714999930170950364929648682618993033518228048439750432783901055302902593743830822405989127812564906598677335736770759751961036066373897860262818870266287263340415189741213404952554176089505836890841753484679445869090660138831938882734048531395112029088272366150550303021956891246919849305794218147723833510259671838501429081904610935319658680256806201667813986083372021828192257138722615093739256814357790718419193334462901305123263514415593331
3	241	3	0	124062	124063	348244	241	1	0	58844729256696014113045166170203475031442620617411098318755670633095371738922804724778536871497815572934930717892253139558582897839942123012056892346563501897062207511323030663307009837845581648807510552799121832419834297595978691374838330466688872888425691318332736461678649042555752537348862501890072892239921800227358094814772912051057947642822845919192644466652335299359314528956490266209430179376320233564458114346714558987116831626241340783066746262909466864478482065484	-22249267701230251276527535453849514637235922941841042646480117769030040354946109981298102608113274766238830853810308324171766106633262724202089452356103710431267181754521811157687569704896023712958374648017787774736767533635213887552590852467380729789924696965457739834962688859999340696619384492519831565604594090144467466374186298507258489211531975134726207519206499529513534593385840835782142076655377248856216890832237878881884346566838132177394561175329401015120408735509
3	241	4	241	115462	115463	348485	241	1	0	499202009314268296325247281262673557997439468501236996286173870912035905832491715465459730040576832432405622034622240917851473345411329834610869193443873076380530962513665994529131720584358686320445761340282261412875281766291911807913993150164565901422592693289586826519567070889001386503918055514596521590283553267967996102116882564511614514607004486848617982233218358958914418943529482068902560587628990912381166651771945258928115309028069035088539139366749919793073	-311744112016083416734559198856294600516729369345265975217163176808551284341952914171939461524393324462385078710740887523475820368947177624674745982866901994664403183512681769731760358211374443463941920356688941700339147566456584208952040841721955247995006729965568056380866621744044234374337881320587984389579941334198221991521474009881615374603623648150105452701914601632573210041619070588797268375177379228199789352720221396411976243839860849538716915813762421211241
3	242	3	0	125094	125095	351141	242	1	0	5286559730868572594854410286389310437319744814366740296349291964000068769595435127955246194576222223467808153074451806313920065414575103457031613377511646249561728937153293374999657938948927519450446215230658694146182961215587501156001580220992967354709710701265214903544400439639379882446044733815721458632122968856912858213468009588325835733939005092155198913044093160290773381373273345060212017354844897247593841649198563885509341183807753815519306898465813413194268913028985	-2970232387212735052809892426143393447861717294847655839594995875486017660951421960803434972830962214130241752806525591476852022199590868600369994948705396294682687206908552284476130607685111538696842404088234361491304491403428791351035336716312777759004563089983697356624162197902286499142524134843715115734262325763295589592637944954947937998871123786921264233897170889216925479683905633767080116323992197230297250412278475025656460126867388860377348594280122725797418270172930
3	242	4	242	116421	116422	351383	242	1	0	70049413560452499492204849999721678470658389780185219127463707258420414870541115780956854296531699657339033006851667511019218556449050783948539772466293001538116176275572759387265361293797775465810190134426501202425541865646268404223541032298406787312492799324024704169738412448966840823377802163573026884671946625291875228216743243421780216008832482537019017932174162490781459791854460666135452100068588387280120261999641553551249240517480601004895452227662072610103300	-6334842025401815637970133202948080632487960514394077918687384960410195374412251867670356449895174103579311902592918840973307050931669477821212455591029725321183446071959399397922965282823618520104831354875144652451066859827310666140076228035343586218713795959269346076552556830879748688912786689174700227684561836553348951095535360028990923330191692160137382218077567711101976230337182210923345230320348606517372122901503965703873185142565696624372200745156150601599649
3	243	3	0	126130	126131	354050	243	1	0	696193129498223289791589670759638138515423060333240572418962910572045205955708952132722251888857302528007850724276393522409267673302031471142641843103976988457323950426222011602718520550032380325676347968209184883659683612796885923214205294004711936331251446729084777372329809626871570058732609808681780705472238437632144514700287287054922774586284055119413815265150874811390624106455156900989097828434123362556629309652086783451336233660158339501486324573902386028203369135125951	-143682907842701410191247119454113306914302299548777812263311198094210377977715638350323210976828203526583704741208787523888281805891178075387353459074719386287022355869181223461405688161609158196185275641087770171600010056259473083368002726770573275905683330815911530069017987325025404070911034972775746379285300010919129067801057088374105562518895364944322583139756105993044930105899900356234159649118618320066161839779287673396799334571988435312802039241645007452200040658221870
3	243	4	243	117385	117386	354293	243	1	0	1348943049059838899982387730046427235717947519089978179344938451851666411584711065407572149749158959200908740691952540126171568649973913592092265596139614163863136611628113003164531635920824030934303237694688371522028821308185743622810896046265650924067574248095372928578445011846939478379901605320831386101389281923435040784187975859343900533598026347744892889097032145904297388055451518727953120901517440004406359478480243450940033813760802743906975058143252605893011276	-5879643789588075246710075694410036624521994063540054064049127869752601867614111706274246060936414697148839341363441649641344277090983814016731091238641709710143711401826737246364008812942480928887086272425442169484228744708582648683657582396284006868503952875541761107079174655850411251117794466395282321264201158988978694581620863572158543319194612154163249877916083754315422421618312115982890255126211420974544048923278772892138585982234141533284740910661538132323985425
3	244	3	0	127171	127172	356971	244	1	0	24937391986012435197503817102854216815688761340009327872726757712495436341119331823918726274954437259831988031825907839470259765250798185525240152560099215347559799615085769702120487365362541302310392138024353325222342452753122128620370559371829545896132569771785598441565637719027670561566585635114475496149261300560242830664606978861258489652788596337677468218540234133635714037270048607514936724756177626177185651490506968312305267269767397278391796577354084074488331160350610076	-60730682095959867332164470685876138683078615102726337775058902553768005401265910093590956512535174030070707174921353039460666391590440180421596923809514856054613716992336143152180193393950446241289710286498285518805351803175038159332554100188662711808973735593487371927479853282750142002729942750844392918737449495173175466860552995856412008051211968921131097787707223579124486357347189069804984157883634519254756615671847744635863202313816076556263081926233320494058848202839605431
3	244	4	244	118352	118353	357215	244	1	0	289293268908055468300322249969444111944437315432514822952890328105580048342257430159509609756489789605892238620629271177895225444004248057554907634369004985503105561469938747873044495643076736901657327686613544026815596591955752110565605064778415381176285277212277173372053773837534262097870710477491830911060854560306518977430902729437650291270292356751523925144841932867378914816409691516709287737247410437506612135344245267092022984844060383451163557797062736330331499917	-391853007573045726845596640561697101263503848899553861524215679354456388456126925258330847794747575169910963431595351849439472148124585006527542124313463673451972770588786984269515946626317186052365964813379015225412539226237349392590220564541543807246471004659013777075032479359212365011916548954419197183270531127236633114423304747743884465988281035121545669774609293391309549361518791786019592953178385349145033744728234989890603914043459809884865394955155817367563420440
3	245	3	0	128216	128217	359904	245	1	0	240203502394646929365631854620325661166576152809601020967319128253706254194908608875046932467780053683969319567232241154462327163599915045325608709943072610384790739944213156193254161990086459466978736673084666154496388586881265533734774222627140754208501558141751385093705502956270669262422040596723998004531501634547137992743448978225770957629866333825896269011751445481244118275992083057465013054867445410383484399712767418559919119837721352770255439242153750254255858788486408560	-8489533762597319489125031478682646124949504087054559866735123673700537522359227225245942619522997188507487557537595306484136806145035903968859103850359992244756743728091260124256531642779285328629045610519718867820042558310530926530009444131784247425792705710098069542800116150998605461848808108293072337274415327331613043139408978395579344831246799120053372250942773311719974021291023764700984125756379878322072158131683186870062100107816218947617092514744107410943102070368732130112
3	245	4	245	119323	119324	360149	245	1	0	40549890470208996809993572851243628654932209488667772399970578300961434563747405298931594465090589986525059677050215303405498550506360741705285600900405209048961908635074342283390345438502757497183934091584563334231196551620636976426736413404140539540746085810009568123130453220303137582337781863897937923060279723559419427894033520265074467350630711070563868371689453870353509301632033368681206802904491475384592977186732372723084180048350020341362359432824283335665718642135	-23647474977273276678914417570024240249879249603243127050082854143880233676799530088406327436037582843944815969820366700103148524856121252719008757917990738972791688971838455119964336864388233338339939415944026332290732330304883713671799039745523076162203297487273198508045981289112478192924538085640163976131025302113832837507075281963398465630434897381140784965271625286778716716946598271744217718310335998391165186058006140306926465820815465834257352917931682782493194432326
3	246	3	0	129265	129266	362849	246	1	0	33226799713545181805629129978966418083440738672279486512990825921039690952990780169415731970906649374713220596494329809528935587594314186608102198740862672095887329467786982602674486588348331528736707907361248035058857022118208280356227065809189666180669930404795393610191582954106282602368179461779503806011284379649686485619391233653855003979386571048439652767879314736916618167038064415248334648548823898568915886417970241427925540386542359456561996973671192122011812268500044297613	-855497937540665450347841264685315780803278161801751372241259316031410648616490421852050774630349717941892480771680471879125475102403406310161920106810016194431052144812038080740131815238294419210101381104749070565009027423857939882307576715386519314753243652878544552309224464613067159580210515846145265710013918745098295938494652538483463184659044118752586680900978919342503168806530287363860194679545322875847424702182175766361685148456417136503855847834980066711783360211507056265582
3	246	4	246	120298	120299	363095	246	1	0	4885659303300565249910726885584025615063828374057350399745177846226712068134234981269654484494544318662452310190151715277784527644418046723898534315539625864720475123447853453529533824790065557888272194191733785109037947387381018539008273368766419154459863775978843263467296410244800262962922102588155321429193303923509176922674374093723373101647518851278959055368976586382094116266477397546629231747758015460994516539894389147291317102527720127749700350746079692143981843724778	-1166117639793608307010386551985874617675421066743554827766734867894056256412248986660316150585262548512710303985939447281885602672977646957645398816340134674584362038027082307566227669308897849388619485564801952873045918852631267412042448052708257599721390672330720020177333307016091442246623129746334907302796699682426026971760081900805259888444656563804565360845110693675718294918124593688278231367764434570353056186213923573681229748332554717056274196672681658193584729911588
3	247	3	0	130318	130319	365806	247	1	0	28991978300085470367839862574399839550695724763308972528747651993385777834660075233000354404298598647282824474694217810398256289009154309929449098979697180324643891928005907968510897272653346384975775626475060314923421721795768747430762716780436227450545524270597392484352010243670620338585827492328920968016138516053396356378117457845083154638566176913941595121244527919884352589556353140758368607621781222611735883350579953273067948889308206841191148053841354122767279620360900750823441	-61398445676703454963575620055645960266015306306802736017940130329335467992767600066839262388612567428763219677395579454666054124621230790273249878225783571174740579520342538339905426145916012053986032646777830910383201628120194221860901587716403205505841235916843315319074642413501316558798261736168211132700541474758153947307328186425734546159290360347664378385831675200586389006296550618857908988785237356425474949197328155081103446952513395153482408615995934571912967694058506035541160
3	247	4	247	121277	121278	366053	247	1	0	543010611096590362319615569119202905551296362037731089893062456469733366879766287380382854152188932096849710108661295260668592376061845567048779693587674877187717670749825162127105133315299759507134811793226260795614571223127810772448206840021418982209388694528294890800699725446551678487397257694754687676183233020213668664264291150216377934480680087756105436915445508277063907046168441464699708339333627575574009451963903482928096951405709290452075455596769337959710576924438838	-27595695646103929371410023651253265781944769678649106266698989212875524256524948685799314525761881999502839030581445226507642966603552726027239859806819273896687740724561578105305748114328102354569960406965668520041914464106490855695352822319579593446965721339927181539530276485866549203146606665427678036579115365672168968039984586391007460448848625013861014792584337086159046301372504982213503962309574868514632923717541481872346676431088244192842266689640069100124897603508102
3	248	3	0	131375	131376	368775	248	1	0	8068276639963374787778052885800240906382415617415738884488614398625992497414983441189110383356303802827191774739501343105088130562585649546908277479686632232931939598399182606973595107082235239084228113010934466430486288488230060109400491479450825011829869323405587200967746505845190387558271491951665752162448846217769957526921322924894267580113830289740603397710836148601499585053210592335286202806256939187433938416063160777666335690589718783458299212004036564551160522491279284077642605	-1116558170662835611661592455368190906943280675164149764668362653120576274354630678908050951984402623255111566598330384611686253507958138829519707576734477307100206067148442004838127346833178039924036970711143266704193660226993606137535918108643159930280038882326501552085714009594215991805581404281311166081659968581575365288710279347677995057304376521545947571619852908160267252341561746839540303973664578268294242985001436643068931599888079927630386801628708120722772484429100669234833174
3	248	4	248	122261	122262	369023	248	1	0	3474509835321543135984913004110694982793728516691972436251115725397705840490999515410932832797487753529171348687894179777835570233526558809194012008498229074297458060079973984921193959193611326312246332257368520219303751956476838388218990696183812409297575636151350105749312241439824249385427836823803228411398620293464461422597456545495618537549855797830041720443843619944345386005089954232641338587487791750664115784711703075869983756336124590366203762864920062413971845705558611	-50574002903091303106980469125633872375652096716302869307789182799199688012029897969752689345056674144436342441800139068246895823344706915737903797646231548294794360602457485670136137698868602474121679911665981360209586669317677268871717009372542782206713514682269646455349536449344885830423398138409076711944069972120505991633000552942631274853862608568626576381155054511545059777265826402666853910708179028990430684109451030524097681586898226539749297134056642665373929673513680569
3	249	3	0	132437	132438	371756	249	1	0	664016396102772878647515102425046814435688098797751386240125722007618883452181142098291826648888462829491871678426959094021595842235085749440936825160287656147468448223589922096109566966886909633559286741073610826690298500675928931401573560494848959275686976202987709369808309577308402620102459516272464891698318224919802117196831615820059518527113226373116444765225535731730440572427692240757170954357388893411018129178741542725631564585656505155313133581650381303837842119693267922995536017	-271820974520117078934677199903973494097063837503339191637257573563758413809756460220088401024766339628667248707675049000332442096266380240799994087135622602389104031915192464205992944152476284204860330274547836956556554383320143055468430064364266393858183881618105417447441761651731298725999568613557592540772342519299793608774143499150857066063113173441453328538203763083227994286858182663396828453130425827574046162133864506914339718893962982422841503086580372489392646890863889765252491077
3	249	4	249	123248	123249	372005	249	1	0	741334731680432459184200477361839691308181665664714483900900392834632037416427931055815834576550032704557080590444651257374600659120364618622486682391223052909578992709343262575582580732672659935584367714778260275957294332261988789164052659521753426139638822021945342292903095182790936679616204005030429126041947120960992692711520891433034054337712703622198444731913825153904429239144930403268969610917387403271811818332724181363763356627542263371750526862941920811378779477647731457	-4356702954362183912931023159375552740845186620942119807494545289936012333672148270595232974581529555498503210882127426776662823311779186150140041748218567213818822381005585295968943576427523681345158723756129917718555339502545431251066141012741135990505537146493231492130411037647782484554158374099997615571412338233444556085523361464607667492196238487856226524306540022203679666463530353095047927488741831521740801811423771968997010049308280022693052451787392985763760461143449198637
3	250	3	0	133503	133504	374749	250	1	0	77613126855272774396083268886792409183466848850358666695834485555157281941414880272138638604404261631165886122472377177826722853647990066120967548324443240442525198340109828064661326033630729810658096841814813666352220202100106699006130829485489118809346252095660283117895497131429946047685352195342033415912889783099382164551676349863771344518294833783719058111895787559489770974277838897316570780436208439357184057664148899534285703128790014971314985157432529268352788635698956001702928188782	-17649061592348475174277013789603478010749298006978692162935314949909493319322965508721708525104585482004346659041348017780383155455686780311475189600147951611222103726578503377627147541588992998791544905554554019877153423329775523273977185687912369391083880888567486122904888508175213729789481119459054985293722641254503166319029300837032773916539361634503291713918623943068573557966617930546875422295274918982364221016472764479904774147241834768716083940041059637873925226046736160712721676849
3	250	4	250	124239	124240	374999	250	1	0	93887005738800304168369244500907198365282979451315597317517199362434438443443656077248629346451025020364764445144292497899590099782130155713251247678945798536112374253435164499826927086915171884117040306489483780522226072002181867087585535688129503495829287210003145469383269324594802825446136835441077318376385808077086045364955536925894721605347789147491709643018277967635386958337260231851683432829162351121443892833413719087675995673133636790958796768228712531424081637172326194379	-387071380487499461157973434459131078938317322772507536375557148089339644454159623286469934548249817026062948914763052539159123123827446366986865592821925086563486447473093702264609457206189001091827246558360077277688989266814847261352051125334344935516327103072642410842911109847174067085837594980707102590687381765539827560028982451300862880229574921633548549449088273286367394596450957926704814803544904474270535261796597533121812508587503068475775517692482873219356831728015072046634
3	251	3	0	134574	134575	377754	251	1	0	1882499159473379035957497809267142580817420206978370360289351413218062563632912855617804405136035144885238735996214024899134650882459623958624402805144730905191010561660216848044241586853000650073676981720238489841596921547483805891390295820298109294113517664784994411560899960715206320858249451952792727162244093132902906129329767489940938061017883374472718765202640398574840221535807385692291129539546506118942879616729752417937794424050988810041180119424849503202605013273521656512024238549408	-7840615130715776307021710529036565020623235259477440568431639654298386227215217343078180873251466479632328801855833481852464343493413375874691265631166751211403480393691482526421218438451161904902963085013758517593590894884145505265363533970870222890534987880602471948997450799626610108829403014063706001603730003205945753987714507521247315991159783235974105785375405263905918534610676575758555188008952995185399485941987065100353789693311395056147300532698169990261706966882045912412874281139354
3	251	4	251	125234	125235	378005	251	1	0	9695748980164872228596108601814895285910741031079505930667844118562545076215116263206311286861943294676092617551936420037511767714569154165646196830949096005094594365112471018577516778389210741825198302606177594861618552104288385901542904392129805839871933474420531855071184357965701159353608858092136128506513186645354332450408208334984308580171821954019789543249548288893609406946043623964268020726142513867913785151479638121978731302701929734475077459751878605640786220987364745062588	-35687566414322609172596292116215871813998490970652375772892358874829143911382681361437491667072868097824778544060379822413476200894680651807501991957020066892841861147279050661161211265659814836978926842943941934954927807527655701098564937327319327816999412150540015754540077764612192754358724398650322432869710302961910247738605870599969097159971314357843774150456107272998769790599763147721962035135734091621092837918513683089017363343791543339058464004274996512006964120993293764148990
3	252	3	0	135648	135649	380771	252	1	0	836112859192172786328559898722234041319867175688255034388680099963345336120633544839738566367650774707776360289482760486984344336131505871248106687599783839799143150352599906492977716014372111958395307482556333077349474965742148076910360862501687663058621252120965210923311646502179021511106216289597464310246672108850418832040253303569135718907052644293816515378310111846714119326134891879171699882126443926018541497298099648044256688226982085416621110864725721088152708926459150663137813512289138	-151795628954741304373502669365278638722232454024182668789369666138860393854370554732771950737443725012630488436368820430595508388714146167247416304882327643330158930705339956012068488446403225121097489181014111250715924898011883320870807205400929692613320228365885752155432531056759548731741154511081046125438307477150149403253599974266174864883715463569670018462461920413076445319819076106774143651076430199892536042729622681641257836822602311067772563372501894043369041714799191336194849939143145
3	252	4	252	126233	126234	381023	252	1	0	859667790705489382873816499779286959757934726947250286148220161153727042625187560860001996045441608853668539953967601624497976951789260881906067224596461418883827864875279323099166375602279975536489115097894595994022053113598598133074275330512750247442696611949048637696054088754911842182487962469928726754375737103324551856684951660507220449111631204789287572613001350251427204889134330867038858463408576415655864741249177461359614735137280528154619673457852618351795897039401171628750820	-3423531605355623354471081691660608626048941850734996666798677401477446734862015446210684287223024229926375033106171082491536457173187346725499494710364950882165943153188238290091096981569241604175852577621892198985641437624340085874192244562360361037830890224047385043857218939305641796864923732313561975425600902872376131922173980171623397749840311962596616718961663812735523862879564837740332145284015319736072376568790527327292954461524688371051984477240717611271869609245254691341643375
3	253	3	0	136727	136728	383800	253	1	0	77773353695033187872717799762778937771478627338874326333882654437727206790041423114363213557726786324905166078450325422025849298529078388737891127722837453732319251174305243363255797757626685390343321748395258561933135181328215176996471636293356268999273537981841812598044128093765071176949337701714086665497499732886652694342678085631048434504031834611461543693818344702549997387962143550225693430455026599551622587497018952586855833742905150005514394725699922273973695267219508949877370432199701671	-22871158212246055937166517650805859118242574188704275348204484161581068364999679283328433265244250777931782128489937446514658226489929274916239676023716965745788643840026722632555907196539117283022657649136013096884852258067584580609237716763109663703287057810334007104509986334595382110973149210442020821363845287470527970333340533146214869304266920139037669271609054236834930049565823442155755408460387459117908384572637003677207034813533871251122838711778028063238618318238184373756008475962300188
3	253	4	253	127236	127237	384053	253	1	0	63239308834862400801524789525137187245306978557418654015053132547821551208313674070047855705258672206100734861569055087142352965071572253568929644279004319212391235752696064616362387689208748974966892045544960818382191050235035660014707396809742683747640903566497332134865451242511034019651299709093617930476846619165458740779411401620652779907958255322626479708534983661613234262595611028116017814428887898761169009849302786437748645013460174914506261031447076342040324877246557877764412347	-341078459327646382203242617848761584697351265472178193727020411234809592988947089107894891268341280877626570209307944132485651532879489640631060200002821616912659967246554246385365300975734637290236904518230552418920300933492290022549003211815215659109409067179976804919102626341560547991283530922593108903219171687366576743685909774078250595238133379788596672683719753031881566978425807544889793518872926400611999314090387551885079453372222986488801236307732735390957125226077574599375843674
3	254	3	0	137810	137811	386841	254	1	0	9970392505356113732448774201757681992422362805798863950022632701625451033636879322748312214423084131416269315981372640198706292227691183903283541352916775922851186351945571336966418891225919533975543213938774563892942481634982998653379377804526310168420642767980410812870291841711493053583872199153593073447568007069302658194338027192308218965665743721754381882550120736728914613356068333877239705819452868009107018482708969931879979019893071014290036856697407046498080796676100095448656888760132343903	-273425015506049571611544174535876824790610629676608558997111387770285344731563283040743483689653640338430492389922930459263483828794597198093676987044829440451892647840341085856001112327841987114273746221083645004998542766856113890364946042060909627298322801448641184772662921747339999224961628237270379899207091328625692584627479638969628889465151017743168909668981026941215792792526114398977149204655840136899604821064269519427450681933707553033845957289953985484355396664904243045276723255622590228
3	254	4	254	128243	128244	387095	254	1	0	3083159647781397165645557366176288956606569759762600401050366142942870210304035996023352477431691751980894368887897382275873053581235566830635331854759702026025425521541060155815300448014589206074936058439291470772525229862591092251352937618183840700670111314812685739262414867428137453232862813729941759848065850004892742945447054947758730351263001771275315339579050671222420791521092150629068964838471575121321584624728628276451617442717166768891501771168894245253009940956103601660631750751	-35090072743847491199854182348088831104099839088578567525533958720907564051045259158393406372873792255353883903072241758170916894732337614290470527714308933021985840166811232871443494399813385063769014901036512624205733879868368833758712528178191643806264914709113493633790740391662910368673383908963276341577771950953641909770289847801741077953172038812532276330336834986559187951075565157781780054256130034329261693840518223901633599507784649023285731245533769511086539180992000613147521179568
3	255	3	0	138898	138899	389894	255	1	0	467294434405984399285416629064017663176163616397022380808190220465319394176286156433645755615203115221272782192960369359509966588495496042078338995313353876130353750907960002131084445127684437924966037482238527322581043631829283126620572656708697995901200152419269471306440567286526201643886134373419800264698282269860232175178826513858561033046429984616287083446322078279861816633924995927889253053196352077557275986922263061807331286630239747011489123144784502503289419560855788876762063235348628543699	-578101884089173981952725675808312384976861355306997109399587219907796704217482183838592331312430467051587677882484794689793442612539633801193690821607495795228250814773849195675841163934113328054728120470838251137160302645442414225135854948011036950624382223930673940487841182249607502113621564062323538006023839535162478542819239689733999923922603063283101909372184774722444178397114296292072774765200552468652520343529731633180829438268884147750243550059709487254659759276366453391415899079977724468205
3	255	4	255	129253	129254	390149	255	1	0	3494988273927354797761878260191191431106770039174991988699257537970562894886279598928641640422081283142324226550486198784262853123743492438323417095202040333549202718915830936342588672303268594228567371472347247064213175273923067502237556221843867925505516502427230614792832945549518481032229388275694173513558105954247435784356506910577083685899734539948335901362552881565272675434204290730453965939587812735328777608956902361882015093513018201767322080399872572649070730732701424481460043280232	-94410056163597174703391750686125701205516720384159531231890952631380236926022216042124622570078325933921701393406509030693614543515956885085338659748555827662000608546434707904992856204947349895761788395564061607200149177381711028568046181217498171207755676291452842194409058166801483065750824365185319449795207893566834113403879674744019591679126437518929613043898890709652909406708264960882804536974137265359678347042833866066444654619933294451570044699247163974937547826057319793204660033599
3	256	3	0	139990	139991	392959	256	1	0	20789423489987937386483469399719914757177753500711632602261458044286123521603348371521098849314597264844644355484453377437048972043769568955368030826354129354344363428990217896383654121246017023630395669118553328684130917564081066840581610666920468122360691771719622956790776767141374143502245826928393780365843004714414764759876654228901808195715980316314894039052470963777214875211944076477016622291025995697466946000411923253191132048214215196686726772642282456602283613547431451392888043089420243202554	-85795522848890826795458717944446646953849157883339306056099872926778911000155107377218417826636416827810530418186529291510539354293844676512004935576536451646892074149871867953094581922847528868273474262790869679545717842467302763992688538233342477075293866241109672591611420381839631808787329092536809089321340634918932911311163041455528272154785622994801660649740982666937278363037589788321563516897364359156449451084717241343462073267678681885992948727544324967322560231473739810214965635401149962445786
3	256	4	256	130268	130269	393215	256	1	0	283040310950725328271126504768756500204139763693215493923552284650575053419346892955890953730094489084404683998062524299395576521229011369640697886086220143102184531146084078473492525038992619308300151627138873115650655374655623900935897293522787577380186170120839182119616582648199369804882177268222629413940862022276634305402999647754653928211772959018415722362281315788773601258693726610980731678848555878818039128576272785857573239144447997154090116311297693009617392744861350424469718677286907	-55980055888655780403641764091706425066381236559157932490985766054036393212151173101281468627185179109304679081677293597597461522668727796663931568810150356048369046634881216425311410561047445217684038442082577361240988293172170224155960997206423120914114905100257589079931267782801464595292441169241853106414162033668773524150687964146559131953706647836107162878906868268398486269478370353436020016238211014411520914598021480463777651566442442458856696354306030565807602297219215063019529126076871
3	257	3	0	141086	141087	396036	257	1	0	2352890532088216217276958246783542751366912804961904579964858828710340663150831374314519142114481226833234741732261890843992257828160351357495408957263625489356815412918922966113874895417282032006819005040504477528506809449359012869860668324952934619415865769160904650347067856914672499356085429166182534353801623771276777164702467123792101396696233916935309928641954314436797080748618124304048626892834205610635137228659225124502560819458229882165695458739639585834256590332950301864257441824933405294837544	-8504154532586114148176879535724539272051573131250092238935375229613646702898200992978130577255302573860744788533594450706796437143459631472742948373549440647053474383838446465319224293777519080487841019409453937992574848547082669253231478880277912668370226878823984409860684208140163822375372722785835220720011014685339302120944405191144896082722818403671566871538363792214805511372322676662902419337404688753501666639539166085587677244562492507956254346328329054174143162373274879554055959169593108602409669
3	257	4	257	131287	131288	396293	257	1	0	21288251714583459775289432944578980956026610837627135447478094713111589983838313939806662732689054595638973246895000658364985799494138996906915820250629872649027781971578069479292926188708850184614808789905543838117404377421858151171973743572086025434406049894282597083324408035529366454660506899488716967634648240614383154233213620388056360624647403821891344760036519611173499795179046323722787317476838033689402809323549508860595104547994234844216204948162301358514232422474099236816028322845135182	-10738204165398342720074548925558671842497277175862718769977489721333891706674083892306484959228101565743876531361205531470638932904523433343217310051219383392220881738402148107678843215750041247233959265377770888913231776484649817883993427048548993083834782175255297427452583238390076814219832285474936913342544498649489335992531086697304031410124761630923421819363149315125875672603078869163551560712784632872296025257482214397498616296500614210743228112210872481697625375466726284871927150993303937
3	258	3	0	142186	142187	399125	258	1	0	565791063750256555044896884148638774748675205929340199843138953361703991290886092654629557095250179282367928019491083413201141243035022102222290783914795331152096726842579268273546788623694826036671998189762497396332033859092907003229687204155799430428849166229068558769888889179985368348703971202000669084208247196061508824108521205474367021829831720505165434117982559615395255387635507640285469361533572462791421605484377416147363603070014627971507328207230999109732524780710801287742379750738592359647933566	-539134375920781067607875067454278868363808825491340777972821331177268639181602676881365170471940453987373951823381652246932975953933685112844058184022042308550719905987591685386069215671259582533138436305228382547011118396866842211598065339293328043591936481714966466532565201125761871815129290611784402931747649271494917910712228922208708275660960704626094177180192385409288516681570283234364313033363704627624435521684271611313574183767005993348107339327042560154405286640527302306036891470346848539846209521
3	258	4	258	132310	132311	399383	258	1	0	1401823377247342957010184555420279091844633949300393449215861380418591164178554959767069506878794901463352779439325595170884372086252678123467895835711047272910209963187112441492190589182108119292698746470884944803794028462088987675885606970283513115681676218716953313229087947883795300789873998585454722263720918014665745464432838835854293349601075166542956556986715033474568957257099477254808872253614208563075759042057798197984474411513865645613348544326650343173155514462516066887628136604077802972	-1624184632089522525287324168984006652269509666259798012467305022041062212397495377562002547295870962711162460700546597293519737293365270197281121672467566924378101854809056949364733628130197016283494165973615716827856100330071096886621516658025537779723635730583846014303966218060173779259459192431408247487975994170314489924750222636077040193115532045489837809985867693294594295201082266798910738175931060354807401689830754452934905118341179059347909628376456639364970353209479905726867249039253656472
3	259	3	0	143291	143292	402226	259	1	0	9206102040600123984890003527163274802582644818014635996785144976533913197423393673926078204155953082852368770173141723503202595388149157526282960896662086672846053156707980306786744293520090147943642069617105012747251249742703396086543856837632242380916569448181254846468962474459132047582706921792198990828270060756972893998560962427945493226568774179006195254624754245635130890656765038404847749528488345810609240143365370774719490897758791120653998742362543614242999178387120772479782192759445457764135136952	-103535530394535710631875134913256120977239072861434932843158359718729765094666549681765414981376037943725768785841371287644307557520205996731704985509025828492369557619747465904336336157309638304155316022469556144643603171198300277308796767154338931166798579996515599746918482910367944123419710382892378574340555362113588560486825150031653236700241035024629148859240177569569038758278314691230917555687239962953670743998540381755576205101431838010087751734864039346126723306974692525287601676060290717722775819172
3	259	4	259	133337	133338	402485	259	1	0	65944327310486348364258270278516574043098600253397231288063298113560877444829007020659829741240593593046063271805742802740780139040861139966165678647938258632174114014156542718126470979115568094024087348725671591373608017211892070175894354802413538412132012992743812008193402551037765689613547927939187846006683328916250599673533074571572712096412704388814872256527954604690588741279903475077037546147817199680168766255546035551261689862021687007662928722994855278494337995280134446432250520710907890171	-220017796348390863932293746570632017324005895745192790007319662525061121207476087620276928160272481338479886484836963500850299870788194080143829585138102170132813336647846600376525274236698115389924079580837825149501333423000970758432991190211042884912092072547179463932212712932603121792585693103061422147123010388740820399042186526992136709861311115543421009340290704512817740103431719679647230093579283854726677342231424600212634203170924884298669909010361159819399293449972762865433849867499805703213
3	260	3	0	144399	144400	405339	260	1	0	10591327472067327433715587251680894665984418779684343581063173533748946686501808461548952828253074295108846656062885998375720469197566969534695087115186242113099599421039837928109684575220089355160410682975517167684014820115581507226057818494159230639990463995953917979024013112927172743778654379368713027101075720796341506657867895432040384427501699342601857042883284044216442332951844707208728311168194238729822277756979270232869104728583678458445014930290584155844223673336456175460709002627935368716479024007354	-861815111155062371082645152136434786277292483815335302608925673249010187718525146664328354076715239317722120721177509690727234766346539556329612196625885483793889901450249048294885119784913021788852797347878576284124202508701866118014034721356210312547924043618859092117229259306844966216141448015922059584226467198835818786358221123259098662486565462975857835051437885101593454445732644614111774086366284747940874046998253508907717873489666229072829341404329825405838431595283305944525390735323124551829126275629
3	260	4	260	134367	134368	405599	260	1	0	26019322116703915900885179734513563742249892366946660097508262922201226630293222127729833521322711993459357396305687756934924034735362081711421104707800101604140609140886828403583728287850247560273014341854125668047566776592727289165551601867063613581819099329503779341799140140633280066451893057610390786105911136008939401309363300227828706900749566019913344558705177184764146227368695994873166739816638329111905217422468232321166444311328203430485695262784827989098738149216857326465096315028845389158381	-896328241387911510478795546501444806056186948476387445053158753947907137465872600707333767417907458652323229263995406130131398142709969310263239968075690329550881127525749516706527663988113022424989978589235235373590054621328984031400389913932739757815542346854894575056805846970230481139261157434594502523780466518622825145531154660317233505908085631990977058165281616113220290466283203203803753303329185419723373894134833688968845226759398287966272346041708798605765640588967906856958055323572443781750
3	261	3	0	145513	145514	408464	261	1	0	48802417063953679903425208872066026215923815250074609785934347108139943665987765145015852797675875339061624437579223696346849916659710744338603287024686122436892600237440325886418685637722310498406609411747565004591245265717450291815035482477260835096193162773812352896205496246766146768912785826115714275465416332683095491871960544884611805588758901266812504076523972571906193410935363036835303946634035347683643728037667302951657029627027248837160230528159166408670936733504577322416353733680076204456345863389358	-1121777535371894669638140544866035464059551736649892592428845928571434656807451852543273691253999999207056096525267232732495331015158358871934903093187388397540162669242684954085250222409259146616861499026546696696009933837628075891380657597661780460566859669744879396245884423166813317129121722951493246170494424930066005214234959943562464003368824275509695955901110349601152756483117960533472301975828858394032262431886287295272553220374931830954425582215399429447694684843352454483024899727873915599671371317294096
3	261	4	261	135402	135403	408725	261	1	0	1706561133460880185294733258935436790123880632423080874750539225829155660662924379642853133620054408395796948809218831871552109286813124830783613073064301733297573529505184740185096140889596219913509620359944612767728678860012266630291726528131414362763441467019436383021901664494429808847907458182075018753140499464633627535182465960421373530397523052935272399814306815941542031203034798922636586017051126372812355636562716129183671249194284361273741332070493077995980668860938696111097361863304986942288698	-837940981271015514307731148890418176462544222674358656943153209647592632315584569666374533898477274503527558814523257425387677277120194361481263015156497963906731244384580762066170706646296200193444429505161962402368046732806538893914350064117372551232532300285941107474828549679530227341403877809748351484597404261540456562394793300025601104218658708298884230991096989849818804716558130699092797130576076321054183398578991593385013309820275698443584433288248684831138494691320286731418732455029680589439617
3	262	3	0	146630	146631	411601	262	1	0	51461354656243838893628298103648515292128277973510657214171078864921812104695374240778779870913746741298911411018508375373708657363328489039319970839771964947333901268080473455369169387156688139626949812905861322945399411706218872574530581931077903681263519032285248669259540253192442934347806225797390937167222604437650301223238632759770905405952904307246171570728443285260824493393094701288594460293503573786911811453757569556723131574779769974692933697323557081931946299988502026302384003753910063120853311231128513	-67656195233033734654932658275131852917876608192017272626253928001613714534662171571038584658671291150688574726973200083025760939010035034415356837869214474145352286798575394032603086632798602365861197411268269571377485332965270206400187242819864321642597215643050085289584458156119242390099600221613890452389690582473786645038248871867046894949839791798517698371903699214770979586510044837633250395613904680492589223214914875032762918950937833449511834926390934470830391727939865217736997923323402281195392759332017746
3	262	4	262	136441	136442	411863	262	1	0	82678376290531750260529221748597984806499268413713596471629013035523622235260303547504270578334194335381276337296434855075522653652815126132033936913803943654808819114920274137403167217678753060386426946469776203015796706611155038519957828671891919599064604063094541825981766768984367866028254887959787471861020634322071752766884201971648141025104107586619136526690561398499229633875197248148915538232297195349431202415647181141633722234905829586969763732773584524071246708137985897174900817698847871027143922	-157910470055578118895150514098609890588816691493046301866043278504739361719480770484495805917911267146202142079595619445976693903062457380132198013175876001762476781371834698281374927591630085685712424286571405329045314052614937833710677921430504329422523609973579522520423598302077253709362013724522744826629132915386911976286839723800351536046689673528065684162490945086627548192552211061076339440962884233620695383561384304497471894685441382453476050172397039610623575880304998205130966134157305455655326561
3	263	3	0	147752	147753	414750	263	1	0	1176128341394685039690295243187248278842635360928581574099509588498898959242784688613262760300962327603217931262084316019239357734288905942354404696708896021798193210395808589409805644906152554696708611755737090997471810020124470951935144061803968625555351846480919294930996399191570534868737928739865339867214650463726147382707813778997211985911366206838502687246666363083704365828092054492336827636584427095305089148263129844023314752791176212309817679165671011760581969621825816659437039652492197455595168305723537175	-10976323225765808892281222722293936028917294374663593992681542697836603039051402663948436700229160231832546317023490644137621308161894184307673478894024776183160650451966926324308843242684139994066663111720232207856788781448049861295611722720015678907906193755462613861855994233351128432702321872249699159089143126829857203155734177381539965825877895236518361308058025566125865412753991871684494377806896092500828034343126716621521838413165026855769564698424166968548843420766066694219579678141948323071557628265493262150
3	263	4	263	137483	137484	415013	263	1	0	22333105226342140560026926557797219311315961417289890936187565430532931594210594849927185452683815637476205278979879871577881090733740449525006052107495015572799593679697510382740736498347521005402018672073958177197134443348255802180113831917705077278552799391752858444055876758680597937949361897968425537144669502502152146616757369199566547030201915246085333968444248690012441221171193385626229656321211669064275870605607893829599109147687814441561280652947034332184809246106659090667404694694917347405143278309	-325035188327890038829546575284512475044360185565738790354996836415033702565442570304362831693237640652427913311960802331032313047934937591617490795752690366834534312946394954316978117266321321507016237041205872383834595917716690903567533327240346472858320926747644854253264999573046717409332033451994573210874794940795035269503530460624658200509729303617890426887616504818909987605238947482887231392947960804036659349722152496714868162588068220309331920296509765326617604924376854622336233562072766708225468068
3	264	3	0	148878	148879	417911	264	1	0	43551330396200265065205461790039360667398052769215502277764099717598200772639220487324945323072394659461119882578557583321735231484633516556611680628946834040417780525205730624342924756364690290588325970348087329649740016065658093250103787652229535658700397231358507969040124796245528514309403822152034502855655465575131595821388159501381122068660488867753808652479453504742313627019400738661027646783635255248845834136144988029584809754456150660035993134967038425691143872408427866163405120371495703202467217018865374803	-1195136887954734655773795942653200737684643723590030999239005693857665902156945937263343141125292008271591877993369221229995493941553629195141218163933472924710787242711296972498563090017209895523078770034347382433317358323052496405894845058271760847785875620129244967814628028724274384669388191859090532174761600043609052024275954032938864498575642507178637514702384064867685369110637854820620922833634127610964756899959433615747350872509747441577470731767564255400089302649660578503327002577973129414804387100310125896918
3	264	4	264	138530	138531	418175	264	1	0	1275910560304206219544233760451816009086000609738072423793333559003926528510825928602109190342092095805817205592814713021892427482004659574102497825567805444485310363271662632995286335361068019998886956844797459312753145524618901335485424056821660529081917550456414483595670440460981627076379072397561678369925254901398618370005957040448222924076187974279226406544309192196830925835040878443479503844705872172571934326334604876446699682665478749699712257349856688861699833018192903043414453653890095502363154272578	-867234065496612747772966151381239531137709882250091633198101176435449991551223512260408189419533905664047877424522600885318513152780805556556705153821872376146098594397453051320219700036329075691988789420819741269029679394276100951505790954600824191514545561461324247102264358742102241847331302679221264725265683565484895156432243577540729319530916253277286036175838181364201348963140899743685906036014323866380338663442533106598297687824206278472421083596402862338714433042316796251720918456624659531098808378319
3	265	3	0	150008	150009	421084	265	1	0	31156218766985045901895532464834060931889863599066831781868375557010257579328080547929923160015228956143312842779779736690467676051223658066057835601336149145856429726330669619481058975951881945599907977527998930068374348405807206737789628671526143586027106337752921136232177021788230072559695123854871492814685406018647486181519931390369772707334413725380703220027667181981069754716947897709610384271315162008755909850541439399438452679534060879974953467235270241107525343888494891173306683976186914634646819444993946813598	-94990114919223888849056642652281407636013807553781983212218299997029689445395595015005769608359192239530024857821760185242849547185544946495362889782850062581944546841414621770735392330618120518199986776192592200264103247801933699873450897918160275431134117080904193564441583386648583541649962981893772349843241674676540000193762629911681179579013408330781759931508264908276420680862821890768266560503883624585113711535434564129453205283288741749057018204409931001996635154904692966995888327689229192464285906556332813288557
3	265	4	265	139581	139582	421349	265	1	0	35337715593639121338798898787432053857907745882753589972654307901538451459536837835049560704185721436232162546133890736856168369259481422267729193778974241890451879828848075999236280313117600732852264739808467399771703243637207261670044790185572884548599020386438545817135834072994030234534046718991239036640519526560644922595246187949495031626073389457098882357054856313124494947270406430126078980068893352505958303863107735468035280534484762398812786689425557627063636147411869274537218654715423399774180903939601	-167407669618335103174200404186176921600353493415247275324955141416668502133036013291302500417735626686811414053166607728644564871531081048509165120679997176103854343838424062262446293711621657675486409610858121369701673100162118383988294650755802440927907437111923779161312595021391258352710517708958688438776518527584437183383491167378998296559524299403224506716858304972938392489722851792220345660238463271787718451067505857230163317514730130079869739374533073998777960177536693135596917834679216708190436986510933
3	266	3	0	151142	151143	424269	266	1	0	9406410203910609138108836594904047715035927915775381380165278892353586769906153515054139372838601961664356560641933238783133245376493600971785419332678910652323669630698693522709979070729634908831235095463367265603812181030954679882893970836004809372451185719287415322925234670057848794453593886110365770586950194271608799068372112363463763612522746992806577834801793061926052077126739042673158021866482634576028917228933757506636021355971573017391410889335895980700642293940452781888480172699598249262383577645269530431358145	-3428888226871205660069967795818022904075028672665484971099367675990845586304684863683267739029786831321852979804400712976456979270730710592648910789133239277290679031335902887322138484118645681966792669412441612419408510427370247386509040872103542787643684139776684239440983687575552761222276312732425428706550567368473987039327119207086022221643934630986936143175145424223685205865923883200330652769003857358132436393996583494554303947506485366699048790413245069841247318172724405735651373823685694491649275467636155136636753
3	266	4	266	140635	140636	424535	266	1	0	13784637242760927828557783265653224784671557404271076323372478864536537353000717882362852410298311986972805785677783530069403288988565812648386301282965371591332505077839620900064329157857074040287242617259677320296171972490414139863912991117137829917997975642986619950134878291107368066175676825038065549815503146108789012248790809134130533995707768962730223980310146566968045921044950331530454985231416737184580791144669175784566986572200027663131223798058081608291687333358257088517575150009017635126755912164997198	-5320267435584210036254324380861140032477615129140214318455868976438471938683552162314667928182416696909015986601527388310170673361516528319788279721888854567212486314297595909898833339403938661792455279469921417642919148675417552327569863974699587482388959873919451206302607222208911631290061450764405179091942133428157945367792933163606281974071785053442148051034719043741375853066572233739707102543198785563864346301654130530892346265966217018698294437634673278897953925813898399272188083634338855594579434887086407
3	267	3	0	152281	152282	427466	267	1	0	644757521051638989346277509378546784698023058578942921197125487926706823391327887702179339412534957356240060507844005939886494405886406486769788460801394432817593040673181082138730875647701382279686949952631817182285175719858075020870619644272947201971252150828922744512520865070090355453012476197294987361412126951756960224960188531605052736692674834645302112063878390568684873322027849624947495447721217896459400852298267414371823262822577815400572862069066415921536003014008836874204486029378706907112275290480995373842504794	-664530054338342780197575051731776788652824287833302533505943777261603666284890109849969026005059492129203335069869138976554256796955328878246924025509102115477753907610046582748508015202742244387245106286736318585879737990154769837828659739364388773671926642280423168732611390373773239366207365201709785851354358211303900182688528810755853532695925889009978641849489937954976999148824620062718920144156385130942422548024729736468613413691958821728659325174665554720801238662887291864597123694973786459793266134759808721956075517
3	267	4	267	141694	141695	427733	267	1	0	429396028881145383905275031533389852206571198052701875669413484979744703149700952203306322664681764538431110625580089240453087164415918933238902549770343681134677685804408617767420265440532962099981663575080003626860130351762977470900027768848458652153777690773153100506028725367302832382058832056916523998179223805058653701546690633699233753186002118010346640211513336785723868978838871181343641311674449732857404164656314023160798246148236320759979985029429813963079016050703163374573262258816102144506567523771198313	-1378585850526551284070980162734943894139028978252901631303889639573047508048089388873258627047151558266180819322022981606824261219477646528476148558877419481655196282494710516118429387797377188444592079693744909498185893553510666119982754742655807201116661390689567204780151687673228020209299290376006853530000093248978838812964729081336900885006026902024569402261136266829770482204844513990790937109315291030148162288056718126114711565488175995878224454934142437781567465604614493134253624543821682855172772807380739365
3	268	3	0	153424	153425	430675	268	1	0	70180117570525825762421635899061453611430304078401835120273868575956226030801323142498571801604581096686327840203417915980035332108042417300012854142136896288244710474732971811246476405840603856729631356801845121035293185507670508747602034605533881228087005733259361880551466649485251232246266151334172239554498578451755598559412523331502033557568686176082309246500266688337093657379879877493464388659431795031830475752288162683391696820059235679302659451194007864401243068209978461148777073448718449022599829988246199921384649828	-63258198914933548953230131967977244757539913499702463625485575605344632066170370476101341647657029158305106291447271226178780654417031477320918893596453482780422917004881947982955595952355072870407195017081909957599224369196357482789373362032862606208561243825109531654172197294023004855923749758267942384229682787309977740218592166878341902274412770959630006730832715409816793589680476214666955822670153820305206503040034720584007281736341349397537400863964112883334279899023431138118153520571831021169875398610663516316968150855
3	268	4	268	142756	142757	430943	268	1	0	123049625165076396858602387206529691247441905950286358239924961665381226489677296260274702447813328990965674387599338464189734942522749403330774209685835527533889084166816360911587955999294384588013791677878092696682561135930660830193750718795310544287277358776635989766969637545372673485958875701737263355406585157093671878079642905887676976528694805169251248185703101901123294173535249922439326110229254851570128092450706230055307375293363187252293462249347781981451122435432505984614388897064534171841226760263095461783	-47381658135753798582989853676154438017450159474922350373806118688034422467412090664615313549968343137530210877742475864995695268720109421694400859535270086965959625324344938686486387068533128645861011206367184884387255306296781093891840976307193656556587207144685010422872314086412187470171017667520844263711202734066058132484415970288932435662035355244238369311224969139063721575241223401882098368649370521589687287975398365943133895733358988589290004887915769726733264688424861550986509416848486832608105249058381827921
3	269	3	0	154571	154572	433896	269	1	0	11324140355190479017361165335412442406756796396170821020817807531550563658661564603992424894714839077545398678880321213207177336725961241134267942538878827361781911534294477907961868629761703385711311042919823741392795853322172597779239783640495744055332545457415728669672328418162866893574770989905108489924736983091074824615858302633728534387388877752515662821794386440318237652255461312730790783658607829500948823945853713872141975469006432493636495356667588261805611050394074642653619574940318224142318305322027291660287445349487	-2263586525269178478311281483468285585452495194984959777175605599707014525069689992248344104187400715464690199260722147233221259746653171761127238471802951526746141350032921971226621898342930155689249892100285444793041766290549159432517368761574961548909952441651741411008704296116323603102247325162646656315786370001989131891838635301725901508564702689150273256918787168327472126724589974385324112322793963441434849372068990810882990659817792443843803689912059087486237504252074201944999749420678785057966194556039935289555283682454
3	269	4	269	143823	143824	434165	269	1	0	2827093455895374620148226574078925006422692551585733936161127152861081542672465403990048098489753731679250356910193906133430471098987178734128239169323863710498186207435197033786583660964843525616709762424347226646440274725549012637376740943893668683980054713002402120918117355884217606781221268086186827081866468585008308887624719765231240456689556858512219510338782514678676918933362080529828267961468166318043564617696541406805267088211928271255048054369180855958732663875029695335532142007710670757879648377774499186662	-13307017821909550149278474977439743827443684787314309955849552156651689109462336528923025907811869508473352478511348342623770417840675848166713676758965684891473493875858371795000751593629211270175087083771702408082907167180236204233997331889147301408346679075175446000080222951266849795441735537494862187645140291946928397173642641658120047680275375040511643037953086625355283189999484451314952838149549607752069945893559580394179282011765937813672884668396679760287079381657951587321302193744068009916589262444136852291653
3	270	3	0	155723	155724	437129	270	1	0	574689112129165739021111634618717426406766074847327440459831782198156009419668997894222690465234049919360941710471995071539016248248654086977426606776796299644822707870046484874342300985728485817674937581802279949454714012581027563669881739073706046100288323106683995897865431274859471389813161020691301093880055521131767518884229682105781673285342104834530380738660835471453613742517720295225728563510811259642466848123710049232170053016373637169778709057732794208580668813303493596121875687489574587586377201418708910275393003813097	-812374845332620378613287259522410165353452644251005790214591497794056408891631046530359832535701661269320148321130519345141309889405929192628564154218643171900172579562768852491140922634680292698711671264391787774255436418248849510271087919250783614555024918769170692652713340193672717295610990237894372570815206326004154116990258339057544951289504773761012579816289538615110494712926952885818895867013142147464862901528820113946598372976121302317312819605065777795372512043060157896025507943212642840481309624448809869632059248312464
3	270	4	270	144893	144894	437399	270	1	0	907919037844483859446726790456171905902760090244691710334637864408960520767479354123833819632155924802084730763644624398131877608793429871124732314318760673575173529807066734362024316140192393898030408953167087178364183166773973402829026125794754227907962265013145204288401326236464461660071963205745440162739128468290637230866360223445191534917388542903934847234600864484683150444622735672010526209412101017235498724492966661750884152101413430360671367895728564239925282625828970025362089784786920160585726345640752538587520	-613533904376876872500602082630755845347969847341054847178820784061344107251797801654964326105650053400826102393176203167701230178549075048298043742486912134734450379285065148463047619355458005180268791880609389024623759978061511801514982418535887856205630581889321285624328100947588524587635200051313272458224426511709088765128133765891537354892765354885766124595179512380877157373905578609597914967617842866645429187491614547655360270252912417292691003617164169856267190958476611446497602063452537907391520887082783013948538
3	271	3	0	156879	156880	440374	271	1	0	38095532862550451476300499264923316634646097546366358967860686208204891946405045074830237420468341202114768337018838119891502069267857257795081002301623934481414227694088126469277184796723502185681418167256899139602963679740512836442700705281804730575454105331643477646383579407962202879061654591505779646157667760679661536821487383442033688817683192352044429614156293693484816765641612042132216746941189876272813162276204530073835088105298399697356475895561998004564860384856972192412052684717105423568106670498863450253247681818365667	-103374562751886633931519866798341783528366153179355805452754962770684857468029578735121726288452700227184953912833243194195551392177781465949088892856092417924506969816044768832123230317260732792236323969772271848872513221085912323806276596967514241859001644946282351944913439355101826868407559464394768415225021500373833096783271834864654094086258288309582786729082197442223038851458628361984087187825740078648203649882706267278330241261363779884875773513034169345024532780435637166390779162513315617743668384783675724501623780723089133
3	271	4	271	145967	145968	440645	271	1	0	141708010110003103466202422106111559978080857739475230242779886337786160324265335929924236248659963944793537806736325188213782741502963677536790313614153815600559275278907419035667529562065480019858242539783908364345320409802421690769217328613928820301447140207312594724790671595784289758166721672804032042074417463801423785298724467677575292442186659709499526776501744886803759409866141035379559058607719566716325180438117163731322514925611670530204452951437805688966221719621179553690081665793544938753814086225699949122810568	-1792300483544920151109093507379432274635809613038206346508216441385503760915137047095598894124709805974937321157458062386780523137896192066515186695415200231995998362446952903983472932786811174734332401258097458091229876857730904433229256827975868411380685497440224588460175405651805484202480056347949148870447732472500832168961973886500730431518650627569517996120103869439888727615511145076918335372577152686740470558869667231399100789899717584747540997023281349127123333245180540842509489980640077120149522948252577316556126
3	272	3	0	158039	158040	443631	272	1	0	5736236566762181909794489893805202368022819528277237318166565929404447048900313206014358132039962199553826770004562429857137106937244483008558157690203820636389353705428786209289915804914671953210733544376441794751816418418788699439131494423156324227527313366850004568982000527381343609196999582537934022737631995356078301524063581439666880336643915002937570034714870831714764171879664923386489417990879150688196846130912579285612538069175331799714974472491823838356310297647595018865675604941390489047254486010433811161695893539660932724	-8680126682186626367553253882428291987734980553257141865883517625706150638518567351290164946235073746972025110555670618751908760009405649783047080346140514220728250591835083244211454684306755384942548434765354499147939525584457792812291966351217831752164679313528753937683113054249750583808678571938989242941160500920061933968167264134314972730755479023037236983033182540973129862338747470289664348429746734966984473122099900248716039551984296910727591367268870047626808856002273710504055090159513303689169429888461273432300806243983251929
3	272	4	272	147046	147047	443903	272	1	0	4702367163989443621861133660774916688350343490768365288609501216570330075111013971484610115823870713309292995869827287591725847140641108374407827608976074334828270346560965733200859944077677153953028349871671672567005789087955719668686946490085229722477158570969225304120905615332751111305453562141904952327879208359136030479325433404093826540623729193732856574368260377962161651614840696717423851836598516677033255583695482831335317299949243263604261266721193020766932367800627585780981726187897033149330473659709671776853549761	-8889099510763930775696097915384411578196054448785038393226441411922300003335801036829734124350092276650739907552984132944141731307409212752312110972480584307534822732056698907604782382874209340340294308482474270616121068666011720829914491064564284812309027380645442513372011030045092022517702043155811329140707524841463054603247417306391042231233215925371562816603480453581024622634451470743573123564112828241759639600243862337844857228533310644576593376034360441436321921138082722151890698894046110864128148823601417244192970261
3	273	3	0	159203	159204	446900	273	1	0	1175016263003425628603562423770351614807054582975624609717675684736229759699957438872523778265725186423433349632789319441658040938724398429357269184068445151483231126979239913940240550168913083625883752775418291246382267650011477988069542638570558933506978898411255950230876009421883795693489092283509814469888048829660835501331538547553271049052302370114827536944929389931684438374188294296286585604584073854086459213098056704515035195782107291670966912956722979053666618317302611751745837334011142659707369691049323346385096610290577151797	-292807038501609740213688211296700878191358577753935481445648971893051539874475159079848757365338069219291019403565652176038663020314604892403320328158305037471333085840488316743662335113301283906887820980858709439091869232365633606071177508634465450111138985275880142629338928023056339726190562986260942051022507004920481827355845882188207441521121134520231444045499612348872428138113668707108377829918819508981429150319161631384950327450010472666462583961303705731782496241506881317345962688467104985424158420890158720173699122660366574842
3	273	4	273	148128	148129	447173	273	1	0	863657627836768579224500422020318400951765711755443495813703500506654370383023268368196628341521225461481138523733811310867070709033987290135876377368325273382217964076127422683720577393865161564784134809338518808413475752630905485235738483603209910843860592771491815410886461018719628756870861579781034402206373189310842821781014208874711828522938168772382037708303465412645665174748338613008292629458046048054759781567842426694840233328449277456568870044054195706313201253448559976735387131088118227118014654284262930393604815182	-418715199967142489776829280969972162119740578949088828610360833706943369669526610018346347665273569425780880749457570979475559678865757101266613357570798432127723844612071338455457994423694704567532703260007638622269915434510098225545163710540056878407288661955398683613579329237862322743924711466983585996358902383840821719899588996402869744446202334132705917724891796484277431088551536649888427684774374684097555645875024654374045651402488551577243556814938502910885865075430263883286531447320219578479465085119334929897992097627
3	274	3	0	160372	160373	450181	274	1	0	71410491249984011073278850779995625833103577533932492584679619086433651609834928045128266587379428656107525096708790822514621413387758616109953489103342704176951780563537359258805554997150023553274527742616120555680885122883048634005574393311984135429328598226238236356261390610129353625058470001541416972557313442568696313622997346388784057866220102172850525316494538140008136986549890524080565466123180590305063730357957306567484336190936674160613173063076510926134544351359241510939079856645396210344460625706349456898439263343957425797038	-78406161937331328484043837519009199811099446130601211293806468900520007888023158601316041100238381597837036894295578775666460376481579571140635978952269644763562177322542628906495397885298256239896449417631595568884197875166742837175110507336109870112938320929419323133261476172322332640440032132145855397389964494692564952367105058081165793483597049730705772509165579226555933303802761016515651046276758132182592007698996294182195105496005540641629388791969002377210071066005438646399818964095511725645206154910113001399915710336128193515398
3	274	4	274	149214	149215	450455	274	1	0	117378594519767257907409154691225180145342201679115219899952357312666727547438654929428041320194740230192374331858861434767380480919105065307253960301035173654591728325055563684035675271844230186306974365104508113886411179638432307325177394239824512286621952857282548900026879032411773435921039520832888396963105932493650220343815089635978641650271935206792209392811932146082655215921802448586835859099576367281469467438358688137527278450513963745421744756761156098593712075337185310399453400057180735761961913575802920247499657636618	-3636874681358871133664056249992998173374480518067017069482936494898131545676420233821738070850369796207678596892849938616158658908600124124656735671933223815338888435377651579690073358352403149309155238754360289887504292732675085004889529167522846089500218549298870780320501092470133620510636657801885544841990646953768680368546670510439379366243712384591274918453182417904530649138754859904446088289956696858305336021606881808942586786722581820647708091669717962031056285820058081681137071443117452678497916184716013213174506523031
3	275	3	0	161545	161546	453474	275	1	0	6519894747064868536750940176591524240398561302715943923938248293376290725267252640525559350334805757528365649037309002478943494077638823034046997092915862062280348162529800011121707469473354922941728244741201188103735166616991225314257024674750021278294598855332879453996051429632924221484733381713675420384434339133972117425979978017679218254199674161235545317716569600500320369683848144363888132445800341334063358806454015068649406640405582980701894461237453737608732507296744525761295454157213015040020925013798873355202152186964156686536673	-8758271117680280535044564228567694135821737975626980370254067551738909505585216751615647399287067216184081951909152783078291140735535956870273076283345769541984795765827883464469388084321266776525199149675589376996578129334049738284065129525760352892963198682050164934396437654779356030670663265617182553744765854718079862052702365327241963309254995312993507026463176408329321519437596371318886242791680669081669095319686409675819374460648700591423622892487026778339151035852931811080294787944266094939409084297184936528498874417904973165938905
3	275	4	275	150305	150306	453749	275	1	0	2687094490703919850938599412420649911759635326768748288372904560759623211055565953847690638172227394831479405061032748963038077870787157146118392174959181336777532967574189464776504075817256629777979429225769704055507441602178758247805741430302358655934994994591386758277403926971935436523782928665187943360309591245405837598042676744857528389934340963336094464109450293271219374574170415736563335372100250362110440056686835088324882089217437330882927652398764037562221777195404485759467810956423712506037038108607235668553759490928648	-8780313643486880694718820682191046814254092330700406374502848044600171392203638704043763107865113118855614156682317606223432483784311572071273676781619658151473250860829866399060643148540125968070589754586032107878658258558240337993789271889481607410754584188137897638315830270253579343357556067512089490086271323522651886218942214292953217159033361323426219640674774492846621562475100434677023692762392918523500557599316291621955470197509436947955177931406156649764904536731250279570691305473339911346874989017772098174378786381132392
3	276	3	0	162722	162723	456779	276	1	0	1012897047954162460320685068650769050276763394762300507110673857287793691229989587073773380257578748657207335769537501057027791028897193413090300621735020081456077055074985839152892761713125770997008601562278509605877071006026080506854393455866289551507830713168819077946299922759885410392243893534734611292542858438791787910849311284309222049111194123489174012394344185945665428630060461148576426575942259353223639574842531940828190868783456518111380041816191306082442240596951471460428078121391121608638927523127622601029998053057441778432355250	-543826023167736029503587542112135023185894845625978874831156923431397531715442132944064501139788971636390851213107584868706499549574788167317192908642709152488299215893238126281106641226072751408029166583352414723218216797299080878828537748992225302247229040428683443402296547759725730163996855215665263516897647627775591003840056513487297350542616268217289038439840998158192381897899158849626409930239070592465726873981877135564501104924011698616826033131099229274086409179335030065795206628768222591553130293842154156463356612263313553858304963
3	276	4	276	151399	151400	457055	276	1	0	506036672849199680317015105445517313490161755039663660178994507781571317603343900629826811312728720247776224473124516203860859329467892369780534439439012996113871148723593895234135101744094421777441492629008935378585559440673342254044985372537181262532079666830962989033009345426643999336338093084030657015203779923082620991830305316332707145942686466207793651753029409362681646241230523301394980891556864184529068031827304382369596197613289304299776861236573534692716094400797600450571720935378155976774748233845265859085491924723371410	-576496064286462711726200930037095446329635078441553342292000923697385058210497294854762448926016985277116883370816113114480262854724155586225435962453090420531411429426049256607990261903409996759475979346509056376428736340451962253875298478028798523456836355999315540102471210836138698890425266193470881331298593774653415348188206788996967220041708703856073687480299160925870967185078649152299624541858995451770960721411293566894428548111597837427011440269874600277285308946794259884436142321759017080439564044226190145705027457845386534
3	277	3	0	163904	163905	460096	277	1	0	23613497498907183071027298997847145637169156131473075798882550533970079424683600632906252743069296131999056936353283150717313865092151183697161015731778230850837467816728844624676013615553135016967772470961060191523444960657601453288436241268606985758955669665571117818003617545112625501654146780635547550797356517299391998045909420576083847736044826396828603712952332119978081184379109849726562683809983676426184434421910028963323418204772325779115963712962017642788064643334820285732435434050503537330832379119829825842289662316251091843363210171	-135389731555561204483833178910375772787950818254667287569091527565503523819933249939877929708835297521928429402104978958528195658114285696303629158744233866026667045235231635430067856458026006221725138511925374376739964056381627065981410357787836456519997803904571511552271432702486500497141433718585171132334228503280728197344763736358070710298403270056522372307936974469324567179928501445965170811162140369324144333703048452231273088186743012891816513188088523038896421862997710301068304299217220447262324856475707206745920344360748029968046627141
3	277	4	277	152497	152498	460373	277	1	0	68416524888841923482908401270868377601581365086552544267312859293265014827318060133431745041437079259028035905708464244223742136781201083476437757374456463397678004872555269692518212302397403191220239791241445252246388829393712985532617933647984685513989833047933616031345039353420335088397604926865232588358032322016426441544209411171361041046834616464121945060579461993754078382306913880450112589787319757167893377049966919652952922119399447295086339365674873981338252959498035806925293665641084012611251005562082231314577784545866401620	-33793432868961084077625567336419061522807040315797514531917235561937976050500189860279475591600795335085394486430514654749815530741481808923053384565825073330026359054489390247500391766089132457696510525011537604075498801878533339316395167929394925034000987666886735371555578902010666634066630786023606811179051329005569596490819556551943586629001256071647125395416853594457278217417304973563827968912480184199476220867781221674979089609177061187256878684533859038446770595216440758556366281925298272701814390325763537112145384304460328950
3	278	3	0	165089	165090	463425	278	1	0	14881163991418910555845619371263576565653381268425143409900229087513941393821805509805716921303420392775523629877446312234653682020674245942057419889980022864091579149129477808737509002890794034549007513775672294231537237255631726435998287814305589812871680265332449274866643484879072688052862565410979807317334465057959575979253021876418150025023222480087155680515144578231764065153722361512727008629563880732302703378299811036058966322084536538918077210986543861198857299318464906709561613431131955744038529640661819548683915076804097313440454471919	-1292603332846018292056037778972773353716356890569806697470908631373236872709020003076931458430743755606817093435336804861276319778825194748374103512466942198714693650993946874890957783734138843762051240181275868587448509675120159354398363269087333325029069588462393544607783772141106623645930980631510670299507542714569777011669179054371234286409474029891817184195263414422829213484242156715590036592277057177776411377300072757175452517258242463264886244974322917023610791628585110309068373985397011150826900619382304438286850229165174432628264461340
3	278	4	278	153599	153600	463703	278	1	0	8107717162752927992522809876749067092131874300041925842463501147512660512989197827994218340276816478161968761699435822632172073167288557521079299157420960353532866711980225840945605466921051767199152347667567672984990190026836074063493028219364325268579884950274719800209137931924734174909722682659794174017699132326003957284560718892998525207012839802858613843006324770256170258091250633606148813537439242777456830395673343479492024861742264747437889578042986226907548290768889226915867163113860885982160641582452755389520632871911548225687	-1544366128440248182185847847357430951293954257586602614935302611650731233561137953421539632607014859315756272345923745203457503938729516130425538586221010512664857932749474877526953595673825820164472860424838063875471761822879064799355258975997751775964678444296073335365250636668383677865152335959941770343465648438363448640394126893452909974435325059037177792927751166260425579203094445090228797134851343337627974179394570961022747781346721125775147018900828069917464633350065980207133772687793334568862495733976226205302536275457237573442
3	279	3	0	166279	166280	466766	279	1	0	1592169225976486339209577465208776488294459198777330762174326971568671123053728035976226785932227934915400881640102672487146667910540044128356113279056057177479094989753298726093552715890136236237168531100874910006851213715524417970014425243468742835878620321287145742993146015837791639929122819861406334535911400619441532161677507529109389381814255372478878078429438987853004701774944776356364453538799917806141594830270046230478731530544986229177723787326549267318053433681234073418001670839064586752221483269684518748198529424266721811889201740113581	-57013549576160219215516708523407108646228684677751619349371744343423218873663078715636744501229446079101620451306664887047936165253327474708102652796709102617675684294588918954330496780846091159981481439841519244107767186605488629362777095384861967019479642203206481470221806279844467203608167511036046926959496058232788399329338526876032587034685836354662811730195379115897562027485487184293778479632632631637389470843795347186177261628316317351150413762199401162076147387212861289635220738367829561017654784956518653866018155540180773058132529796381
3	279	4	279	154705	154706	467045	279	1	0	892738130933078758198622518287702575497880779909817454297015853765298958641476975236503869595553119713053013507386615922359888935030765212248049150673516982973020398030991924091372151653059276763173229331692584293244514559366139254172542570618613297676622791459553964592253039252291154556681272440080057686904526304689497079680406688199965536033253900954124976170549424807535853938272256756936519995449125138951445709326538530369556553942714199394359500832374476603628273046969927019968455891180619425097659282722175463335290465081650842403448	-18902936385237905096709606143816575602625266273009243491402209986324822345451867415720625543343227170632901305604332445460450512399851904358576960563317556812466755789106438139757130633940384596147128703652129661754485401067626387974044339701790950944924864333638891232609821627668466154163054489407551292674267558242105766479352387090131802465888395779589727339029782214621456362133807844259334997928391098694818134703564865869743549059958308304783738031751620424486701275567712544762584045298232535623118197103922111065424656236032802425630
3	280	3	0	167474	167475	470119	280	1	0	47912453655100764088130013284699888256432248492536881216789497513285353551379842925735940868469138044239730058251757501292355772643715399734069311291893506361445410677458062639286656774605769999077323081894959359671781178287635080676239357914063730442728966250498434788002533231634222055519565846276998589240526854838859018813321887229498412636058551419300780803382343779314559082714195751664036796953198563084917221128521184024930750648600456318391420874910723967607810218574233791139049858317026356864594858503440548369859137426287693741056517524316034	-120652648293736058508911552338983925445270885878300405820542934391649548021350276756873729647850260358831032219562592500317797098298965223956574764152399562469356573120415126536257750510997795501196542270362968123722128298519791331892706890932650251532985499284042361779131729684462957472438647962945805196631927255327692527773440543138576727415042142096484459300948172358699903375691328254301901674798020611696142306055284176470919293873075545467014581952782642216113495762469162844122708742939277628113778528807648868400398022575626060430534078909849827
3	280	4	280	155816	155817	470399	280	1	0	7503224847706178990589022907348959667399989036191982062060228855311941034562914747105973196015229932653748047555242585030421098900612233869672088636300936519656118210017223288965977002382453803812712260739575105036161242373830497169611367290679267600636895450974409426241045144556024218521141780342738626188303345886996065225831248437775924272069360412741665885269435062052674716002905476076293336169639595694625486276889437008207034433194312992043059986383943199020961549523321729513398969738191777308785967456371418686318313108154844130959302	-78951747093975159587395699886527158603054394466051902134735327806591714493265654049269773194616115137720150055254054238011710874120732638389929343845414794093836986348353392964916093726714591394729565599561895482011492018952163686883017364461264111302615382943950216325638394875797090751291620071240666267759976222986611263558994448384665611994861149636161598783596753719506958914410748875659055702575314620706033138168582095823650564132868680116352050331775441775873595234263071719780110740969546339668917054802782103055162306713541676839412128
3	281	3	0	168672	168673	473484	281	1	0	15053254350201195840240511586786463158528932914699657027559362919855406450113714738994728692736558393996231029213567634870752222495243268562000184222240688696351153969990897782464850262089139363744728283591861292808206548803055395501306796254928111805087853941831373034520912665277124768660016944836927052670938043012743426125912301438074976877078856120085133733744800481156068785540975835471785842548937436582023768440443905009685472247462255268697470858341878418862724946476784555114265310212679700183501981331191037965495936879675110521032738782909110397	-2105831525188170954476335800366091776392856882114988202246763151211079435340384881190442932737901267797308379813589620650387404049063975206324506210539020583250647541805995271810096418614949958458527219629074531801736516923962880271105268015517836048855201938673329636214268281626850380504958820890647139522593352360698542725300938263974465496820955737821688245811003545551896089164151042615587419976894711342020738586330451303805912703886134705270557676877107597039668709187611486630570727876317755889257091767679697226086991840048743042838735768989735901
3	281	4	281	156930	156931	473765	281	1	0	1330685472807572107435813857158441234286349620923175851521015704180945980219699829432349402170171314645353990753167531094197378272728421992662343586030793638588595233349944433123363950263182242660504407139718582371796108823593864771399883922642773976926267043221809863537855635225123110384156027610326625259693671226194754087327754526077581106387118489063673545125672348809151558434306431851824529255028300872041822141974956502396120765177653617367393216120717550669187063075740514625163941486016159895247287540847891268029486719174956011872692884	-6837671900176287156355220891714241049272230788441962759995343829474501529323487470965781958876955708331004766980796810594974969832130101436817179925675497868567322570292860025823711208955279540098548898727759585288344042624460860274618869430126437592793166394470445449484301440776036683854214212990068689056500795957599795737553157618688900506102599732087097574275783672667004359547610296447135150256226849146275975537474370251202152932967411405273016242185030329725115848906562105503461768815301776337789561728324676669763360021573759755486869616
3	282	3	0	169875	169876	476861	282	1	0	1302360860787682799182494271041695078789444544237256016920318679230081014238721809028982631845073435834991074592865937033724781594022425421841861911367055272236581886514433980007160951508237906520498814282440221904791347677250184547439996949074812360498683010736426976524541771688673640128041411325976269971828534754261231832195388707345122149900056421796840016896261893747816209091266089810915142483473981260179139510815380454636388886612447818600765027903684708664494778176307977140492900089860842750591978568243619648785337147067011145721170038445839312259	-448533030004562391957607953354020607323851054800662484145600652568161605673943677010940158638088425920886199001739007886392351152326152578241729749869589604433544620879066307472785656375557929388937648479058774852603391887309260992725756881717833085632036840007075973241810747140705185758502835492565176657693269206584086347285602651310790452021287481766452540831367406732924219520881718028922454949995692536387557911520344417353519422495394827116175149768655532656691725204387068896165416917761741129848421529687998852574344524841582289236215087611284911478
3	282	4	282	158048	158049	477143	282	1	0	160302046601471703492028903144827518723396561981091419479879353466904473118777729418795373579063941500370783279903008575622771285949034466610709676940553128764864206198344156952748147912828422537788647274527678476632050666399438304494165827879190321915525352239568524610806512546206926294805572303682460595567771669257769814306943881684016221560175410342861608777408751079726949233273808128733504824019228950132367547579177003313137017212564689213306462954483603194399325210175487048461397842347770909171464882559075332965709030916436589611739996531	-611582463987162524147403833307883304962062060994045709330907949311241297320801834073959002657211876246218483644717629912818192274799382282495453394264046696356705584590139447067447338222034874999152337755765506264153420583958592133400969854359350810552956867493560786502393590632728612427669028050266655431959494091143161464494117544101029647438682018808086983851059932577359699558118380888319781989091905953300056116439272589518504732684475198884566052652200754170374040069701636379020519304528752152332894681706175569346651186730190964179493668259
3	283	3	0	171082	171083	480250	283	1	0	157883348066772880850731198054126407559901932978633705711113349707450719368306156514684110752676739382085703828964697572886442471491097956341946328205103307248230218747493521458623549072367501909035027570938542467243583090703482395929224580788597528597756557060614002475934315633673675429144309667421913119913149204445231042393233827068578774470759001671900751773889936767380156283055755951545057250257014080236975056183553482396705581769570752306361199483519265617809801137006676331271841776663247425084499173966975049350981455578539403421112574630579347725626	-20626539999156506162826600885464387416229875712731212520461385684480320977711803623843434608929799945452023781500529962188625966403360584244082671800268586767252296348022372311288590943872249502970820641390765009469532821408151338461386474319643885272258196772471881917863466056507031579688428146787789611970607102521019469145631856689692290856397642501371833314558336356498925204792967824597701347186932168553374573073899128358342987401555147050705473725477542399558911343611111399756495907030571056551545549903997808109720314398750813750441937599802062299120
3	283	4	283	159170	159171	480533	283	1	0	16128219532684277943632956120610948983641789213381406160649854572818157613017892230664745097356693607118630827880423584752214981863435658382414322783426627723488794560420603392233324801565927462781975738613935878984223859437652313814738634489488199038000544072308878825183558647183143466103785712479292220192617275288165754564928032992697329436945327437617412247352512292666250613858615121324991756642767354568428595554667659199236621603714566985992281271946734220566407552427853423396766251900232469167302752769916979078986298144345944094243648935200	-56824597271141483513528557914574708373148328269725694897042844822141091118629464201391695948286966603242767244160892010920180248465613637477501364208658165688811197855780718290550088085684571548016124362390181573912905529318683455643786519030886693489989487957686532355291243308888275277980903024228706084785769517443324018408088394659368566377672549725505658513077171208695740290622336937295463599742679202524177271971731149790546833233510001276699870112054750364919784464161138152505910455833957572421824850714692588274682210939303820092388109117662
3	284	3	0	172294	172295	483651	284	1	0	5446637534528390333139205525679578648033778751394384242144556759421026953695857639056910542382543241615239993096441093111392760922319517936695116661339650977461727571486859739622347759825554815893941927424260884902699596290106079321214124587881402479614919489337140838549037576601472276070440883386599280473297718823163989202251968817247010048782325521078232688226502033659875424270028244306284982884967138828574688867861645056575188141585223696206053622314685791538217071113273509894743788763868903375581487358281457577694055604902422247318849347470177655126826	-12796183943075986778187611042919429243116837244518048598945215964808573797519580341005187172987719668075542167243608400374595762990864755875676499701089460706350441375794791793619107650502624110139928180120080846937871238558009987148588754069488906207199700760116688629363431588176489360512100218532904531118705882704259629906121346078262994961807132381845180348518030697552946197034859299245246288464932592376705422040676825208933671441481706098342799571928611098491793220541134856454931850411946826827384889609702821219934299201437725373252410128538940468989622
3	284	4	284	160296	160297	483935	284	1	0	1400636237945942769089743305506585637356510267167911475785850371947587605591860442488829780452171637141848166577866408814221081749542499358426825822653285176184549434297682420600817845029574427435651015790498897886995563679369157052366774440105378411049477954166261055416995747380297201657924246685949697112479471631470958612398464864591380938233769536204848475390944119519567995241113573702732979512874822850141448924596554054195461624994693949731938388380007764732570268590411135022661523087473633440279841316311304216394194456861108628864972603142471	-5495459085797404227357241623078973289812121972481313958252966981431640930508246718520899746372546926973640090425302336417094235894335052227211594818913847676614264507555216445319095810966324459532793753609726783606882401024766720774437107025212397486396605054954234912101584008581943457395627662584894283359039801951463259597227118229990070508845166458207605047131147318282312642441476035456191195986230406111240620297196950574248290646463277191433755643115450001503998461348741157497071684038245046098449500788716955183009356956427196935210527731099396
3	285	3	0	173509	173510	487064	285	1	0	1832627993206410670181813616709116245654223866275125474427999690824009911466452281541150781865450871606695126573503620003201210601439317878340780991561460461396337702445241541376255822625338132623885124674915796144743467024687094027065686382860555296916089494108576645192676095024904694021358120119633416388522551874836642366990091500813970836744901253752478641857881878893574975514391486690266529261995453546044827082478147327445518576406972717526034112477329029397295709120956551985640900805681216481721434690988726380567054528450129953284731130966384319431881202	-24213858589769042936959321951004677685640761570940483549791099528368470633936264131051437553652919155046684493929170275823873328598239599676517874659766902220683665072242274105951590504071283754020322062355248875472292866052313872369280796654683367966645669784908914316161732091808501042752675651170848215839136878524081733851114657922360352543272622593271340265825710404254127069169987052057290396300785410849469818583735510882317114953394559435512481191758878342178030020700346858360821728677662174693456445945381549082795188025352873862831247479219346195585795
3	285	4	285	161426	161427	487349	285	1	0	100253339435107341687485270709198300674837992585305556805693412623239894306361090455065039284194269029110029714139456855237309721625361849150661074294080690204812145295523333061945459399490371977101070314268671235051664731901812602253908314718215446630852873319258976294216390899922660919138389229807237822684903032267989704481117105350579829799997726917173874166038397208477273596927855772503142687165704551333158996020764335232103110243125634530054772186988792856824155290757100345582406784699014836135232852797110567061290904915802528038628337178011488	-551728067887472572796605473805591686302587249621008556843455033473201010147352741791499381940967128048563058257192012162331619722182769453925584848953049968155985825554309842731132661197025996582008344957122769197456965484013417643719171241160239856818088811030633697718402902784104092306402955874392207195477669739431036827071610865329632167060807104924671873127579122750850085697545886664033531470368123934066746976205334115884794387444357026267075798956891564448518965088965708506232315462785389133673192643170815416391403962598804626336281588565430577
3	286	3	0	174729	174730	490489	286	1	0	179742632250530290954306600211456557793678396563606757451391133894347578472361591364146971307423582861433619286531272435681898698726570702299851857127685185523712330670926042164418500156641757510627069341130898224004542914837215281297772501203745200839456395601834337984025620084589773821508968504128545288075075483960801513980958547624737842409062364799175363476273547909849364605264118375590642650254915456874677073627980409557359819482023424833713935340906797362799956617205693297901669835239508867177646985450312783043895011396787470854295306046149104601529715677	-9702350032898372630396735856342525773593813215362106780862793100123394398357294629948306055341676931305403759436850631505320688968196170374794793258077441450716731576459217423990790607569777798142764004746551458984407155019315146736504588186709007162909095024282973269606054368503758520324564409512068920892897086300461342548422497831430474963858966707520840764088167331685832936657563892188901497766567796387776705031694048251151960886814496595576204838986913946590003930051501031709044689610495173114289774418869757215602650392651425996601014956176033909207680430
3	286	4	286	162560	162561	490775	286	1	0	4505369987680856354374872618929581033583823537252635680775730707348713290160335675309614028734899929937875783841698699573142430150742305416703556077432837124851220376892439117324006617425393948038064754069363256118416361517547582155483490037735899920976919063042906157821073560418577587396819573105447938582392074324229150811621726554587764390820555475981242465447915674216528455944345202923242453353962630362271067964362283382261698215342573995225153338865875917270075751437476276502254772852574982998860457446772415898277830887651417836571190869193419865	-57145221439570258382361236139839983851790533322773228095689478045978886506633709766060001201032689118051978091507731479639092889160870243251962695276705546895027814654256970760733609824347960852752791063043008159520644807226097854829473764559584441396992617601725840605589566988954747175231910653804940175052833292157521882194756075432444871532415464293870388668953995830813602393933937348492357704341474644417139831009268437482673995293351279363283139071704128809161919668041464056033837124287207324099666215893133670039635027383979988580771283252562064250
3	287	3	0	175954	175955	493926	287	1	0	3570650897763503707743085805153159564129722362048771956957634403469223075077358897620082902127707707043336538009180336404132938029318062946264527208535632542133539913066552648498036174577696965269597257938947857491189280973926401405032817353891143178175908382297610557737738925463612484825661145836510090829690609187290401070139289663837833818097053759322196312921523424787500790775544310576699980385055196104155233037318141160684406697578417427267596067633840525997145065904569280877688607926210343837907359568884862912491526435451107025237155830926387211328587267676	-15802749220553535241405748812299783028651725864398653525627766153053117906425545877732056173892943584933389452931899711579674790592705937520689663303852845990228257287537841554675594802909073147977561956675326201947882900319911418700248230072233398660102838546087975942056938573279978299447457580985466600182254910691937764382286656714305546317665090560419843915978236896552253838396492436402761480523585373831114005909863268183825092556666046074288411530621085221792471295603535926624737662139093022284324500191741580314027814798651874128886314237942072976739577254192
3	287	4	287	163697	163698	494213	287	1	0	5581475296069173343676759655481995875461740400989363598463989996787499119579401469898953488475096317147506832257730711506998778462676056526726036024623062516192798226756646442352213775699143133238281163494802636231158230420563992903332818722458494545098797255492138815019667231711128004872908581247754393353935140036354448405132532805403845762936031761609591037681461375334562292800110240351197280681637202327229961101065302506448693856908149317048634509327005662081940393480117851090891946968838348268108737105592955125499020240081125594299148029853112305737	-226984699632165524849578358618392774625376580361296956657472319988771678870752792877468897277001525521719676307573990857882500857098678978739205452522682155758150181979218994627634286497608089273432328590397730204247467980462616652507362480467124190655971273534633449146017179485507197839418210509989941589953175679339672155213729008415842888635069116467421031511200263117722327001506100213295713464586901844452811519838533543790288787770169978204849644006761072449081026095203733388396296221787400608915799483071555691434070522414989592808946252665638947373
3	288	3	0	177182	177183	497375	288	1	0	1368878683101893432322299560783107374241400246411595472567574619577174681781240767702129139913195272026522782579487016392672330676532692018256111626270748373489610547231735818866674261363071359626289931046455128950650360300708894265810740870573692904909114032978586319124588805732655803688278567164096752678930793167227475168135319279146712296102227454590953835938656048622833868619428799104009353356909894361446055461725938431044772820840529258890854680128378648051527757507238621486692542746017743855590982849523817118820971165302428464171655526408938374863531779005995	-604444634683542582951655155801324057886678607130304210568384497879914282409832836835239043384478824470607376513892533640338554720900633585472233813045212465602809852670201560394439597235119260195933940892835208220510579271854591070931208602685966847938724205660228168529160018604359672198846268105297221318549494395268977677928967368730494108765928833099619302921961036952204127865783699641799937834038256735632493022375480845106037837719249909168090641917165187405559312414580617443331389963882479892769457812816233400958652257333392174434810647616031072977546996985622
3	288	4	288	164839	164840	497663	288	1	0	448927063726946461250838498073272094394841195502745549347064346735867631233219732290239700648932968020719075819459129303724419655349954326979804134369653113854708634546596973400927377005646938922731440295579555436775949951180509134825413574220098203430124756548540571049378543128948868345417546773553885729012997004303924353793080283032604724726171412909191034387176934298403746654281109693753785115492146741188587691719524371817141186168621830046293842087747734651029813692161065049937184604568557948022445585537380865922253206943854877701516638379563898432009	-100496281753069720248158497733415273202792611624665438273617768407086512770570408755495370122486509205294419769066068784532003234960523240348461562388306393509135999008976655031602433410642454421597733569852487700223255632876327117168286721335389087939203148835133940001816110759852671354623869368115182096331167380929846583766783818014877738119093315760505993631282510249276445319340243431548553832873216438983567616532092803521244287152176733327585171024656093812645638063959359821197679768869531972145718503176268499384757653657025166979625231796785892127122
3	289	3	0	178415	178416	500836	289	1	0	96082851733413483981070134485981702327540188890040537667456626474948198075826163142553587805575461739482233303086221253730061064834688193984172994226140720644802778835872171125536775787970762775573440316943108056943379842158355250599078844990199540342445639430592023258007237810033986110891433083534363124788455778593905282612762723498660512347830636828500352579781014380785423609295321477572776106179698514376657002711407972976996326861180645637164491364736506707227223273987295107028053396401530404039025017634540998453374857963180721369860256150999382388156525402185058	-105383819131451477306178703976415358771325244277629608952660063490748725297983166667067750196626886036510698089595002187828865077029899325954034229639677910853876658157505884149235169962253131609916452753480944807233835408888649479417727281652421626650627888865104039930440896732071499261736858540659313248125981480791005559915871678563778025756394592787580663760743445496678681652025874902842890790698470107236061085249697910626870283073746653505218211394271824515891441161711237526044394176621616121639440612157673932179111785057176615974128872364083801989964236413224481
3	289	4	289	165985	165986	501125	289	1	0	33365165167148600415451626393121285976402529456816204378690712467308424088884109333036557474536169743108736894147839585994374315312080359630310690582353938977091733331188613700136524329598573206576354660421136428520762687814920664414519020342985175067934727822573564700858702514386730939098359760955437857868501413330169584177656584800865821538669340519259562027995763906106865068079021141397847057499005864977458862538900940216942063266115681015624517301981582888379387702398764809121012388742602351143124074755033600047047565828068390100262977170213677528951615	-18613040229996094015575702656925354028777239132933572591148602599173271146282319874658212877345669245345992037663831340474059101594095080451203287527168656794992946934573798085393672950398213454867300451313312565379359627878728800197925960086640790457479801619988739017549229499379470262894523170708984522643146354118444900906671684268300031154110804828505981955399202991021743904034131327219108354626215942613172332977654794012596031762834181114084208258769363759983832185511555952422704543829393881739373881654495621442514288750447479770371286519946980720512851
3	290	3	0	179652	179653	504309	290	1	0	10974747088853814243013897648974161063890909003001212275656312388313893035962395711601630055986047539730358301945441143947189074687676506943613864884173688318048456028156820844037502262585621257933692063765221665653056537097685721979901288823756314006646654123837247509196757451517554393623090953729968085210384219728224903283210231529748389963311491528599203866818296952633171471523791087094782605794350539619042999934350176094298023302044976895717215255647011218279838840128378717386277071919546323697478915855220381019724047458625836725512276328856999114317657840534544086	-9577181136255860874040811466418416451623149905325628615482721264881353930043545824410207041894538418656720101875474596595268802464095973648933749622223630873842026790955917572050790240061343500901659804118597452604790282257135401511514538748130831044736578258983867653224510776583646412025111549948646845154873852525220632515281552996522930026457432172326367000977939983308518349055556958958729497026171973008408939313437870988773327960528412538355889205306700416675123247904839331406377107620478088701675645987344916602667333926839210523375157413510275784861250437706235097
3	290	4	290	167135	167136	504599	290	1	0	2141566188096374466429559231676263120205603825905047938151770334186520893677283037221277801558728981650858752056956342330733667511746055578518017495157870637007305756613275517391213214088403133112693068255597716081924181501079000584140660488986827320049836400764748810021886745636345492818826316770520840182441814507997402625921225915649837749211034696974923641239558540601757389799149487762818928338597363985556933520246486911969820209823649938677457663899602662361908318445870836757047925615417488675799316531704893358400123046426315070426744702267699990720491380	-2776596067944957929766377512299036263030558005857267494124746509599983114644505413788859884397498483640268173623643608077133028206212400962624152768224505794808450979803783269696268082479287354646002912397183078699368968375703685068984214990633180414397341237955633237474124372938728693258074901784738853720872771537401495967834010804886295941989782915175174024132191613507556465304218662264059754697214187389174253442219179917185922525132376331939829598499507168783470550082081876195734387213379122143104150219376737851795161294058571520735827643311535286260010298
3	291	3	0	180893	180894	507794	291	1	0	1812220740077613905723202277341245045192264124257036906783069530777794871523773123614768725229945749075860270909993871329246025907901100872443181688783985179203561444287039673706019540024635526858676701542128017522312690854700942825718867386586945117980447929558628106010477386476010444216013913037398929424941128273007965483903643586619479957886336848162171792394799077906792163146732356184592367211366038972463731304347159735233842752597271971980311765180367941212458771521855095606351983252994889292425468664015033016059208994865712080197406857612455722992595722382749657308	-282615188427707028401222328571592518618770034713275086426484079368270361621749913591439769987579026655829875462088649912389341267095398537311980638482617280386287473548182266195567002596518632431668080170521883852566861653003470497797699040177909228885206306292237525218302259618166220905237780077436920681869034266424014234264708668545603604701286043265911270433934499402260416067319029727454612651660396747037801201800923547463642475795778469817873625104062212644131874761018960065935421568225298946667777132520461746177953441572609110079737735695684770016074154084925692682
3	291	4	291	168289	168290	508085	291	1	0	92042548563801743871530187130956651664094516244238799541488161409057425731073975942089611675716299522017834958912072123965343367647978057091544742468198515434327840605895293626450809276544906998352421021426464458455899967055088865065481647015003533514673612417236617622146881745261147668117599830616497599714655573210326004691226232283689506090961059507437580932803441282274681526774065090121895664693198940233543809941271757149344155370998635806640010734240274722331525033974160082054881264610934170584472765161502375373414589912217107149836787348705552166546061587	-373384010793250854845347405065292504077300887588519187950091074441001944376913687669741822536809876928080813288540175034698744460858590797152282091522728836123197055297791594673247680083427322749482347233693851266798089031494742588655790232935815936175928032664115988263584853791107235899503842125918606576739850016766509555715577665709957587269483755027818057281845820473480092327143452553077625440522993279315100791200491416548397456042238598901402700635691298811628881233167316116951786217632130334476865408173701921674633388853547007123191681627118133997987994408
3	292	3	0	182139	182140	511291	292	1	0	100494998577093211991226719877516185408988422464163074470068452867252694057528621751438680258608839512111123304907004857077034004057253810838906430361257859860545892901672651151647445007675192371306851730732207530473996252075244438340927705374646555404370164113598969919952150796652668890255202526900984558681959979501368794009544152675166033631259141706934602984167876566967138613515713004021120796447631264411243329673994385020402080968643588199179075060573496743250583590646833254425056295141916033413922230653910807942628710164719526647720917935826198336267648952011262169050	-113521809435464255721876681730203889902924418629910173178930797885308986446792429885427629984034754482064523512944410082828566380507226961496627412430802940891137507342152298369882533105638172184845629320199445228030286524694553614747028059945592750832846434889381047990604181155408396354148966150439910614272890197479404891580019704744311006889255246318383012954287618906524250188847291051797587456431157052904837167360080858332943879243019867838459085379901144060855578874435286305150562544737731196628171237986437787691102722776158884161099912247317058643229826100939109240624
3	292	4	292	169446	169447	511583	292	1	0	40757947524699331974692350055915591808987805844279855847127874995154128960005894553048395904811684999611799556619797389102640366314118484054019214584565994839563962229900995173735796816024578785406305655037916650447896031389789816335205993342295088735777304795212115610176232775740054547608361283599677582713651955286963137876974769587971523677723636673882209806420156706195000917353540231321253927619662593229333839197090777998184614662309534546076814827664335158758824189683438428436124885581336237376594721789493262204672909956739194544710667183524569752421941927752	-3130082462701621707634361008876270575893200059269162408961191337930528641713625431829779211974797898676004019030013001767171290655706850992164079641459366262652333464953829363294245156956828990412384122958755131969273901312695745442516639110319628646363572898037697054650979565836272971548477845407939077266089547849040441253954115675959432020371028015524815503391421479461930298308245795478184344081766005537345240842448576020485409580931064401190466060965013146585276717195709343877152984395517658209950409070576913465472253231470001145183539117639688782888893474372
3	293	3	0	183389	183390	514800	293	1	0	7604562743725618514233556151903936084853065969520614747655024133940211608402488040126276479507781943688421238289010767080556826365191292309124780611008141354466974336860074926167200691782335024596743077044939984341936686369281506112318625331993154599049333442373511538240281776782986718920073900901824418720325696963297456628322074335958621194408810489452578482644105740885373299550213665957067723153405156818290334853903240521394767489598983266278351104358073231662992374744140130922761803033755037621200510175992963224191281497420495950897657637749962317941429702784496581341475	-14242442540348298678142933262624503458087299032379546290223062724129145225842557514083846806525975083430824934672295655064293983072058524497210511974969936793389537299456463194789231014674474559227882910671586608437076989706883892872852181005143659103651375557022272287428812927965851102582000108440894128424649109373392914154665301501524173558208003208173693367203760171303576298679813401049182175920340559737492315293980222506656508165154130171576038232485634364401887326504696997678230929543104976076579144359662516183569046909660384799942141508721058104542077843047792020151328
3	293	4	293	170608	170609	515093	293	1	0	2607896293795902345864277075819433495124375697860878834024003691547676370772526823371400334088889193861128958807978307958747763321921322820035086919310754379451749430084798756929263599392652488699354573512237341997679817507401241922260336607284604124984935243339155947727907837629604999985050897547578854265815996816766501499259113963909997390526433032215706469010905662887177007010108755209019235836961462990264456142116116251130466044072775578006644084981279230399413058682709051286089367712997049007360353397406313715990131871992247482154294184154228346324813567311034	-1546729239133931490863559679228627399094271142497788742300144467040175649636698875731000749655323281032950092254958575010264498341850966761512255774442474241971677460318638434829047616532318200281147277222054758061852272288815974227406276449266424952664988911032229465703545956083205082501919605686036078181322537735145155363793947495695804971758154301270601034446040092963354877626028833997309969269066359293887836062233115186247849948023017567724271692014282686691392169005209227929236272457067325481112305038799682556515943422086142120968298673277153411220389402698330
3	294	3	0	184643	184644	518321	294	1	0	1114915196843283083557134767650335680340594740288047184234134072786406427628327898422275940143228163087225690502612119126429704994241522054186060283064709195721496450945394247135941530263703475687818664282494125874844246501490912269008732658244632515147928434645084155459178733935460831372535962111173658008574681060398606044057554251942146730288751659218123029682392121994287695453381496064395247793802047837251272923642831640743306315173586986142950371733395582499771054809007199158350224853886215626319311606403245736072923384718611115507793440497015086116707000346830428222415193	-1113447505269853886103066751459045484188375182583094669340509187415617794741610857697592957646738270805696577623165166951376627539398712993465702102836963170282762100464080035346948409478904253714330859736860993038856539027389005418522317247891254920251365130838996241203295895242671707963900463260293362423790392083201617487263969060518166674020611261784653898122685426872344284791624732995578054939501684707038575222601183327913454639801278741360764330288973109376287733906927938863140790909392194453773531837484040366543796795210327367427429732183737970429973854855242371663281469
3	294	4	294	171774	171775	518615	294	1	0	116310355784837896500763370865843724154809996069634518992730744229458105463659374238095597946045354332019433680161075212604685183651861762267157216251715169427354006942918107316728736550743817640396696573943282146957405481046368404283494114629513830276749176242311824259538337237972876354150026101946791708630706222057609877031839562321435871836210620307291979182320696334298651103514824974403281024381199708242183153035423665423674672575551459155862684480744840889884937433375589439966057074721380143549315597721332062949719104535088928989302078905039956898243906372433933	-277042646779870504693516966155136756326495093994148522430290858874093678247458285454664944153080552539686839813968505074261541334478017197110140957930920823942802256554903042075048311486363055053028262853296976685141768638999977376177261122525588712338665659964622700337289306174141142323660227609221799974532350329764706470415825022148279539888006422631942458638911111257306414592136088555750670700782625063939775900675462940643133204196933025505462266951551612998276158923094692546866875070721447879808295396506207810994360933152783676672107558389749632565603006779403514
3	295	3	0	185901	185902	521854	295	1	0	210459420105411363798431850294624130128461864490614628995570594271323006197993448826364052031290517708606291521549066275662925242331051317192008984027882380698877125413427009970117988318372781816222726012764690275946410655538250541955511934252312651744651817661357078408876222366354390456949274343549311483691758596339351944288502396308780015899244210523222798112073070268753028306196757601158091510718277894846487934110191685250327767613594125632205114200544007046661222722727541311980778488563137888834660927791906206975548114519826012731536775630621169180027057926770055386272763357	-16649015633783878203330968786145289265474847146352021250354299184915661586388583666314676164757662991443160694970655793246141922378859186997134401015513827915292899242079744220391433656507609596574290186421055035563700807290176450229481247652022150883991657189317568946245704574280282292470349677691562711781660887211249592271260663374089808965301754660940989692776611755666735867804451026486344311027374288499706742173164843482491354945890044720515982713166584235245646143594829418242109671038601614449825023671823207310960888844911215138654707661777355801112702381508846157427013961
3	295	4	295	172943	172944	522149	295	1	0	34604728537835976604320116552514284919895981774083351592581498766935582387248024907062605466443711906799164210421816540320114172600204948761613576989989524251895015504867221606338401654760594128453721608190936874773051876562544170541271823961990380330672142035908428869520941211276934106697092382298795131620059084873416784057043605273993107389682882494375608334541072563993858594928326573343990428466184866552709775938373231866859674854345329531105227840513629794036745279740769041835371726064569541713372340653832949692785243301793232860197504382628547626745890637067014997	-2505545672852840430402687109288452716826810199580722116686129565192786375348502594500587604607824075821554886712408970903377418496123748425562677495947877826001705348091706318414638948524541688146959746279936285743178466388874286643875101124176827402309279790928510602234200534569103119358987453038494785063636380704927171313759607563237162603265018701045573825837145421467190305427912058222322879220477055399878854311904030818014642949075340217875228896503276527412998608080760265883320679937251677095528614034563534998857934848375936486734896125672239165443831181987541467
3	296	3	0	187164	187165	525399	296	1	0	14529915494145304187010366193332372136845079977135597061819338513037033876134508558055562765613348390763209183741011403687615069372137718150100243845988724565600814143341358255373764138907728086026844708748913943949874148598514001843954944937668528083260566147783842222464398607739805444283284443493195506374632737641289346908583211065147478802232090064087495055987492768908488659138122784517696211662632052583506449122186014815181185825076995812414105240159421925237016869106546154345812192282715491086928775209479331651865000212299338898336826901620387486372972993323203091498077759301	-8669027462872425119823639416131214755628908461377009646977616927990606486610891028087519263571391457663329259953045060938107203337391153510418855830717453956002517354836125002178671341306502367868776958766006479992814065129306699868974633351776625911441694949513451330599923979474895760186806371664704357904099765909218875148630969156269019019438649924306483913145910835894530494120202501611582627614351095680111984982149138349668353346007361421342099033777509917981342272066806711688105669006973923261955815926153747373032780293244436613101439510068673603439838588444162178412755643798
3	296	4	296	174117	174118	525695	296	1	0	1888263494387775567703444803372978269457902645974410298425770613767972813546280947094835487991292112479254263723546240652033850724403432909407517773705294580870743933617393831300639218613117883081229580485299040787260827140003985362014312587902868801241034905437198354254650894631334943555221341750542428287355478848756972336222876244714051175943499921377245821328952828405901495374765125155485030728971366898751367783840365835226363811664516563283240892979828654829215899741173753029329955063085284564316456872124366587993150301186124972240019973349392268505512545436179004452	-1626356610182813703578829522620441756032875976014845063666951000353552723958109581581089304445434968311412162102280255872759499445211226080182466069413121054558737997943176892950456121983942439581396884711209192791343560939522438634339314557626207124881295982083995712073886770725710274047275336994440996654587424957258701415412413907577154946467412841008595685896995616409540255032110491478733655848741778562572242658023041875405764738902859722551810270067783334578013863968013411734150117780782191327974126723659099234988776678329309863100709021967039240446594679900807327985
3	297	3	0	188431	188432	528956	297	1	0	1420689559114740445480521153597056002987868356759688990493673794352435124915131842888395921889356278519759354173389130388603073045808103807876963320884739817841521583866746814736516514661687101576873094174512629331414114050549919445886498439965084383096726582485607362774093846314096737459030173227387958843777487896468950130677640982830129591261294559938751578755724344293019427878713223143381138530566034991180718599864155043982820017603202818085659547110117771775308651153150486385306388326212265884264084034009664929680755380614653133551755761436542423788226607456065771092520288400978	-947163278186196174269217352698871727134282988845441703825496901558203264572332206620263223374536663646044755515482360998401846442309386409056179587655638630252676093447369617664214214201123743088059887618191151069451170504369113376175660979271562816946626326072827569336420488135177724984169540530919114474947444326165649670979706267796148839957074355035841877769088078439259083416829615241973701283523432635926090465061911106076577964564777170072181207895616833483762592603767872820311091350584656774048554797321302823686094765849001941374726763863239347005934022694591314542581443532870
3	297	4	297	175295	175296	529253	297	1	0	37034466269609503653790257301905004862784983090196190543876289101886914007812997836315860265004838716750735809614324216866030087891392616232324370104954113759316819178937974540146770973534745176807712992803936438958134205732362987114088087171187929090673217914212678571475045038594057320436898442807474036917267317222736417700776778932635473919909470194774234258877698115657940064196779360211278822172618663959309521905736857211611923030702150558055217969361611266321957226183961853563483253801794144003405007613053139994161995869537576821039860834766048859100211495007901205767	-295874493298078784423442880659503017069783631519299439371566186194416374435296550485035600839949610715620258136134215620272667302378819406639800808625005238297278122792205400116893040579425898454836161960989120001238442595805951063549975674618130460856532004420414870301640235601473478949495003978016555512040749033765926748295468483611854853380409189266901089462631687334919066062649257846299487505304883899006997676216154079612264721840897576646604368499414256812312647209556586983507326130999837989044137123414948390740659155750357795040572652599163153393718059442283773115771
3	298	3	0	189702	189703	532525	298	1	0	204695510547278630801912373288652680102651215012553181336948969975300070762005687366244505033453781455564185406811708991477791642469917623232435320852630401216106023773756196818375186032337898697319042338346302301595684283774491043008644451884150726474515646595317230298585020605888497573247701333020258908696478285897302292718060283418128510177784388637200424600554348457344593358714575764730109089398081737186702022897937642802614976962741581204125008944459849193133186966585668217892911512339216261236979674410803326347307598363558900400357258186731142284368434168041601296753417780460633	-36792948944368305680836253423222848185217702384935923955858531366215275480142439951633362747088256726462598343125219182660727586375547576953528175999407733131600866888412725857749862959167621316502246819123351826684413917062891071926252782107541352039957226429861896021114659109209912737686904783113655167144890759005418820098389865479375629808777586789038267461233352802397083611829107397464126408690551550458025784770813870451999986606380631841979959192293682593872737342411383714674028594969976506719370957970801381979094990863563797847250143362491272161901236510498260885709602293642215
3	298	4	298	176476	176477	532823	298	1	0	20529138276183809908511920023654439802160071347329514438749368165287587466281856321634522311663382847371584359584915675327878050066545029963477230137254705711711211078486665605824130233041217934987141824901362041535267127386827962764808659691363845881599051988301960804242255000345108923010575955250268907276296396961940222382523570116770747378761464886228298388816907261704401925161345992402140540026623937468397322813612381117759156884569438991927116845241920214726800867513414801184163694934785009102879365581634182406580887268749668226585940610284737785396298879995733059445989	-10893909714092209430141526912348210259110556903345994883633717164928400247168727029900583979965811083517552136742669546040518655399533727299433783027261088319347133592657051259723385007492133488342761077797444835346961122412471552171939751827601297266364749761320737959954883085682416132584962819364888056085228149179571617005069237674757210042563627673948254282827122255340442455180392944289623505131579343336872167564853688951803050680485602775185494675964326619038180535310127534669191191679112353603823782815601920746044813876200021037275660374443995902163211958268743286565963
3	299	3	0	190978	190979	536106	299	1	0	9102549026125978286637076696266615232752727590764396077721917992510971847782780461145241995022959650000358149977505899826774186597371320788656081191036730135299157346639939494207736811787967940323314107454158775240347041245565916429804930294646473920520962663491661537174384458140400107669907731479991074454563890867213603959662593865192687438654171300252387960890274707570696477422428800665194010429690371666339962928744025568539376181408117867858043626774134457649186714270208514492536844266330363228993434012068537394058416758539567016967751719161936142584522084297231143602843534936003793	-15581354541034635013429487973838104235794207737241166347231981396611662330030013013906742154783609959601565658925688394766823074616995384352557569577140195179133729693705301070437418580437343865121349507974637605244252856491936933585929287108006720148163619024872758847042260117142247654107594380155064484304094233523295689805395685071883147096849677990709714559011214062070520937565323148710222329471162021665712331509878102897480001469566623096571432564236397356569266345217120439612338301090071912715708149281769465283893127423203749235938777552563576312950859552550945565851376180765604304
3	299	4	299	177662	177663	536405	299	1	0	489389462899828569478226911326464404988455869949151918084528333737167981459905000689272148203124655168710198942419927155644396291344758204423354210493268929829005312581902808733898001759740487560296094291176122007123784113919442186961301051031267648086726246482216070915872436134968506610890582211226239289343136789187659093065515941603010640006428576228640249829050514385010387619351167541057872998594761158987831934296109441836095787025947860970320224728841782758759866201900486248754860225597101713959649799573778150067386680420862462442496356163885704124242906308010898841114605	-2487928840485393454186534603427429726465975740786359020493967980144888783257972903474277776712206493868918867452111673476846776559919491436172246406775187743400028642324010778464607912768316938948349013430383904205676541174649209115441888354699103604984895359894949726223584664868382576306575429254308169257880324717084481425327168022912632823903428148056594241063955047693403717679476741564299395642100902944177846178835885656383751716341323516882022781309727803673846210618302647324014452758155420778654959919891020491430989214610312166720729841635173390716369856422669396106258208
3	300	3	0	192258	192259	539699	300	1	0	413430973560243862142794540414812699028512381672682474955902466273457119587899849043147899596691195328909094132279616813265770795206836526454130811209980950073449350675126401394593418413533532529545766943107869414693418001319437115791074979506883584756192239838340736464635537413676921708698531358511771008126186645185100898149771970893029419345359484838943368323344970808081901613401507726458866148171129114918646957145196406631811275699953875034484918442610042711652213318441251013698435224052486661328897629794580920403698714173580761361781611746609796685524418097721873501083582741354303519	-2107637439850065319349608191572524304561087402282631829634478088543248571076753539565697945388915859697088061592054827892654004132824240537161047824484212142145090880600145224465218487112237923470135966460910643496950970812700391689539698474995367066232397989668160527251431741393394096076130531990549076966693447024072273755803857767190590148510099543787570469861364321910393929311814335954793551564767920934684921050941948417910019052297964189439000323223760569011508530909027585577054894678926110859738592803695956632374478712203658550814356065260805157460722820271598216831284489745427380940
3	300	4	300	178851	178852	539999	300	1	0	180953291472782265182063382195395033441962734460398500276794029252408548338799477805034498339191570009311355181963508077224359360589530972269797731671517024340495493989013623761775173443642421879025285364674598495333809105357673186676733078901197506719879077489330291682931960162428987339074413731131614234342339091504088794188711223854908556825518890973465723335477460484499611771157941331592083905983115711903038397684881161086053322219836696855709350046290627262063394964996153418217504986763889534897780033907372821601917463929597425819007818773230775306849255667027338569134596004	-100163818565865374739730154517007545522268298340251637632676293895688578688191400146824238891535534739341697682893639314153158698564974937853186153245908897301875234672306149611987360587884879956946810735970476468718409133922275642555223718793636857415404516043888601123374545287656472678701069911237828343561003021027516759905725788858254121221861477334239203968535951062309759640180606877610458712849034079086014234934100324357878020204310792378849365613498881825424119139601728222200464444478123400489783996966418874572393223100523892865371417945104778243809737822696440273299790251


==> anc/code/p3/verify_independent.py <==
#!/usr/bin/env python3
"""Full Python-integer polynomials, no reciprocal storage; independent of GMP."""
import argparse,csv,json,math
from pathlib import Path

def verify(nmax=30):
 here=Path(__file__).resolve().parent
 records={(int(r['n']),int(r['residue'])):r for r in csv.DictReader(open(here/'results/exact_p3_300.tsv'),delimiter='\t')}
 c=[1];count=neighbors=0;details=[]
 for n in range(1,nmax+1):
  for k in range(5*n-4,5*n):
   for _ in range(3):
    c.extend([0]*k)
    for d in range(len(c)-1,k-1,-1):c[d]-=c[d-k]
  assert len(c)==30*n*n+1
  assert c==c[::-1]
  for d in range(0,len(c),5):assert c[d]>0;count+=1
  for j in [3,4]:
   signs=[(i,(a>0)-(a<0)) for i,a in enumerate(c[j::5]) if a]
   assert sum(s!=q for (_,s),(_,q) in zip(signs,signs[1:]))==1
   pos=[i for i,s in signs if s>0];neg=[i for i,s in signs if s<0]
   assert max(pos)<min(neg)
   r=records[n,j]
   assert max(pos)==int(r['last_positive_m']) and min(neg)==int(r['first_negative_m'])
   assert c[5*max(pos)+j]==int(r['last_positive_coefficient'])
   assert c[5*min(neg)+j]==int(r['first_negative_coefficient']);neighbors+=2
   assert sum(a==0 for a in c[j::5])==n
   count+=len(c[j::5])
  assert all(c[5*m+2]==c[5*m+4]==0 for m in range(n))
  assert all(c[5*m+2]<0<c[5*m+4] for m in range(n,2*n))
  details.append({'n':n,'degree':len(c)-1,'K3':int(records[n,3]['last_positive_m']),'K4':int(records[n,4]['last_positive_m'])})
 return dict(status='PASS',scope='independent full Python integer polynomials, every n<=nmax',nmax=nmax,signs_checked=count,full_neighbor_integers_compared=neighbors,rows=details)
if __name__=='__main__':
 p=argparse.ArgumentParser();p.add_argument('--nmax',type=int,default=30);p.add_argument('--output',default='results/independent.json');a=p.parse_args();r=verify(a.nmax);Path(a.output).write_text(json.dumps(r,indent=2));print(r['status'],r['signs_checked'],r['full_neighbor_integers_compared'])


==> anc/local_bounds_data.json <==
{
  "schema_version": 1,
  "n0": 301,
  "a0": "0.1",
  "derivative_keys": [
    "F3",
    "F4",
    "F5",
    "Gamma2",
    "Gamma3",
    "Gamma4",
    "B0",
    "B1",
    "B2",
    "E1",
    "A"
  ],
  "derivative_tex": [
    "M_3",
    "M_4",
    "M_5",
    "G_2",
    "G_3",
    "G_4",
    "b_0",
    "b_1",
    "b_2",
    "E",
    "A"
  ],
  "rows": [
    {
      "p": 2,
      "j": 3,
      "derivative_upper": [
        "101.421",
        "1912.830",
        "73651.995",
        "43.309",
        "479.585",
        "9568.637",
        "0.032752",
        "0.414920",
        "2.772864",
        "0.032517",
        "1.380191"
      ],
      "V": [
        "11.64002849095903",
        "11.64002849095904"
      ],
      "Gamma_prime": [
        "6.28561594418516",
        "6.28561594418517"
      ],
      "eta_lower": "10.046",
      "slope_lower": "1.35000012007429",
      "difference_D": 20,
      "window": 3,
      "strict_difference": "0.5",
      "core_upper": "143.316",
      "difference_cap": 144,
      "difference_tail": "7.057e-9",
      "ordinary_tail": "1.4114e-08",
      "coefficient_limits": {
        "11": {
          "upper": "165.084",
          "cap": 166
        },
        "3": {
          "upper": "78.935",
          "cap": 80
        }
      },
      "endpoint_margin": [
        "1.7402",
        "2.0228"
      ],
      "near_D": 3,
      "witness_radius": "60",
      "beta_abs_upper": "0.105",
      "final_radius": 61
    },
    {
      "p": 2,
      "j": 4,
      "derivative_upper": [
        "74.105",
        "928.420",
        "28193.630",
        "31.630",
        "321.137",
        "4353.346",
        "0.080742",
        "0.579703",
        "7.478254",
        "0.037763",
        "1.324981"
      ],
      "V": [
        "10.20189235894063",
        "10.20189235894065"
      ],
      "Gamma_prime": [
        "3.05395019318923",
        "3.05395019318924"
      ],
      "eta_lower": "9.428",
      "slope_lower": "0.74837836102848",
      "difference_D": 20,
      "window": 3,
      "strict_difference": "0.5",
      "core_upper": "72.829",
      "difference_cap": 73,
      "difference_tail": "1.071e-6",
      "ordinary_tail": "2.142e-06",
      "coefficient_limits": {
        "11": {
          "upper": "75.924",
          "cap": 76
        },
        "3": {
          "upper": "33.548",
          "cap": 34
        }
      },
      "endpoint_margin": [
        "1.4115",
        "0.7781"
      ],
      "near_D": 3,
      "witness_radius": "46",
      "beta_abs_upper": "0.424",
      "final_radius": 48
    },
    {
      "derivative_upper": [
        "85.757",
        "938.616",
        "19861.431",
        "131.187",
        "2436.374",
        "54236.856",
        "0.046921",
        "0.966638",
        "13.668636",
        "0.023189",
        "1.826608"
      ],
      "V": [
        "14.33141430922266",
        "14.33141430922267"
      ],
      "Gamma_prime": [
        "11.68556492036841",
        "11.68556492036842"
      ],
      "eta_lower": "20.323",
      "slope_lower": "1.35896856470153",
      "core_upper": "119.589",
      "difference_cap": 120,
      "difference_tail": "4.11e-17",
      "ordinary_tail": "7.761e-17",
      "coefficient_limits": {
        "6": {
          "upper": "28.404",
          "cap": 29
        }
      },
      "witness_radius": "580/27",
      "beta_abs_upper": "0.208",
      "final_radius": 24,
      "p": 3,
      "j": 3,
      "difference_D": 35,
      "window": 6,
      "strict_difference": "0.4",
      "near_D": 6
    },
    {
      "derivative_upper": [
        "80.577",
        "768.059",
        "16093.267",
        "121.753",
        "1681.618",
        "36564.903",
        "0.094399",
        "1.187157",
        "16.907336",
        "0.026126",
        "1.757513"
      ],
      "V": [
        "13.47855498837348",
        "13.47855498837349"
      ],
      "Gamma_prime": [
        "5.61695538824632",
        "5.61695538824633"
      ],
      "eta_lower": "19.257",
      "slope_lower": "0.69455459593547",
      "core_upper": "77.191",
      "difference_cap": 78,
      "difference_tail": "5.05e-16",
      "ordinary_tail": "9.842e-16",
      "coefficient_limits": {
        "6": {
          "upper": "25.097",
          "cap": 26
        }
      },
      "witness_radius": "2600/69",
      "beta_abs_upper": "0.887",
      "final_radius": 40,
      "p": 3,
      "j": 4,
      "difference_D": 35,
      "window": 6,
      "strict_difference": "0.4",
      "near_D": 6
    }
  ]
}


==> anc/manifest.json <==
{
  "schema_version": 1,
  "language": "en",
  "files": {
    "anc/check_generator_inputs.py": "7df90b6565825380a82a0d406eca232b1caaa7a86eb0e7aed729b4507e16ff7c",
    "anc/check_public_local_bounds.py": "2e33c6ef55f53d1c5a1733714f320e1370c1c77075c6d4b2b4e44433e8dd510a",
    "anc/code/check_mod5.c": "deffd8703d006e51ec6cb146eee15bcd79fd1a8013572e3d79aa3b1fa39cdce9",
    "anc/code/p2/assemble_compact.py": "b7e856c7c1a8d2624cfb5abd3409e172deb402ef1d31a219539750696f0bfaeb",
    "anc/code/p2/central_common.py": "1fa4a6306a1305616f8e3e064e018733c361662d36694b4676add68d6c79e889",
    "anc/code/p2/certify_compact_core.py": "eb74dda78a9d30373a7bedc530c90e22d852c82b2ec89c2af65e4987a549619b",
    "anc/code/p2/certify_compact_tails.py": "276ac2f88edefc33151bacb642d6bb34e8cf30b2de29c9f9c3c1a8644aa00756",
    "anc/code/p2/check_edge_prefix.c": "fb11d8d804728f7861588999f2b27238be482f7bd504d3ef9ede344a486aca96",
    "anc/code/p2/edge_prefix_rechecked.tsv": "ce2371cc215b9b8dacc262cfbaab81921f8f65b5463f500a8db4d989dff5c8fb",
    "anc/code/p2/exact_p2_300_rechecked.tsv": "f426a6da0bf3d92cb36aa9e1fd7067197a725d6677e310a6452cb1d5a72ce553",
    "anc/code/p2/prior_boundary/certify_edge.py": "f53bb25cea13c48a142bf1c631a7353a4c404a2c557f86eadccbd2bf947d77b6",
    "anc/code/p2/prior_boundary/certify_middle.py": "e3afa6e825875000f263be7aac46cc4cba5e65e32efe9fa6b181ef4e5088eaa3",
    "anc/code/p2/prior_local/certify_attack.py": "07db95103a66ffb0a9eeb9b1eaa1f7154e6346b27900f726c7c50c0a2a0f9d7e",
    "anc/code/p2/prior_local/certify_difference_tails.py": "a76261798de5ba110183cf244da4a550f463f54630b0df2a3d811f24bf9c47aa",
    "anc/code/p2/prior_local/certify_transition_endpoints.py": "16db7dcc9f934cb62a857c09680ca7d4e7a3f71e59cfe2897dbef7260acf5280",
    "anc/code/p2/prior_local/certify_weighted_difference.py": "f5f4bca0cbcf134462e45c4a08d23b213b595d6bbd26b2f645313031b4e25c76",
    "anc/code/p2/verify_finite_independent.py": "82f6746f2ff3d18dbf86d5767143b95cff7f5816721e146087631e1d6e7e4d98",
    "anc/code/p3/assemble.py": "ea40e126442189fe6179ff217fd9c80359b404952fc20ec6569c97d952391b9b",
    "anc/code/p3/central_common.py": "0d8090aad37c0fe3af6993533c9a264a9701b6503bf87c2662d80f3b06846511",
    "anc/code/p3/certify_compact_core.py": "5e9817e00fbed87780f6fc32ce6033209302816df862b881d67e1b7f20fb2839",
    "anc/code/p3/certify_compact_tails.py": "c36f624a2e8c167b550d66dd6a737bc7547ee2db2eecc96cf64d6eb96889f553",
    "anc/code/p3/certify_middle.py": "8100da97974c14e2f06e3c5689a5c9d2d78fd9d396609c0ef288e068c90cbec4",
    "anc/code/p3/certify_position.py": "e2d76c596e6f9925ef7fc7f0b8393035fd8faccc5a5374fb9160490af06b5cf0",
    "anc/code/p3/certify_transition_endpoints.py": "f6b01d904c0f67b7552d6df46b911967f263706190e5532ed9ebac44a0530eae",
    "anc/code/p3/certify_weighted_difference.py": "f0a39733c9e3ec57bb70c31add63c37e7166852f56d1d86f8ef629c9ab2b6daf",
    "anc/code/p3/prior_edge/certify_rational.py": "16f9891a1518f80f2252d018ca035fe385b3b01d03aaca4365e722f3542f302e",
    "anc/code/p3/prior_edge/check_edge_prefix.c": "7f08e2e5c996fe88a38ad999a1688ac5d904b2ce7025e670d47fa1c2244d63e5",
    "anc/code/p3/prior_edge/results/finite_edge_n255.tsv": "08f5163bbfafece737979fb23f768bfa20d3b33a1344b80383e9fc2a5374560c",
    "anc/code/p3/prior_edge/results/stable_prefix_1264.tsv": "63bc3d2915ecf8b78a582d7cdeac81f1f97ef3dc2ed9345960b1e5613a9b68bf",
    "anc/code/p3/results/exact_p3_300.tsv": "60c9fc3eb702502b334bd762302b32a398aed50b09e2dfa8a0c7824dd53e1f0c",
    "anc/code/p3/verify_independent.py": "e196afad007771f5477304c228615fd1132c3190428ce4d77ea30b9fed87c1b2",
    "anc/local_bounds_data.json": "4eb64780c3c666d6568a8683424c3a408c6006d8cc3448b8cc71c919ba74dae3",
    "anc/README.txt": "bb9fcc43f5056536a8a9b3d844d2ad6c3ef633f9765719315bf47431a0247d6d",
    "anc/replay_analytic.py": "8974a8f535a504afc12e94b02964027e753f8a70e7d5ddbe0fbd5e3ecd9e8a8e",
    "anc/submission_tool.py": "e16aa29ef1b1024792b70c074d71b1b288e6121f2a7fe6cac653bf5e29a99308",
    "anc/supplementary_data.json": "394c7991ea143fd814758d0f110e6d718d346a997361d4de8352acc02fb85290",
    "anc/verify_cubic_edge.py": "cb3ef89250aa2faf5c8ebe7d40379d2082457ed22abb1f48e94abff84fb6910b",
    "main.tex": "109f08c460a50189ce9332fd472b10df7afeb183f8174fc39d5cd8178ab2a5bc"
  }
}


==> anc/replay_analytic.py <==
"""Recompute both powers using corrected output guards and compare all saved bounds."""
from pathlib import Path
from concurrent.futures import ThreadPoolExecutor,as_completed
import argparse,hashlib,json,os,shutil,subprocess,sys,time
if not __debug__:raise RuntimeError('Do not use Python optimization.')
ROOT=Path(__file__).resolve().parents[1]
parser=argparse.ArgumentParser()
parser.add_argument('--sources-root',type=Path,default=ROOT/'sources')
parser.add_argument('--output-dir',type=Path,default=ROOT/'verification/guarded_replay')
parser.add_argument('--dependencies',type=Path,default=ROOT/'build/dependencies')
parser.add_argument('--jobs',type=int,default=4)
parser.add_argument('--square-precision',type=int,default=70)
parser.add_argument('--cubic-precision',type=int,default=100)
args=parser.parse_args()
if args.jobs<=0 or args.square_precision<=0 or args.cubic_precision<=0:
    parser.error('jobs and precisions must be positive integers')
src=args.sources_root.resolve();out=args.output_dir.resolve();out.mkdir(parents=True,exist_ok=False)
deps=args.dependencies.resolve()
load=lambda p:json.loads(p.read_text(encoding='utf-8-sig'))
def source_hashes():
    return {f.relative_to(src).as_posix():hashlib.sha256(f.read_bytes()).hexdigest() for f in src.rglob('*.py') if '__pycache__' not in f.parts}
initial_source_hashes=source_hashes()
tasks=[]
for p in [2,3]:
    work=out/f'p{p}';work.mkdir()
    for f in (src/f'p{p}').rglob('*.py'):
        if '__pycache__' in f.parts:continue
        target=work/f.relative_to(src/f'p{p}');target.parent.mkdir(parents=True,exist_ok=True);shutil.copyfile(f,target)
    (work/'certificates').mkdir(exist_ok=True)
(out/'logs').mkdir()
q=str(args.square_precision);c=str(args.cubic_precision)
def task(name,p,script,flags,actual,expected):
    tasks.append({'name':name,'p':p,'script':script,'flags':flags,'actual':actual,'expected':expected})
task('p2_core',2,'certify_compact_core.py',['--precision',q,'--scells','25','--output',f'certificates/compact_core_{q}.json'],f'certificates/compact_core_{q}.json',f'certificates/compact_core_{q}.json')
task('p2_tails',2,'certify_compact_tails.py',['--precision',q,'--step','5','--details','--output',f'certificates/compact_tails_{q}.json'],f'certificates/compact_tails_{q}.json',f'certificates/compact_tails_{q}.json')
task('p2_local',2,'prior_local/certify_attack.py',['--precision',q,'--output-dir','prior_local/certificates'],f'prior_local/certificates/certificate_{q}.json',f'prior_local/certificates/certificate_{q}.json')
task('p2_middle',2,'prior_boundary/certify_middle.py',['--precision',q,'--output',f'prior_boundary/middle_certificate_{q}.json'],f'prior_boundary/middle_certificate_{q}.json',f'prior_boundary/middle_certificate_{q}.json')
for left in [0,125,250,375]:
    name=f'core{c}_{left}';task('p3_'+name,3,'certify_compact_core.py',['--precision',c,'--scells','25','--left',str(left),'--right',str(left+125),'--output',f'certificates/{name}.json'],f'certificates/{name}.json',f'certificates/{name}.json')
for left in range(0,500,50):
    name=f'tails_full{c}_{left}';task('p3_'+name,3,'certify_compact_tails.py',['--precision',c,'--step','5','--details','--left',str(left),'--right',str(left+50),'--output',f'certificates/{name}.json'],f'certificates/{name}.json',f'certificates/{name}.json')
for left in [500,875,1250,1625]:
    name=f'middle{c}_{left}';task('p3_'+name,3,'certify_middle.py',['--precision',c,'--step','5','--vcells','80','--left',str(left),'--right',str(left+375),'--output',f'certificates/{name}.json'],f'certificates/{name}.json',f'certificates/{name}.json')
task('p3_local',3,'certify_weighted_difference.py',['--precision',c,'--cells','200','--D','35','--output',f'certificates/local_core_{c}.json'],f'certificates/local_core_{c}.json',f'certificates/local_core_{c}.json')
boot='import sys,runpy;from pathlib import Path;sys.path.insert(0,'+repr(str(deps))+');sys.path.insert(0,str(Path(sys.argv[1]).resolve().parent));sys.argv=sys.argv[1:];runpy.run_path(sys.argv[0],run_name="__main__")'
def run(row):
    work=out/f'p{row["p"]}';target=work/row['actual'];target.parent.mkdir(parents=True,exist_ok=True)
    command=[sys.executable,'-B','-c',boot,str(work/row['script'])]+row['flags']
    start=time.monotonic()
    with (out/'logs'/(row['name']+'.log')).open('w',encoding='utf-8') as stream:
        env=dict(os.environ,PYTHONIOENCODING='utf-8',PYTHONUTF8='1');env.pop('PYTHONOPTIMIZE',None)
        result=subprocess.run(command,cwd=work,stdout=stream,stderr=subprocess.STDOUT,env=env)
    same=result.returncode==0 and target.exists() and load(target)==load(src/f'p{row["p"]}'/row['expected'])
    report=dict(row,exit_code=result.returncode,identical=same,seconds=time.monotonic()-start)
    print(json.dumps({k:report[k] for k in ['name','exit_code','identical','seconds']}),flush=True)
    return report
reports=[]
with ThreadPoolExecutor(max_workers=args.jobs) as pool:
    for future in as_completed([pool.submit(run,row) for row in tasks]):
        reports.append(future.result())
        (out/'progress.json').write_text(json.dumps(reports,indent=2)+'\n')
assert all(r['exit_code']==0 and r['identical'] for r in reports),'A replay failed or changed; inspect logs.'
tasks=[]
task('p2_assemble',2,'assemble_compact.py',['--precision',q,'--core',f'certificates/compact_core_{q}.json','--tails',f'certificates/compact_tails_{q}.json','--output',f'certificates/compact_certificate_{q}.json'],f'certificates/compact_certificate_{q}.json',f'certificates/compact_certificate_{q}.json')
task('p2_edge',2,'prior_boundary/certify_edge.py',[],'prior_boundary/edge_certificate.json','prior_boundary/edge_certificate.json')
task('p3_assemble',3,'assemble.py',['--precision',c],f'certificates/central_certificate_{c}.json',f'certificates/central_certificate_{c}.json')
task('p3_position',3,'certify_position.py',['--precision',c],f'certificates/position_{c}.json',f'certificates/position_{c}.json')
task('p3_edge',3,'prior_edge/certify_rational.py',['--output','prior_edge/results/rational_certificate.json'],'prior_edge/results/rational_certificate.json','prior_edge/results/rational_certificate.json')
for row in tasks:
    (out/f'p{row["p"]}'/row['actual']).parent.mkdir(parents=True,exist_ok=True)
    result=run(row);reports.append(result);assert result['exit_code']==0 and result['identical'],row['name']
assert source_hashes()==initial_source_hashes,'Canonical Python sources changed during replay.'
executed_source_hashes={f.relative_to(out).as_posix():hashlib.sha256(f.read_bytes()).hexdigest() for p in (2,3) for f in (out/f'p{p}').rglob('*.py') if '__pycache__' not in f.parts}
assert executed_source_hashes==initial_source_hashes,'Executed Python sources differ from canonical inputs.'
manifest={'status':'PASS','square_precision':args.square_precision,'cubic_precision':args.cubic_precision,
    'all_generated_json_identical':True,'runs':reports,
    'source_hashes':initial_source_hashes,'executed_sources_identical':True,
    'scope':'All analytic generators used by both proofs with finite-output guards; exact-integer verification is recorded separately.'}
(out/'run_manifest.json').write_text(json.dumps(manifest,indent=2)+'\n')
print('PASS: guarded analytic replay complete for both powers.',flush=True)


==> anc/submission_tool.py <==
"""Prepare and check the compact supplementary files, without network access."""
from pathlib import Path, PurePosixPath
import argparse
import csv
import hashlib
import io
import json
import runpy
import sys

if not __debug__:
    raise RuntimeError('Do not use Python optimization: checks require assertions.')
HERE = Path(__file__).resolve().parent
ROOT = HERE.parent
CODE = HERE/'code'


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def normalized_digest(path):
    text = path.read_text(encoding='utf-8-sig').replace('\r\n','\n').replace('\r','\n')
    return hashlib.sha256(text.encode('utf-8')).hexdigest()


def safe_child(base, name):
    rel = PurePosixPath(name)
    if '\\' in name or ':' in name or rel.is_absolute() or not rel.parts or any(x in ('','.','..') for x in rel.parts):
        raise ValueError('Unsafe relative path: '+name)
    target = (base/Path(*rel.parts)).resolve()
    if not target.is_relative_to(base.resolve()):
        raise ValueError('Path leaves the permitted directory: '+name)
    return target


def read_bundle():
    manifest = json.loads((HERE/'manifest.json').read_text(encoding='utf-8'))
    if manifest['schema_version'] != 1:
        raise ValueError('Unsupported manifest version')
    for name, expected in manifest['files'].items():
        target = safe_child(ROOT,name)
        if not target.is_file() or digest(target) != expected:
            raise ValueError('File hash mismatch: '+name)
    bundle = json.loads((HERE/'supplementary_data.json').read_text(encoding='utf-8'))
    if bundle['schema_version'] != 1:
        raise ValueError('Unsupported supplementary-data version')
    for name, value in bundle['records'].items():
        parts = PurePosixPath(name).parts
        if parts[0] not in ('p2','p3') or not name.endswith('.json'):
            raise ValueError('Unsupported record destination: '+name)
        safe_child(CODE,name)
        if not isinstance(value,dict):
            raise ValueError('Analytic record is not an object: '+name)
    for name, expected in bundle['provenance']['code_sha256'].items():
        if digest(safe_child(CODE,name)) != expected:
            raise ValueError('Code provenance mismatch: '+name)
    return manifest,bundle


def prepare():
    manifest,bundle = read_bundle()
    count = 0
    for name,value in bundle['records'].items():
        path = safe_child(CODE,name)
        if path.exists():
            if json.loads(path.read_text(encoding='utf-8')) != value:
                raise ValueError('Refusing to replace a changed expanded record: '+name)
        else:
            path.parent.mkdir(parents=True,exist_ok=True)
            path.write_text(json.dumps(value,indent=2,ensure_ascii=False)+'\n',encoding='utf-8')
        count += 1
    return dict(status='PASS',expanded_json_records=count,network_used=False)


def tsv(path):
    return list(csv.DictReader(io.StringIO(path.read_text(encoding='utf-8-sig')),delimiter='\t'))


def validate_full(path,power):
    rows = tsv(path)
    assert len(rows)==600,('transition row count',power)
    for i,r in enumerate(rows):
        n,j = i//2+1,i%2+3
        assert int(r['power'])==power and int(r['n'])==n and int(r['residue'])==j
        assert int(r['changes'])==1 and int(r['zeros_r0'])==0
        assert int(r['last_positive_m'])<int(r['first_negative_m'])
        assert int(r['last_positive_coefficient'])>0>int(r['first_negative_coefficient'])
        if power==3:
            assert int(r['zeros'])==n
    return dict(rows=600,strict_residue_zero=True,target_positions=(6*power*sum(n*n for n in range(1,301))+300))


def check(args):
    manifest,bundle = read_bundle()
    expanded = 0
    for name,value in bundle['records'].items():
        path = safe_child(CODE,name)
        if path.exists():
            assert json.loads(path.read_text(encoding='utf-8'))==value,('expanded record changed',name)
            expanded += 1
        elif args.require_prepared:
            raise ValueError('Run prepare first: '+name)
    names = {'p2':'p2/exact_p2_300_rechecked.tsv','p3':'p3/results/exact_p3_300.tsv',
             'square_prefix':'p2/edge_prefix_rechecked.tsv',
             'cubic_edge':'p3/prior_edge/results/finite_edge_n255.tsv',
             'stable_prefix':'p3/prior_edge/results/stable_prefix_1264.tsv'}
    reports = {key:validate_full(CODE/names[key],int(key[1:])) for key in ('p2','p3')}
    history = bundle['provenance']['historical_exact']
    assert normalized_digest(CODE/names['p2'])==history['p2_full_normalized_sha256']
    assert normalized_digest(CODE/names['square_prefix'])==history['p2_prefix_normalized_sha256']
    assert digest(CODE/names['p3'])==history['p3_full_sha256']
    prefix = tsv(CODE/names['square_prefix'])
    assert len(prefix)==529
    total=0
    for n,r in enumerate(prefix,1):
        cutoff=min(5299,2*n*n//15)
        assert int(r['n'])==n and int(r['degree_cutoff'])==cutoff
        assert int(r['checked'])==cutoff+1
        assert int(r['zeros'])==(1 if cutoff>=9 else 0)
        assert r['zero_degrees']==('9' if cutoff>=9 else '')
        total += cutoff+1
    assert total==2102022
    edge=tsv(CODE/names['cubic_edge'])
    assert len(edge)==255
    for n,r in enumerate(edge,1):
        assert int(r['n'])==n and int(r['ordinary_limit'])==n*n//5
        assert int(r['cancelling_limit'])==5*n+n*n//5
        for residue in (2,4):
            degree=int(r[f'last_r{residue}_degree'])
            value=int(r[f'last_r{residue}'])
            expected=0 if degree<5*n else (-1 if residue==2 else 1)
            assert (value>0)-(value<0)==expected
    stable=tsv(CODE/names['stable_prefix'])
    assert len(stable)==1265
    for d,r in enumerate(stable):
        value=int(r['coefficient'])
        assert int(r['d'])==d and (value>0)-(value<0)==(1,-1,0,1,0)[d%5]
    comparisons={}
    for key in ('p2','p3','square_prefix','cubic_edge'):
        fresh=getattr(args,'fresh_'+key)
        if fresh is not None:
            assert tsv(fresh)==tsv(CODE/names[key]),('fresh exact output differs',key)
            if key in ('p2','p3'):
                validate_full(fresh,int(key[1:]))
            comparisons[key]={'status':'PASS','rows':len(tsv(fresh))}
    return dict(status='PASS',hashed_files=len(manifest['files']),
                analytic_records=len(bundle['records']),expanded_records=expanded,
                full_tables=reports,square_prefix_positions=total,
                historical_full_integer_outputs_match=True,
                fresh_output_comparisons=comparisons,
                note='This checks archived output integrity; it does not rerun the full integer products.')


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    sub=parser.add_subparsers(dest='command',required=True)
    sub.add_parser('prepare',help='Safely expand merged JSON records under anc/code.')
    c=sub.add_parser('check',help='Check hashes, analytic records and all five saved exact tables.')
    c.add_argument('--require-prepared',action='store_true')
    c.add_argument('--output',type=Path)
    for key in ('p2','p3','square-prefix','cubic-edge'):
        c.add_argument('--fresh-'+key,type=Path)
    r=sub.add_parser('run',help='Run a supplied Python script with an optional local dependency directory.')
    r.add_argument('--dependencies',type=Path)
    r.add_argument('script',type=Path)
    r.add_argument('arguments',nargs=argparse.REMAINDER)
    args=parser.parse_args()
    if args.command=='run':
        if args.dependencies is not None:
            sys.path.insert(0,str(args.dependencies.resolve()))
        script=args.script.resolve()
        sys.path.insert(0,str(script.parent))
        sys.argv=[str(script)]+args.arguments
        runpy.run_path(str(script),run_name='__main__')
        return
    result=prepare() if args.command=='prepare' else check(args)
    if args.command=='check' and args.output:
        args.output.parent.mkdir(parents=True,exist_ok=True)
        args.output.write_text(json.dumps(result,indent=2)+'\n',encoding='utf-8')
    print(json.dumps(result,indent=2))


if __name__=='__main__':
    main()


==> anc/verify_cubic_edge.py <==
#!/usr/bin/env python3
"""Independent exact-integer reconstruction of the submitted edge checks.

This multiplies by the sparse cubic 1 - 3*q**k + 3*q**(2*k) - q**(3*k)
in one descending pass, unlike the submitted C code's three linear passes.
It also reconstructs the stable infinite-product prefix directly, without
using the submitted Jacobi or Rogers--Ramanujan implementations.

No submitted source is imported or modified. Saved TSV values are read only
for an additional full-integer comparison, after the signs are reconstructed.
These finite checks do not prove any of the analytic or all-degree lemmas.
"""

import argparse
import csv
import json
import time
from pathlib import Path


def multiply_cubic(coefficients, k, degree, cap):
    for d in range(min(cap, degree + 3 * k), k - 1, -1):
        value = coefficients[d] - 3 * coefficients[d - k]
        if d >= 2 * k:
            value += 3 * coefficients[d - 2 * k]
        if d >= 3 * k:
            value -= coefficients[d - 3 * k]
        coefficients[d] = value
    return degree + 3 * k


def sign(value):
    return (value > 0) - (value < 0)


def check(proof_dir):
    started = time.monotonic()
    edge_dir = proof_dir / "prior_edge"
    nmax = 255
    cap = 5 * nmax + nmax * nmax // 5
    coefficients = [1] + [0] * cap
    degree = ordinary = cancelling = zeros = integer_matches = 0
    with (edge_dir / "results/finite_edge_n255.tsv").open() as f:
        saved = {int(row["n"]): row for row in csv.DictReader(f, delimiter="\t")}
    assert set(saved) == set(range(1, nmax + 1))
    for n in range(1, nmax + 1):
        for k in range(5 * n - 4, 5 * n):
            degree = multiply_cubic(coefficients, k, degree, cap)
        ordinary_limit = n * n // 5
        for d in range(5 * n + ordinary_limit + 1):
            residue = d % 5
            if residue in (2, 4):
                expected = 0 if d < 5 * n else (-1 if residue == 2 else 1)
                cancelling += 1
                zeros += expected == 0
            elif d <= ordinary_limit:
                expected = -1 if residue == 1 else 1
                ordinary += 1
            else:
                continue
            assert sign(coefficients[d]) == expected, (n, d, coefficients[d])
        for residue in (2, 4):
            row = saved[n]
            d = int(row[f"last_r{residue}_degree"])
            assert coefficients[d] == int(row[f"last_r{residue}"]), (n, residue, d)
            integer_matches += 1

    stable_degree = 1264
    stable = [1] + [0] * stable_degree
    degree = 0
    for k in range(1, stable_degree + 1):
        if k % 5:
            degree = multiply_cubic(stable, k, degree, stable_degree)
    with (edge_dir / "results/stable_prefix_1264.tsv").open() as f:
        saved_stable = list(csv.DictReader(f, delimiter="\t"))
    assert len(saved_stable) == stable_degree + 1
    for d, value in enumerate(stable):
        assert sign(value) == (1, -1, 0, 1, 0)[d % 5], (d, value)
        assert int(saved_stable[d]["d"]) == d
        assert int(saved_stable[d]["coefficient"]) == value, (d, value)

    return {
        "scope": "Finite edge signs and direct stable prefix only; not a proof of analytic lemmas.",
        "algorithm": "Exact Python integers; one descending multiplication by each sparse cubic factor.",
        "nmax": nmax,
        "cap": cap,
        "ordinary_sign_checks": ordinary,
        "cancelling_sign_checks": cancelling,
        "zero_sign_checks_included": zeros,
        "total_sign_checks": ordinary + cancelling,
        "saved_finite_full_integer_matches": integer_matches,
        "stable_prefix_degree": stable_degree,
        "stable_prefix_sign_checks": len(stable),
        "stable_prefix_full_integer_matches": len(stable),
        "all_checks_passed": True,
        "elapsed_seconds": time.monotonic() - started,
    }


def main():
    here = Path(__file__).resolve().parent
    parser = argparse.ArgumentParser()
    parser.add_argument("--proof-dir", type=Path, default=here.parent / "berkovich_dhar_mod5_cubic_complete")
    parser.add_argument("--output", type=Path, default=here / "independent_edge_result.json")
    args = parser.parse_args()
    result = check(args.proof_dir.resolve())
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(result, ensure_ascii=False, indent=2) + "\n")
    print(json.dumps(result, ensure_ascii=False, indent=2))


if __name__ == "__main__":
    main()

